The rare decay $H\to Z\gamma$ in perturbative QCD

The rare Higgs boson decay $H\to Z\gamma$ is forbidden at tree-level. In the Standard Model, it is loop-mediated through a $W$ boson or a heavy quark. We analytically compute the QCD correction to the heavy quark loop, confirming earlier purely numerical results, that were obtained for on-shell renormalization. The small quark mass expansion of the decay matrix element contains only single-logarithmic contributions at each perturbative order, which is in contrast to the double logarithms observed in $H\to \gamma\gamma$. We investigate the numerical interplay of bottom and top quark contributions, and the dependence of the result on the renormalization scheme.

==> amp.m <==
(*
* "The rare decay H -> Zgamma in perturbative QCD"
* T. Gehrmann, S. Guns and D. Kara
*
* This file contains the analytic expressions of the one-loop
* W boson amplitude AW1 and the quark-mediated one-loop amplitude
* Aq1 up to order eps^0. In addition, we provide the quark-mediated
* two-loop amplitude Aq2 renormalized in the OS scheme.
*
* The results are given in terms of the Landau variables defined in
* Eq. (3.1) and of the GHPLs defined in Eq. (3.8) up to weight four.
* The normalization factor Seps is defined in Eq. (3.5) and as stands
* for alpha_s/Pi, i.e. the strong coupling constant divided by Pi.
*
* Finally, in this file we use the notation
* Den[n__] = 1/n ;
*)

{
AW1 -> 4*I*Seps*mW^4/(hW*zW^2) * (

       + Log[hW]^2 * (
          + zW
          + 4*zW^2
          + zW^3
          - 2*hW
          + 4*hW*zW^2
          - 2*hW*zW^4
          + hW^2*zW
          + 4*hW^2*zW^2
          + hW^2*zW^3
          )

       + Log[hW]*Den[ - 1 + hW] * (
          + 4*hW
          + 8*hW*zW
          - 24*hW*zW^2
          + 8*hW*zW^3
          + 4*hW*zW^4
          )

       + Log[hW] * (
          + 1
          - 2*zW
          + 2*zW^2
          - 2*zW^3
          + zW^4
          + 2*hW
          + 4*hW*zW
          - 12*hW*zW^2
          + 4*hW*zW^3
          + 2*hW*zW^4
          - hW^2
          + 2*hW^2*zW
          - 2*hW^2*zW^2
          + 2*hW^2*zW^3
          - hW^2*zW^4
          )

       + Log[zW]^2 * (
          - zW
          - 4*zW^2
          - zW^3
          + 2*hW
          - 4*hW*zW^2
          + 2*hW*zW^4
          - hW^2*zW
          - 4*hW^2*zW^2
          - hW^2*zW^3
          )

       + Log[zW] * (
          - 1
          + zW^4
          + 4*hW
          + 8*hW*zW
          - 8*hW*zW^3
          - 4*hW*zW^4
          - hW^2
          + hW^2*zW^4
          )

       - 1
          + hW^(-1)*zW
          + hW^(-1)*zW^3
          - 4*zW
          - 10*zW^2
          - 4*zW^3
          - zW^4
          + 4*hW
          + 10*hW*zW
          + 8*hW*zW^2
          + 10*hW*zW^3
          + 4*hW*zW^4
          - hW^2
          - 4*hW^2*zW
          - 10*hW^2*zW^2
          - 4*hW^2*zW^3
          - hW^2*zW^4
          + hW^3*zW
          + hW^3*zW^3

       )
,
Aq1 -> I*Seps*mq^3*yq*v * (

       + Log[h]^2 * (
          - 8
          - 2*h^(-1)
          + 2*z^(-1)
          + 2*z
          - 2*h
          )

       + Log[h]*Den[ - 1 + h] * (
          + 32
          - 16*z^(-1)
          - 16*z
          )

       + Log[h] * (
          + 16
          - 8*z^(-1)
          - 8*z
          )

       + Log[z]^2 * (
          + 8
          + 2*h^(-1)
          - 2*z^(-1)
          - 2*z
          + 2*h
          )

       + Log[z] * (
          - 8*z^(-1)
          + 8*z
          )

       + 8*h^(-1)
          - 8*z^(-1)
          - 8*z
          + 8*h

       )
,
Aq2 ->  (16*Pi^2)*Seps^2*mq^3*yq*v*CF*as * (

       + Den[ - 1 + h]^2 * (  - 48*z^(-1)*zeta3 + 96*zeta3 - 48*z*
         zeta3 - 128*G[-1,0,0,h] + 64*G[-1,0,0,h]*z^(-1) + 64*G[-1,0,0,
         h]*z + 128*G[0,-1,0,h] - 64*G[0,-1,0,h]*z^(-1) - 64*G[0,-1,0,h
         ]*z - 16*G[0,0,h] + 8*G[0,0,h]*z^(-1) + 8*G[0,0,h]*z + 64*G[0,
         1,0,h] - 32*G[0,1,0,h]*z^(-1) - 32*G[0,1,0,h]*z - 64*G[1,0,0,h
         ] + 32*G[1,0,0,h]*z^(-1) + 32*G[1,0,0,h]*z )

       + Den[ - 1 + h] * (  - 40*z^(-1)*zeta3 + 80*zeta3 - 40*z*zeta3
          - 2/3*Pi^2*z^(-1) + 4/3*Pi^2 - 2/3*Pi^2*z + 13/30*Pi^4*z^(-1)
          - 13/5*Pi^4 + 13/30*Pi^4*z + 8*G[z^(-1),h]*z^(-1)*zeta3 - 48*
         G[z^(-1),h]*zeta3 + 8*G[z^(-1),h]*z*zeta3 - 24*G[z^(-1),Lzm,
         z^(-1),0,z] + 4*G[z^(-1),Lzm,z^(-1),0,z]*z^(-1) + 4*G[z^(-1),
         Lzm,z^(-1),0,z]*z + 12*G[z^(-1),Lzm,z^(-1),0,h] - 2*G[z^(-1),
         Lzm,z^(-1),0,h]*z^(-1) - 2*G[z^(-1),Lzm,z^(-1),0,h]*z + 1/3*G[
         z^(-1),Lzm,z]*Pi^2*z^(-1) - 2*G[z^(-1),Lzm,z]*Pi^2 + 1/3*G[
         z^(-1),Lzm,z]*Pi^2*z - 12*G[z^(-1),Lzm,z,0,h] + 2*G[z^(-1),Lzm
         ,z,0,h]*z^(-1) + 2*G[z^(-1),Lzm,z,0,h]*z - 1/3*G[z^(-1),Lzm,h]
         *Pi^2*z^(-1) + 2*G[z^(-1),Lzm,h]*Pi^2 - 1/3*G[z^(-1),Lzm,h]*
         Pi^2*z - 12*G[z^(-1),Lzm,0,z^(-1),z] + 2*G[z^(-1),Lzm,0,z^(-1)
         ,z]*z^(-1) + 2*G[z^(-1),Lzm,0,z^(-1),z]*z - 12*G[z^(-1),Lzm,0,
         z,z] + 2*G[z^(-1),Lzm,0,z,z]*z^(-1) + 2*G[z^(-1),Lzm,0,z,z]*z
          + 24*G[z^(-1),Lzm,0,0,h] - 4*G[z^(-1),Lzm,0,0,h]*z^(-1) - 4*
         G[z^(-1),Lzm,0,0,h]*z + 12*G[z^(-1),Lzm,1,0,z] - 2*G[z^(-1),
         Lzm,1,0,z]*z^(-1) - 2*G[z^(-1),Lzm,1,0,z]*z - 24*G[z^(-1),Lzp,
         z^(-1),0,z] + 4*G[z^(-1),Lzp,z^(-1),0,z]*z^(-1) + 4*G[z^(-1),
         Lzp,z^(-1),0,z]*z + 12*G[z^(-1),Lzp,z^(-1),0,h] - 2*G[z^(-1),
         Lzp,z^(-1),0,h]*z^(-1) - 2*G[z^(-1),Lzp,z^(-1),0,h]*z + 1/3*G[
         z^(-1),Lzp,z]*Pi^2*z^(-1) - 2*G[z^(-1),Lzp,z]*Pi^2 + 1/3*G[
         z^(-1),Lzp,z]*Pi^2*z - 12*G[z^(-1),Lzp,z,0,h] + 2*G[z^(-1),Lzp
         ,z,0,h]*z^(-1) + 2*G[z^(-1),Lzp,z,0,h]*z - 1/3*G[z^(-1),Lzp,h]
         *Pi^2*z^(-1) + 2*G[z^(-1),Lzp,h]*Pi^2 - 1/3*G[z^(-1),Lzp,h]*
         Pi^2*z - 12*G[z^(-1),Lzp,0,z^(-1),z] + 2*G[z^(-1),Lzp,0,z^(-1)
         ,z]*z^(-1) + 2*G[z^(-1),Lzp,0,z^(-1),z]*z - 12*G[z^(-1),Lzp,0,
         z,z] + 2*G[z^(-1),Lzp,0,z,z]*z^(-1) + 2*G[z^(-1),Lzp,0,z,z]*z
          + 24*G[z^(-1),Lzp,0,0,h] - 4*G[z^(-1),Lzp,0,0,h]*z^(-1) - 4*
         G[z^(-1),Lzp,0,0,h]*z + 12*G[z^(-1),Lzp,1,0,z] - 2*G[z^(-1),
         Lzp,1,0,z]*z^(-1) - 2*G[z^(-1),Lzp,1,0,z]*z - 24*G[z^(-1),Kzm,
         z^(-1),0,z] + 4*G[z^(-1),Kzm,z^(-1),0,z]*z^(-1) + 4*G[z^(-1),
         Kzm,z^(-1),0,z]*z + 12*G[z^(-1),Kzm,z^(-1),0,h] - 2*G[z^(-1),
         Kzm,z^(-1),0,h]*z^(-1) - 2*G[z^(-1),Kzm,z^(-1),0,h]*z + 1/3*G[
         z^(-1),Kzm,z]*Pi^2*z^(-1) - 2*G[z^(-1),Kzm,z]*Pi^2 + 1/3*G[
         z^(-1),Kzm,z]*Pi^2*z - 12*G[z^(-1),Kzm,z,0,h] + 2*G[z^(-1),Kzm
         ,z,0,h]*z^(-1) + 2*G[z^(-1),Kzm,z,0,h]*z - 1/3*G[z^(-1),Kzm,h]
         *Pi^2*z^(-1) + 2*G[z^(-1),Kzm,h]*Pi^2 - 1/3*G[z^(-1),Kzm,h]*
         Pi^2*z - 12*G[z^(-1),Kzm,0,z^(-1),z] + 2*G[z^(-1),Kzm,0,z^(-1)
         ,z]*z^(-1) + 2*G[z^(-1),Kzm,0,z^(-1),z]*z - 12*G[z^(-1),Kzm,0,
         z,z] + 2*G[z^(-1),Kzm,0,z,z]*z^(-1) + 2*G[z^(-1),Kzm,0,z,z]*z
          + 36*G[z^(-1),Kzm,0,0,z] - 6*G[z^(-1),Kzm,0,0,z]*z^(-1) - 6*
         G[z^(-1),Kzm,0,0,z]*z - 24*G[z^(-1),Kzm,0,0,h] + 4*G[z^(-1),
         Kzm,0,0,h]*z^(-1) + 4*G[z^(-1),Kzm,0,0,h]*z + 12*G[z^(-1),Kzm,
         1,0,z] - 2*G[z^(-1),Kzm,1,0,z]*z^(-1) - 2*G[z^(-1),Kzm,1,0,z]*
         z - 24*G[z^(-1),Kzp,z^(-1),0,z] + 4*G[z^(-1),Kzp,z^(-1),0,z]*
         z^(-1) + 4*G[z^(-1),Kzp,z^(-1),0,z]*z + 12*G[z^(-1),Kzp,z^(-1)
         ,0,h] - 2*G[z^(-1),Kzp,z^(-1),0,h]*z^(-1) - 2*G[z^(-1),Kzp,
         z^(-1),0,h]*z + 1/3*G[z^(-1),Kzp,z]*Pi^2*z^(-1) - 2*G[z^(-1),
         Kzp,z]*Pi^2 + 1/3*G[z^(-1),Kzp,z]*Pi^2*z - 12*G[z^(-1),Kzp,z,0
         ,h] + 2*G[z^(-1),Kzp,z,0,h]*z^(-1) + 2*G[z^(-1),Kzp,z,0,h]*z
          - 1/3*G[z^(-1),Kzp,h]*Pi^2*z^(-1) + 2*G[z^(-1),Kzp,h]*Pi^2 - 
         1/3*G[z^(-1),Kzp,h]*Pi^2*z - 12*G[z^(-1),Kzp,0,z^(-1),z] + 2*
         G[z^(-1),Kzp,0,z^(-1),z]*z^(-1) + 2*G[z^(-1),Kzp,0,z^(-1),z]*z
          - 12*G[z^(-1),Kzp,0,z,z] + 2*G[z^(-1),Kzp,0,z,z]*z^(-1) + 2*
         G[z^(-1),Kzp,0,z,z]*z + 36*G[z^(-1),Kzp,0,0,z] - 6*G[z^(-1),
         Kzp,0,0,z]*z^(-1) - 6*G[z^(-1),Kzp,0,0,z]*z - 24*G[z^(-1),Kzp,
         0,0,h] + 4*G[z^(-1),Kzp,0,0,h]*z^(-1) + 4*G[z^(-1),Kzp,0,0,h]*
         z + 12*G[z^(-1),Kzp,1,0,z] - 2*G[z^(-1),Kzp,1,0,z]*z^(-1) - 2*
         G[z^(-1),Kzp,1,0,z]*z - 24*G[z^(-1),0,z^(-1),0,h] + 4*G[z^(-1)
         ,0,z^(-1),0,h]*z^(-1) + 4*G[z^(-1),0,z^(-1),0,h]*z + 24*G[
         z^(-1),0,z,0,h] - 4*G[z^(-1),0,z,0,h]*z^(-1) - 4*G[z^(-1),0,z,
         0,h]*z - 8*G[z^(-1),0,h] + 4*G[z^(-1),0,h]*z^(-1) + 4*G[z^(-1)
         ,0,h]*z + 2/3*G[z^(-1),0,h]*Pi^2*z^(-1) - 4*G[z^(-1),0,h]*Pi^2
          + 2/3*G[z^(-1),0,h]*Pi^2*z - 12*G[z^(-1),0,Lzm,z^(-1),z] + 2*
         G[z^(-1),0,Lzm,z^(-1),z]*z^(-1) + 2*G[z^(-1),0,Lzm,z^(-1),z]*z
          - 12*G[z^(-1),0,Lzm,z,z] + 2*G[z^(-1),0,Lzm,z,z]*z^(-1) + 2*
         G[z^(-1),0,Lzm,z,z]*z + 12*G[z^(-1),0,Lzm,0,z] - 2*G[z^(-1),0,
         Lzm,0,z]*z^(-1) - 2*G[z^(-1),0,Lzm,0,z]*z - 12*G[z^(-1),0,Lzp,
         z^(-1),z] + 2*G[z^(-1),0,Lzp,z^(-1),z]*z^(-1) + 2*G[z^(-1),0,
         Lzp,z^(-1),z]*z - 12*G[z^(-1),0,Lzp,z,z] + 2*G[z^(-1),0,Lzp,z,
         z]*z^(-1) + 2*G[z^(-1),0,Lzp,z,z]*z + 12*G[z^(-1),0,Lzp,0,z]
          - 2*G[z^(-1),0,Lzp,0,z]*z^(-1) - 2*G[z^(-1),0,Lzp,0,z]*z - 12
         *G[z^(-1),0,Kzm,z^(-1),z] + 2*G[z^(-1),0,Kzm,z^(-1),z]*z^(-1)
          + 2*G[z^(-1),0,Kzm,z^(-1),z]*z - 12*G[z^(-1),0,Kzm,z,z] + 2*
         G[z^(-1),0,Kzm,z,z]*z^(-1) + 2*G[z^(-1),0,Kzm,z,z]*z - 12*G[
         z^(-1),0,Kzp,z^(-1),z] + 2*G[z^(-1),0,Kzp,z^(-1),z]*z^(-1) + 2
         *G[z^(-1),0,Kzp,z^(-1),z]*z - 12*G[z^(-1),0,Kzp,z,z] + 2*G[
         z^(-1),0,Kzp,z,z]*z^(-1) + 2*G[z^(-1),0,Kzp,z,z]*z - 12*G[
         z^(-1),0,0,Kzm,z] + 2*G[z^(-1),0,0,Kzm,z]*z^(-1) + 2*G[z^(-1),
         0,0,Kzm,z]*z - 12*G[z^(-1),0,0,Kzp,z] + 2*G[z^(-1),0,0,Kzp,z]*
         z^(-1) + 2*G[z^(-1),0,0,Kzp,z]*z + 12*G[z^(-1),1,Lzm,0,z] - 2*
         G[z^(-1),1,Lzm,0,z]*z^(-1) - 2*G[z^(-1),1,Lzm,0,z]*z + 12*G[
         z^(-1),1,Lzp,0,z] - 2*G[z^(-1),1,Lzp,0,z]*z^(-1) - 2*G[z^(-1),
         1,Lzp,0,z]*z + 12*G[z^(-1),1,Kzm,0,z] - 2*G[z^(-1),1,Kzm,0,z]*
         z^(-1) - 2*G[z^(-1),1,Kzm,0,z]*z + 12*G[z^(-1),1,Kzp,0,z] - 2*
         G[z^(-1),1,Kzp,0,z]*z^(-1) - 2*G[z^(-1),1,Kzp,0,z]*z + 12*G[
         z^(-1),1,0,Lzm,z] - 2*G[z^(-1),1,0,Lzm,z]*z^(-1) - 2*G[z^(-1),
         1,0,Lzm,z]*z + 12*G[z^(-1),1,0,Lzp,z] - 2*G[z^(-1),1,0,Lzp,z]*
         z^(-1) - 2*G[z^(-1),1,0,Lzp,z]*z + 12*G[z^(-1),1,0,Kzm,z] - 2*
         G[z^(-1),1,0,Kzm,z]*z^(-1) - 2*G[z^(-1),1,0,Kzm,z]*z + 12*G[
         z^(-1),1,0,Kzp,z] - 2*G[z^(-1),1,0,Kzp,z]*z^(-1) - 2*G[z^(-1),
         1,0,Kzp,z]*z + 8*G[Jz^(-1),z^(-1),0,h] - 4*G[Jz^(-1),z^(-1),0,
         h]*z^(-1) - 4*G[Jz^(-1),z^(-1),0,h]*z + 8*G[Jz^(-1),z,0,h] - 4
         *G[Jz^(-1),z,0,h]*z^(-1) - 4*G[Jz^(-1),z,0,h]*z + 2/3*G[
         Jz^(-1),h]*Pi^2*z^(-1) - 4/3*G[Jz^(-1),h]*Pi^2 + 2/3*G[Jz^(-1)
         ,h]*Pi^2*z - 8*G[Jz^(-1),1,0,h] + 4*G[Jz^(-1),1,0,h]*z^(-1) + 
         4*G[Jz^(-1),1,0,h]*z - 8*G[z,h]*z^(-1)*zeta3 + 48*G[z,h]*zeta3
          - 8*G[z,h]*z*zeta3 + 24*G[z,h]*G[Lzm,z^(-1),0,z] - 4*G[z,h]*
         G[Lzm,z^(-1),0,z]*z^(-1) - 4*G[z,h]*G[Lzm,z^(-1),0,z]*z - 1/3*
         G[z,h]*G[Lzm,z]*Pi^2*z^(-1) + 2*G[z,h]*G[Lzm,z]*Pi^2 - 1/3*G[z
         ,h]*G[Lzm,z]*Pi^2*z + 12*G[z,h]*G[Lzm,0,z^(-1),z] - 2*G[z,h]*
         G[Lzm,0,z^(-1),z]*z^(-1) - 2*G[z,h]*G[Lzm,0,z^(-1),z]*z + 12*
         G[z,h]*G[Lzm,0,z,z] - 2*G[z,h]*G[Lzm,0,z,z]*z^(-1) - 2*G[z,h]*
         G[Lzm,0,z,z]*z - 12*G[z,h]*G[Lzm,1,0,z] + 2*G[z,h]*G[Lzm,1,0,z
         ]*z^(-1) + 2*G[z,h]*G[Lzm,1,0,z]*z + 24*G[z,h]*G[Lzp,z^(-1),0,
         z] - 4*G[z,h]*G[Lzp,z^(-1),0,z]*z^(-1) - 4*G[z,h]*G[Lzp,z^(-1)
         ,0,z]*z - 1/3*G[z,h]*G[Lzp,z]*Pi^2*z^(-1) + 2*G[z,h]*G[Lzp,z]*
         Pi^2 - 1/3*G[z,h]*G[Lzp,z]*Pi^2*z + 12*G[z,h]*G[Lzp,0,z^(-1),z
         ] - 2*G[z,h]*G[Lzp,0,z^(-1),z]*z^(-1) - 2*G[z,h]*G[Lzp,0,
         z^(-1),z]*z + 12*G[z,h]*G[Lzp,0,z,z] - 2*G[z,h]*G[Lzp,0,z,z]*
         z^(-1) - 2*G[z,h]*G[Lzp,0,z,z]*z - 12*G[z,h]*G[Lzp,1,0,z] + 2*
         G[z,h]*G[Lzp,1,0,z]*z^(-1) + 2*G[z,h]*G[Lzp,1,0,z]*z + 24*G[z,
         h]*G[Kzm,z^(-1),0,z] - 4*G[z,h]*G[Kzm,z^(-1),0,z]*z^(-1) - 4*
         G[z,h]*G[Kzm,z^(-1),0,z]*z - 1/3*G[z,h]*G[Kzm,z]*Pi^2*z^(-1)
          + 2*G[z,h]*G[Kzm,z]*Pi^2 - 1/3*G[z,h]*G[Kzm,z]*Pi^2*z + 12*G[
         z,h]*G[Kzm,0,z^(-1),z] - 2*G[z,h]*G[Kzm,0,z^(-1),z]*z^(-1) - 2
         *G[z,h]*G[Kzm,0,z^(-1),z]*z + 12*G[z,h]*G[Kzm,0,z,z] - 2*G[z,h
         ]*G[Kzm,0,z,z]*z^(-1) - 2*G[z,h]*G[Kzm,0,z,z]*z - 36*G[z,h]*G[
         Kzm,0,0,z] + 6*G[z,h]*G[Kzm,0,0,z]*z^(-1) + 6*G[z,h]*G[Kzm,0,0
         ,z]*z - 12*G[z,h]*G[Kzm,1,0,z] + 2*G[z,h]*G[Kzm,1,0,z]*z^(-1)
          + 2*G[z,h]*G[Kzm,1,0,z]*z + 24*G[z,h]*G[Kzp,z^(-1),0,z] - 4*
         G[z,h]*G[Kzp,z^(-1),0,z]*z^(-1) - 4*G[z,h]*G[Kzp,z^(-1),0,z]*z
          - 1/3*G[z,h]*G[Kzp,z]*Pi^2*z^(-1) + 2*G[z,h]*G[Kzp,z]*Pi^2 - 
         1/3*G[z,h]*G[Kzp,z]*Pi^2*z + 12*G[z,h]*G[Kzp,0,z^(-1),z] - 2*
         G[z,h]*G[Kzp,0,z^(-1),z]*z^(-1) - 2*G[z,h]*G[Kzp,0,z^(-1),z]*z
          + 12*G[z,h]*G[Kzp,0,z,z] - 2*G[z,h]*G[Kzp,0,z,z]*z^(-1) - 2*
         G[z,h]*G[Kzp,0,z,z]*z - 36*G[z,h]*G[Kzp,0,0,z] + 6*G[z,h]*G[
         Kzp,0,0,z]*z^(-1) + 6*G[z,h]*G[Kzp,0,0,z]*z - 12*G[z,h]*G[Kzp,
         1,0,z] + 2*G[z,h]*G[Kzp,1,0,z]*z^(-1) + 2*G[z,h]*G[Kzp,1,0,z]*
         z - 12*G[z,Lzm,z^(-1),0,h] + 2*G[z,Lzm,z^(-1),0,h]*z^(-1) + 2*
         G[z,Lzm,z^(-1),0,h]*z + 12*G[z,Lzm,z,0,h] - 2*G[z,Lzm,z,0,h]*
         z^(-1) - 2*G[z,Lzm,z,0,h]*z + 1/3*G[z,Lzm,h]*Pi^2*z^(-1) - 2*
         G[z,Lzm,h]*Pi^2 + 1/3*G[z,Lzm,h]*Pi^2*z - 24*G[z,Lzm,0,0,h] + 
         4*G[z,Lzm,0,0,h]*z^(-1) + 4*G[z,Lzm,0,0,h]*z - 12*G[z,Lzp,
         z^(-1),0,h] + 2*G[z,Lzp,z^(-1),0,h]*z^(-1) + 2*G[z,Lzp,z^(-1),
         0,h]*z + 12*G[z,Lzp,z,0,h] - 2*G[z,Lzp,z,0,h]*z^(-1) - 2*G[z,
         Lzp,z,0,h]*z + 1/3*G[z,Lzp,h]*Pi^2*z^(-1) - 2*G[z,Lzp,h]*Pi^2
          + 1/3*G[z,Lzp,h]*Pi^2*z - 24*G[z,Lzp,0,0,h] + 4*G[z,Lzp,0,0,h
         ]*z^(-1) + 4*G[z,Lzp,0,0,h]*z - 12*G[z,Kzm,z^(-1),0,h] + 2*G[z
         ,Kzm,z^(-1),0,h]*z^(-1) + 2*G[z,Kzm,z^(-1),0,h]*z + 12*G[z,Kzm
         ,z,0,h] - 2*G[z,Kzm,z,0,h]*z^(-1) - 2*G[z,Kzm,z,0,h]*z + 1/3*
         G[z,Kzm,h]*Pi^2*z^(-1) - 2*G[z,Kzm,h]*Pi^2 + 1/3*G[z,Kzm,h]*
         Pi^2*z + 24*G[z,Kzm,0,0,h] - 4*G[z,Kzm,0,0,h]*z^(-1) - 4*G[z,
         Kzm,0,0,h]*z - 12*G[z,Kzp,z^(-1),0,h] + 2*G[z,Kzp,z^(-1),0,h]*
         z^(-1) + 2*G[z,Kzp,z^(-1),0,h]*z + 12*G[z,Kzp,z,0,h] - 2*G[z,
         Kzp,z,0,h]*z^(-1) - 2*G[z,Kzp,z,0,h]*z + 1/3*G[z,Kzp,h]*Pi^2*
         z^(-1) - 2*G[z,Kzp,h]*Pi^2 + 1/3*G[z,Kzp,h]*Pi^2*z + 24*G[z,
         Kzp,0,0,h] - 4*G[z,Kzp,0,0,h]*z^(-1) - 4*G[z,Kzp,0,0,h]*z + 24
         *G[z,0,z^(-1),0,h] - 4*G[z,0,z^(-1),0,h]*z^(-1) - 4*G[z,0,
         z^(-1),0,h]*z - 24*G[z,0,z,0,h] + 4*G[z,0,z,0,h]*z^(-1) + 4*G[
         z,0,z,0,h]*z - 8*G[z,0,h] + 4*G[z,0,h]*z^(-1) + 4*G[z,0,h]*z
          - 2/3*G[z,0,h]*Pi^2*z^(-1) + 4*G[z,0,h]*Pi^2 - 2/3*G[z,0,h]*
         Pi^2*z - 24*G[Lzm,z^(-1),z,0,z] + 4*G[Lzm,z^(-1),z,0,z]*z^(-1)
          + 4*G[Lzm,z^(-1),z,0,z]*z + 24*G[Lzm,z^(-1),-1,0,z] - 4*G[Lzm
         ,z^(-1),-1,0,z]*z^(-1) - 4*G[Lzm,z^(-1),-1,0,z]*z - 24*G[Lzm,
         z^(-1),0,z]*G[z^(-1),h] + 4*G[Lzm,z^(-1),0,z]*G[z^(-1),h]*
         z^(-1) + 4*G[Lzm,z^(-1),0,z]*G[z^(-1),h]*z - 24*G[Lzm,z^(-1),0
         ,z,z] + 4*G[Lzm,z^(-1),0,z,z]*z^(-1) + 4*G[Lzm,z^(-1),0,z,z]*z
          + 24*G[Lzm,z^(-1),0,-1,z] - 4*G[Lzm,z^(-1),0,-1,z]*z^(-1) - 4
         *G[Lzm,z^(-1),0,-1,z]*z + 24*G[Lzm,z^(-1),0,0,z] - 4*G[Lzm,
         z^(-1),0,0,z]*z^(-1) - 4*G[Lzm,z^(-1),0,0,z]*z + 24*G[Lzm,
         z^(-1),0,1,z] - 4*G[Lzm,z^(-1),0,1,z]*z^(-1) - 4*G[Lzm,z^(-1),
         0,1,z]*z + 24*G[Lzm,z^(-1),1,0,z] - 4*G[Lzm,z^(-1),1,0,z]*
         z^(-1) - 4*G[Lzm,z^(-1),1,0,z]*z + 1/3*G[Lzm,z]*G[z^(-1),h]*
         Pi^2*z^(-1) - 2*G[Lzm,z]*G[z^(-1),h]*Pi^2 + 1/3*G[Lzm,z]*G[
         z^(-1),h]*Pi^2*z - 24*G[Lzm,z,z^(-1),0,z] + 4*G[Lzm,z,z^(-1),0
         ,z]*z^(-1) + 4*G[Lzm,z,z^(-1),0,z]*z + 1/3*G[Lzm,z,z]*Pi^2*
         z^(-1) - 2*G[Lzm,z,z]*Pi^2 + 1/3*G[Lzm,z,z]*Pi^2*z - 12*G[Lzm,
         z,0,z^(-1),z] + 2*G[Lzm,z,0,z^(-1),z]*z^(-1) + 2*G[Lzm,z,0,
         z^(-1),z]*z - 12*G[Lzm,z,0,z,z] + 2*G[Lzm,z,0,z,z]*z^(-1) + 2*
         G[Lzm,z,0,z,z]*z + 12*G[Lzm,z,1,0,z] - 2*G[Lzm,z,1,0,z]*z^(-1)
          - 2*G[Lzm,z,1,0,z]*z + 24*G[Lzm,-1,z^(-1),0,z] - 4*G[Lzm,-1,
         z^(-1),0,z]*z^(-1) - 4*G[Lzm,-1,z^(-1),0,z]*z - 1/3*G[Lzm,-1,z
         ]*Pi^2*z^(-1) + 2*G[Lzm,-1,z]*Pi^2 - 1/3*G[Lzm,-1,z]*Pi^2*z + 
         12*G[Lzm,-1,0,z^(-1),z] - 2*G[Lzm,-1,0,z^(-1),z]*z^(-1) - 2*G[
         Lzm,-1,0,z^(-1),z]*z + 12*G[Lzm,-1,0,z,z] - 2*G[Lzm,-1,0,z,z]*
         z^(-1) - 2*G[Lzm,-1,0,z,z]*z - 12*G[Lzm,-1,1,0,z] + 2*G[Lzm,-1
         ,1,0,z]*z^(-1) + 2*G[Lzm,-1,1,0,z]*z - 12*G[Lzm,0,z^(-1),z]*G[
         z^(-1),h] + 2*G[Lzm,0,z^(-1),z]*G[z^(-1),h]*z^(-1) + 2*G[Lzm,0
         ,z^(-1),z]*G[z^(-1),h]*z - 12*G[Lzm,0,z^(-1),z,z] + 2*G[Lzm,0,
         z^(-1),z,z]*z^(-1) + 2*G[Lzm,0,z^(-1),z,z]*z + 12*G[Lzm,0,
         z^(-1),-1,z] - 2*G[Lzm,0,z^(-1),-1,z]*z^(-1) - 2*G[Lzm,0,
         z^(-1),-1,z]*z + 18*G[Lzm,0,z^(-1),0,z] - 3*G[Lzm,0,z^(-1),0,z
         ]*z^(-1) - 3*G[Lzm,0,z^(-1),0,z]*z + 12*G[Lzm,0,z^(-1),1,z] - 
         2*G[Lzm,0,z^(-1),1,z]*z^(-1) - 2*G[Lzm,0,z^(-1),1,z]*z - 1/6*
         G[Lzm,0,z]*Pi^2*z^(-1) + G[Lzm,0,z]*Pi^2 - 1/6*G[Lzm,0,z]*Pi^2
         *z - 12*G[Lzm,0,z,z^(-1),z] + 2*G[Lzm,0,z,z^(-1),z]*z^(-1) + 2
         *G[Lzm,0,z,z^(-1),z]*z - 12*G[Lzm,0,z,z]*G[z^(-1),h] + 2*G[Lzm
         ,0,z,z]*G[z^(-1),h]*z^(-1) + 2*G[Lzm,0,z,z]*G[z^(-1),h]*z - 24
         *G[Lzm,0,z,z,z] + 4*G[Lzm,0,z,z,z]*z^(-1) + 4*G[Lzm,0,z,z,z]*z
          + 12*G[Lzm,0,z,-1,z] - 2*G[Lzm,0,z,-1,z]*z^(-1) - 2*G[Lzm,0,z
         ,-1,z]*z + 6*G[Lzm,0,z,0,z] - G[Lzm,0,z,0,z]*z^(-1) - G[Lzm,0,
         z,0,z]*z + 12*G[Lzm,0,z,1,z] - 2*G[Lzm,0,z,1,z]*z^(-1) - 2*G[
         Lzm,0,z,1,z]*z + 12*G[Lzm,0,-1,z^(-1),z] - 2*G[Lzm,0,-1,z^(-1)
         ,z]*z^(-1) - 2*G[Lzm,0,-1,z^(-1),z]*z + 12*G[Lzm,0,-1,z,z] - 2
         *G[Lzm,0,-1,z,z]*z^(-1) - 2*G[Lzm,0,-1,z,z]*z + 12*G[Lzm,0,0,
         z^(-1),z] - 2*G[Lzm,0,0,z^(-1),z]*z^(-1) - 2*G[Lzm,0,0,z^(-1),
         z]*z + 12*G[Lzm,0,0,z,z] - 2*G[Lzm,0,0,z,z]*z^(-1) - 2*G[Lzm,0
         ,0,z,z]*z + 12*G[Lzm,0,1,z^(-1),z] - 2*G[Lzm,0,1,z^(-1),z]*
         z^(-1) - 2*G[Lzm,0,1,z^(-1),z]*z + 12*G[Lzm,0,1,z,z] - 2*G[Lzm
         ,0,1,z,z]*z^(-1) - 2*G[Lzm,0,1,z,z]*z - 6*G[Lzm,0,1,0,z] + G[
         Lzm,0,1,0,z]*z^(-1) + G[Lzm,0,1,0,z]*z + 24*G[Lzm,1,z^(-1),0,z
         ] - 4*G[Lzm,1,z^(-1),0,z]*z^(-1) - 4*G[Lzm,1,z^(-1),0,z]*z - 1/
         3*G[Lzm,1,z]*Pi^2*z^(-1) + 2*G[Lzm,1,z]*Pi^2 - 1/3*G[Lzm,1,z]*
         Pi^2*z + 12*G[Lzm,1,z,0,z] - 2*G[Lzm,1,z,0,z]*z^(-1) - 2*G[Lzm
         ,1,z,0,z]*z - 12*G[Lzm,1,-1,0,z] + 2*G[Lzm,1,-1,0,z]*z^(-1) + 
         2*G[Lzm,1,-1,0,z]*z + 12*G[Lzm,1,0,z^(-1),z] - 2*G[Lzm,1,0,
         z^(-1),z]*z^(-1) - 2*G[Lzm,1,0,z^(-1),z]*z + 12*G[Lzm,1,0,z]*
         G[z^(-1),h] - 2*G[Lzm,1,0,z]*G[z^(-1),h]*z^(-1) - 2*G[Lzm,1,0,
         z]*G[z^(-1),h]*z + 24*G[Lzm,1,0,z,z] - 4*G[Lzm,1,0,z,z]*z^(-1)
          - 4*G[Lzm,1,0,z,z]*z - 12*G[Lzm,1,0,-1,z] + 2*G[Lzm,1,0,-1,z]
         *z^(-1) + 2*G[Lzm,1,0,-1,z]*z - 12*G[Lzm,1,0,0,z] + 2*G[Lzm,1,
         0,0,z]*z^(-1) + 2*G[Lzm,1,0,0,z]*z - 12*G[Lzm,1,0,1,z] + 2*G[
         Lzm,1,0,1,z]*z^(-1) + 2*G[Lzm,1,0,1,z]*z - 24*G[Lzm,1,1,0,z]
          + 4*G[Lzm,1,1,0,z]*z^(-1) + 4*G[Lzm,1,1,0,z]*z - 24*G[Lzp,
         z^(-1),z,0,z] + 4*G[Lzp,z^(-1),z,0,z]*z^(-1) + 4*G[Lzp,z^(-1),
         z,0,z]*z + 24*G[Lzp,z^(-1),-1,0,z] - 4*G[Lzp,z^(-1),-1,0,z]*
         z^(-1) - 4*G[Lzp,z^(-1),-1,0,z]*z - 24*G[Lzp,z^(-1),0,z]*G[
         z^(-1),h] + 4*G[Lzp,z^(-1),0,z]*G[z^(-1),h]*z^(-1) + 4*G[Lzp,
         z^(-1),0,z]*G[z^(-1),h]*z - 24*G[Lzp,z^(-1),0,z,z] + 4*G[Lzp,
         z^(-1),0,z,z]*z^(-1) + 4*G[Lzp,z^(-1),0,z,z]*z + 24*G[Lzp,
         z^(-1),0,-1,z] - 4*G[Lzp,z^(-1),0,-1,z]*z^(-1) - 4*G[Lzp,
         z^(-1),0,-1,z]*z + 24*G[Lzp,z^(-1),0,0,z] - 4*G[Lzp,z^(-1),0,0
         ,z]*z^(-1) - 4*G[Lzp,z^(-1),0,0,z]*z + 24*G[Lzp,z^(-1),0,1,z]
          - 4*G[Lzp,z^(-1),0,1,z]*z^(-1) - 4*G[Lzp,z^(-1),0,1,z]*z + 24
         *G[Lzp,z^(-1),1,0,z] - 4*G[Lzp,z^(-1),1,0,z]*z^(-1) - 4*G[Lzp,
         z^(-1),1,0,z]*z + 1/3*G[Lzp,z]*G[z^(-1),h]*Pi^2*z^(-1) - 2*G[
         Lzp,z]*G[z^(-1),h]*Pi^2 + 1/3*G[Lzp,z]*G[z^(-1),h]*Pi^2*z - 24
         *G[Lzp,z,z^(-1),0,z] + 4*G[Lzp,z,z^(-1),0,z]*z^(-1) + 4*G[Lzp,
         z,z^(-1),0,z]*z + 1/3*G[Lzp,z,z]*Pi^2*z^(-1) - 2*G[Lzp,z,z]*
         Pi^2 + 1/3*G[Lzp,z,z]*Pi^2*z - 12*G[Lzp,z,0,z^(-1),z] + 2*G[
         Lzp,z,0,z^(-1),z]*z^(-1) + 2*G[Lzp,z,0,z^(-1),z]*z - 12*G[Lzp,
         z,0,z,z] + 2*G[Lzp,z,0,z,z]*z^(-1) + 2*G[Lzp,z,0,z,z]*z + 12*
         G[Lzp,z,1,0,z] - 2*G[Lzp,z,1,0,z]*z^(-1) - 2*G[Lzp,z,1,0,z]*z
          + 24*G[Lzp,-1,z^(-1),0,z] - 4*G[Lzp,-1,z^(-1),0,z]*z^(-1) - 4
         *G[Lzp,-1,z^(-1),0,z]*z - 1/3*G[Lzp,-1,z]*Pi^2*z^(-1) + 2*G[
         Lzp,-1,z]*Pi^2 - 1/3*G[Lzp,-1,z]*Pi^2*z + 12*G[Lzp,-1,0,z^(-1)
         ,z] - 2*G[Lzp,-1,0,z^(-1),z]*z^(-1) - 2*G[Lzp,-1,0,z^(-1),z]*z
          + 12*G[Lzp,-1,0,z,z] - 2*G[Lzp,-1,0,z,z]*z^(-1) - 2*G[Lzp,-1,
         0,z,z]*z - 12*G[Lzp,-1,1,0,z] + 2*G[Lzp,-1,1,0,z]*z^(-1) + 2*
         G[Lzp,-1,1,0,z]*z - 12*G[Lzp,0,z^(-1),z]*G[z^(-1),h] + 2*G[Lzp
         ,0,z^(-1),z]*G[z^(-1),h]*z^(-1) + 2*G[Lzp,0,z^(-1),z]*G[z^(-1)
         ,h]*z - 12*G[Lzp,0,z^(-1),z,z] + 2*G[Lzp,0,z^(-1),z,z]*z^(-1)
          + 2*G[Lzp,0,z^(-1),z,z]*z + 12*G[Lzp,0,z^(-1),-1,z] - 2*G[Lzp
         ,0,z^(-1),-1,z]*z^(-1) - 2*G[Lzp,0,z^(-1),-1,z]*z + 18*G[Lzp,0
         ,z^(-1),0,z] - 3*G[Lzp,0,z^(-1),0,z]*z^(-1) - 3*G[Lzp,0,z^(-1)
         ,0,z]*z + 12*G[Lzp,0,z^(-1),1,z] - 2*G[Lzp,0,z^(-1),1,z]*
         z^(-1) - 2*G[Lzp,0,z^(-1),1,z]*z - 1/6*G[Lzp,0,z]*Pi^2*z^(-1)
          + G[Lzp,0,z]*Pi^2 - 1/6*G[Lzp,0,z]*Pi^2*z - 12*G[Lzp,0,z,
         z^(-1),z] + 2*G[Lzp,0,z,z^(-1),z]*z^(-1) + 2*G[Lzp,0,z,z^(-1),
         z]*z - 12*G[Lzp,0,z,z]*G[z^(-1),h] + 2*G[Lzp,0,z,z]*G[z^(-1),h
         ]*z^(-1) + 2*G[Lzp,0,z,z]*G[z^(-1),h]*z - 24*G[Lzp,0,z,z,z] + 
         4*G[Lzp,0,z,z,z]*z^(-1) + 4*G[Lzp,0,z,z,z]*z + 12*G[Lzp,0,z,-1
         ,z] - 2*G[Lzp,0,z,-1,z]*z^(-1) - 2*G[Lzp,0,z,-1,z]*z + 6*G[Lzp
         ,0,z,0,z] - G[Lzp,0,z,0,z]*z^(-1) - G[Lzp,0,z,0,z]*z + 12*G[
         Lzp,0,z,1,z] - 2*G[Lzp,0,z,1,z]*z^(-1) - 2*G[Lzp,0,z,1,z]*z + 
         12*G[Lzp,0,-1,z^(-1),z] - 2*G[Lzp,0,-1,z^(-1),z]*z^(-1) - 2*G[
         Lzp,0,-1,z^(-1),z]*z + 12*G[Lzp,0,-1,z,z] - 2*G[Lzp,0,-1,z,z]*
         z^(-1) - 2*G[Lzp,0,-1,z,z]*z + 12*G[Lzp,0,0,z^(-1),z] - 2*G[
         Lzp,0,0,z^(-1),z]*z^(-1) - 2*G[Lzp,0,0,z^(-1),z]*z + 12*G[Lzp,
         0,0,z,z] - 2*G[Lzp,0,0,z,z]*z^(-1) - 2*G[Lzp,0,0,z,z]*z + 12*
         G[Lzp,0,1,z^(-1),z] - 2*G[Lzp,0,1,z^(-1),z]*z^(-1) - 2*G[Lzp,0
         ,1,z^(-1),z]*z + 12*G[Lzp,0,1,z,z] - 2*G[Lzp,0,1,z,z]*z^(-1)
          - 2*G[Lzp,0,1,z,z]*z - 6*G[Lzp,0,1,0,z] + G[Lzp,0,1,0,z]*
         z^(-1) + G[Lzp,0,1,0,z]*z + 24*G[Lzp,1,z^(-1),0,z] - 4*G[Lzp,1
         ,z^(-1),0,z]*z^(-1) - 4*G[Lzp,1,z^(-1),0,z]*z - 1/3*G[Lzp,1,z]
         *Pi^2*z^(-1) + 2*G[Lzp,1,z]*Pi^2 - 1/3*G[Lzp,1,z]*Pi^2*z + 12*
         G[Lzp,1,z,0,z] - 2*G[Lzp,1,z,0,z]*z^(-1) - 2*G[Lzp,1,z,0,z]*z
          - 12*G[Lzp,1,-1,0,z] + 2*G[Lzp,1,-1,0,z]*z^(-1) + 2*G[Lzp,1,
         -1,0,z]*z + 12*G[Lzp,1,0,z^(-1),z] - 2*G[Lzp,1,0,z^(-1),z]*
         z^(-1) - 2*G[Lzp,1,0,z^(-1),z]*z + 12*G[Lzp,1,0,z]*G[z^(-1),h]
          - 2*G[Lzp,1,0,z]*G[z^(-1),h]*z^(-1) - 2*G[Lzp,1,0,z]*G[z^(-1)
         ,h]*z + 24*G[Lzp,1,0,z,z] - 4*G[Lzp,1,0,z,z]*z^(-1) - 4*G[Lzp,
         1,0,z,z]*z - 12*G[Lzp,1,0,-1,z] + 2*G[Lzp,1,0,-1,z]*z^(-1) + 2
         *G[Lzp,1,0,-1,z]*z - 12*G[Lzp,1,0,0,z] + 2*G[Lzp,1,0,0,z]*
         z^(-1) + 2*G[Lzp,1,0,0,z]*z - 12*G[Lzp,1,0,1,z] + 2*G[Lzp,1,0,
         1,z]*z^(-1) + 2*G[Lzp,1,0,1,z]*z - 24*G[Lzp,1,1,0,z] + 4*G[Lzp
         ,1,1,0,z]*z^(-1) + 4*G[Lzp,1,1,0,z]*z - 24*G[Kzm,z^(-1),z,0,z]
          + 4*G[Kzm,z^(-1),z,0,z]*z^(-1) + 4*G[Kzm,z^(-1),z,0,z]*z + 24
         *G[Kzm,z^(-1),-1,0,z] - 4*G[Kzm,z^(-1),-1,0,z]*z^(-1) - 4*G[
         Kzm,z^(-1),-1,0,z]*z - 24*G[Kzm,z^(-1),0,z]*G[z^(-1),h] + 4*G[
         Kzm,z^(-1),0,z]*G[z^(-1),h]*z^(-1) + 4*G[Kzm,z^(-1),0,z]*G[
         z^(-1),h]*z - 24*G[Kzm,z^(-1),0,z,z] + 4*G[Kzm,z^(-1),0,z,z]*
         z^(-1) + 4*G[Kzm,z^(-1),0,z,z]*z + 24*G[Kzm,z^(-1),0,-1,z] - 4
         *G[Kzm,z^(-1),0,-1,z]*z^(-1) - 4*G[Kzm,z^(-1),0,-1,z]*z - 24*
         G[Kzm,z^(-1),0,0,z] + 4*G[Kzm,z^(-1),0,0,z]*z^(-1) + 4*G[Kzm,
         z^(-1),0,0,z]*z + 24*G[Kzm,z^(-1),0,1,z] - 4*G[Kzm,z^(-1),0,1,
         z]*z^(-1) - 4*G[Kzm,z^(-1),0,1,z]*z + 24*G[Kzm,z^(-1),1,0,z]
          - 4*G[Kzm,z^(-1),1,0,z]*z^(-1) - 4*G[Kzm,z^(-1),1,0,z]*z + 1/
         3*G[Kzm,z]*G[z^(-1),h]*Pi^2*z^(-1) - 2*G[Kzm,z]*G[z^(-1),h]*
         Pi^2 + 1/3*G[Kzm,z]*G[z^(-1),h]*Pi^2*z - 24*G[Kzm,z,z^(-1),0,z
         ] + 4*G[Kzm,z,z^(-1),0,z]*z^(-1) + 4*G[Kzm,z,z^(-1),0,z]*z + 1/
         3*G[Kzm,z,z]*Pi^2*z^(-1) - 2*G[Kzm,z,z]*Pi^2 + 1/3*G[Kzm,z,z]*
         Pi^2*z - 12*G[Kzm,z,0,z^(-1),z] + 2*G[Kzm,z,0,z^(-1),z]*z^(-1)
          + 2*G[Kzm,z,0,z^(-1),z]*z - 12*G[Kzm,z,0,z,z] + 2*G[Kzm,z,0,z
         ,z]*z^(-1) + 2*G[Kzm,z,0,z,z]*z + 36*G[Kzm,z,0,0,z] - 6*G[Kzm,
         z,0,0,z]*z^(-1) - 6*G[Kzm,z,0,0,z]*z + 12*G[Kzm,z,1,0,z] - 2*
         G[Kzm,z,1,0,z]*z^(-1) - 2*G[Kzm,z,1,0,z]*z + 24*G[Kzm,-1,
         z^(-1),0,z] - 4*G[Kzm,-1,z^(-1),0,z]*z^(-1) - 4*G[Kzm,-1,
         z^(-1),0,z]*z - 1/3*G[Kzm,-1,z]*Pi^2*z^(-1) + 2*G[Kzm,-1,z]*
         Pi^2 - 1/3*G[Kzm,-1,z]*Pi^2*z + 12*G[Kzm,-1,0,z^(-1),z] - 2*G[
         Kzm,-1,0,z^(-1),z]*z^(-1) - 2*G[Kzm,-1,0,z^(-1),z]*z + 12*G[
         Kzm,-1,0,z,z] - 2*G[Kzm,-1,0,z,z]*z^(-1) - 2*G[Kzm,-1,0,z,z]*z
          - 36*G[Kzm,-1,0,0,z] + 6*G[Kzm,-1,0,0,z]*z^(-1) + 6*G[Kzm,-1,
         0,0,z]*z - 12*G[Kzm,-1,1,0,z] + 2*G[Kzm,-1,1,0,z]*z^(-1) + 2*
         G[Kzm,-1,1,0,z]*z - 12*G[Kzm,0,z^(-1),z]*G[z^(-1),h] + 2*G[Kzm
         ,0,z^(-1),z]*G[z^(-1),h]*z^(-1) + 2*G[Kzm,0,z^(-1),z]*G[z^(-1)
         ,h]*z - 12*G[Kzm,0,z^(-1),z,z] + 2*G[Kzm,0,z^(-1),z,z]*z^(-1)
          + 2*G[Kzm,0,z^(-1),z,z]*z + 12*G[Kzm,0,z^(-1),-1,z] - 2*G[Kzm
         ,0,z^(-1),-1,z]*z^(-1) - 2*G[Kzm,0,z^(-1),-1,z]*z - 18*G[Kzm,0
         ,z^(-1),0,z] + 3*G[Kzm,0,z^(-1),0,z]*z^(-1) + 3*G[Kzm,0,z^(-1)
         ,0,z]*z + 12*G[Kzm,0,z^(-1),1,z] - 2*G[Kzm,0,z^(-1),1,z]*
         z^(-1) - 2*G[Kzm,0,z^(-1),1,z]*z + 1/6*G[Kzm,0,z]*Pi^2*z^(-1)
          - G[Kzm,0,z]*Pi^2 + 1/6*G[Kzm,0,z]*Pi^2*z - 12*G[Kzm,0,z,
         z^(-1),z] + 2*G[Kzm,0,z,z^(-1),z]*z^(-1) + 2*G[Kzm,0,z,z^(-1),
         z]*z - 12*G[Kzm,0,z,z]*G[z^(-1),h] + 2*G[Kzm,0,z,z]*G[z^(-1),h
         ]*z^(-1) + 2*G[Kzm,0,z,z]*G[z^(-1),h]*z - 24*G[Kzm,0,z,z,z] + 
         4*G[Kzm,0,z,z,z]*z^(-1) + 4*G[Kzm,0,z,z,z]*z + 12*G[Kzm,0,z,-1
         ,z] - 2*G[Kzm,0,z,-1,z]*z^(-1) - 2*G[Kzm,0,z,-1,z]*z + 30*G[
         Kzm,0,z,0,z] - 5*G[Kzm,0,z,0,z]*z^(-1) - 5*G[Kzm,0,z,0,z]*z + 
         12*G[Kzm,0,z,1,z] - 2*G[Kzm,0,z,1,z]*z^(-1) - 2*G[Kzm,0,z,1,z]
         *z + 12*G[Kzm,0,-1,z^(-1),z] - 2*G[Kzm,0,-1,z^(-1),z]*z^(-1)
          - 2*G[Kzm,0,-1,z^(-1),z]*z + 12*G[Kzm,0,-1,z,z] - 2*G[Kzm,0,
         -1,z,z]*z^(-1) - 2*G[Kzm,0,-1,z,z]*z - 36*G[Kzm,0,-1,0,z] + 6*
         G[Kzm,0,-1,0,z]*z^(-1) + 6*G[Kzm,0,-1,0,z]*z - 12*G[Kzm,0,0,
         z^(-1),z] + 2*G[Kzm,0,0,z^(-1),z]*z^(-1) + 2*G[Kzm,0,0,z^(-1),
         z]*z + 36*G[Kzm,0,0,z]*G[z^(-1),h] - 6*G[Kzm,0,0,z]*G[z^(-1),h
         ]*z^(-1) - 6*G[Kzm,0,0,z]*G[z^(-1),h]*z + 24*G[Kzm,0,0,z,z] - 
         4*G[Kzm,0,0,z,z]*z^(-1) - 4*G[Kzm,0,0,z,z]*z - 36*G[Kzm,0,0,-1
         ,z] + 6*G[Kzm,0,0,-1,z]*z^(-1) + 6*G[Kzm,0,0,-1,z]*z + 54*G[
         Kzm,0,0,0,z] - 9*G[Kzm,0,0,0,z]*z^(-1) - 9*G[Kzm,0,0,0,z]*z - 
         36*G[Kzm,0,0,1,z] + 6*G[Kzm,0,0,1,z]*z^(-1) + 6*G[Kzm,0,0,1,z]
         *z + 12*G[Kzm,0,1,z^(-1),z] - 2*G[Kzm,0,1,z^(-1),z]*z^(-1) - 2
         *G[Kzm,0,1,z^(-1),z]*z + 12*G[Kzm,0,1,z,z] - 2*G[Kzm,0,1,z,z]*
         z^(-1) - 2*G[Kzm,0,1,z,z]*z - 30*G[Kzm,0,1,0,z] + 5*G[Kzm,0,1,
         0,z]*z^(-1) + 5*G[Kzm,0,1,0,z]*z + 24*G[Kzm,1,z^(-1),0,z] - 4*
         G[Kzm,1,z^(-1),0,z]*z^(-1) - 4*G[Kzm,1,z^(-1),0,z]*z - 1/3*G[
         Kzm,1,z]*Pi^2*z^(-1) + 2*G[Kzm,1,z]*Pi^2 - 1/3*G[Kzm,1,z]*Pi^2
         *z + 12*G[Kzm,1,z,0,z] - 2*G[Kzm,1,z,0,z]*z^(-1) - 2*G[Kzm,1,z
         ,0,z]*z - 12*G[Kzm,1,-1,0,z] + 2*G[Kzm,1,-1,0,z]*z^(-1) + 2*G[
         Kzm,1,-1,0,z]*z + 12*G[Kzm,1,0,z^(-1),z] - 2*G[Kzm,1,0,z^(-1),
         z]*z^(-1) - 2*G[Kzm,1,0,z^(-1),z]*z + 12*G[Kzm,1,0,z]*G[z^(-1)
         ,h] - 2*G[Kzm,1,0,z]*G[z^(-1),h]*z^(-1) - 2*G[Kzm,1,0,z]*G[
         z^(-1),h]*z + 24*G[Kzm,1,0,z,z] - 4*G[Kzm,1,0,z,z]*z^(-1) - 4*
         G[Kzm,1,0,z,z]*z - 12*G[Kzm,1,0,-1,z] + 2*G[Kzm,1,0,-1,z]*
         z^(-1) + 2*G[Kzm,1,0,-1,z]*z - 24*G[Kzm,1,0,0,z] + 4*G[Kzm,1,0
         ,0,z]*z^(-1) + 4*G[Kzm,1,0,0,z]*z - 12*G[Kzm,1,0,1,z] + 2*G[
         Kzm,1,0,1,z]*z^(-1) + 2*G[Kzm,1,0,1,z]*z - 24*G[Kzm,1,1,0,z]
          + 4*G[Kzm,1,1,0,z]*z^(-1) + 4*G[Kzm,1,1,0,z]*z - 24*G[Kzp,
         z^(-1),z,0,z] + 4*G[Kzp,z^(-1),z,0,z]*z^(-1) + 4*G[Kzp,z^(-1),
         z,0,z]*z + 24*G[Kzp,z^(-1),-1,0,z] - 4*G[Kzp,z^(-1),-1,0,z]*
         z^(-1) - 4*G[Kzp,z^(-1),-1,0,z]*z - 24*G[Kzp,z^(-1),0,z]*G[
         z^(-1),h] + 4*G[Kzp,z^(-1),0,z]*G[z^(-1),h]*z^(-1) + 4*G[Kzp,
         z^(-1),0,z]*G[z^(-1),h]*z - 24*G[Kzp,z^(-1),0,z,z] + 4*G[Kzp,
         z^(-1),0,z,z]*z^(-1) + 4*G[Kzp,z^(-1),0,z,z]*z + 24*G[Kzp,
         z^(-1),0,-1,z] - 4*G[Kzp,z^(-1),0,-1,z]*z^(-1) - 4*G[Kzp,
         z^(-1),0,-1,z]*z - 24*G[Kzp,z^(-1),0,0,z] + 4*G[Kzp,z^(-1),0,0
         ,z]*z^(-1) + 4*G[Kzp,z^(-1),0,0,z]*z + 24*G[Kzp,z^(-1),0,1,z]
          - 4*G[Kzp,z^(-1),0,1,z]*z^(-1) - 4*G[Kzp,z^(-1),0,1,z]*z + 24
         *G[Kzp,z^(-1),1,0,z] - 4*G[Kzp,z^(-1),1,0,z]*z^(-1) - 4*G[Kzp,
         z^(-1),1,0,z]*z + 1/3*G[Kzp,z]*G[z^(-1),h]*Pi^2*z^(-1) - 2*G[
         Kzp,z]*G[z^(-1),h]*Pi^2 + 1/3*G[Kzp,z]*G[z^(-1),h]*Pi^2*z - 24
         *G[Kzp,z,z^(-1),0,z] + 4*G[Kzp,z,z^(-1),0,z]*z^(-1) + 4*G[Kzp,
         z,z^(-1),0,z]*z + 1/3*G[Kzp,z,z]*Pi^2*z^(-1) - 2*G[Kzp,z,z]*
         Pi^2 + 1/3*G[Kzp,z,z]*Pi^2*z - 12*G[Kzp,z,0,z^(-1),z] + 2*G[
         Kzp,z,0,z^(-1),z]*z^(-1) + 2*G[Kzp,z,0,z^(-1),z]*z - 12*G[Kzp,
         z,0,z,z] + 2*G[Kzp,z,0,z,z]*z^(-1) + 2*G[Kzp,z,0,z,z]*z + 36*
         G[Kzp,z,0,0,z] - 6*G[Kzp,z,0,0,z]*z^(-1) - 6*G[Kzp,z,0,0,z]*z
          + 12*G[Kzp,z,1,0,z] - 2*G[Kzp,z,1,0,z]*z^(-1) - 2*G[Kzp,z,1,0
         ,z]*z + 24*G[Kzp,-1,z^(-1),0,z] - 4*G[Kzp,-1,z^(-1),0,z]*
         z^(-1) - 4*G[Kzp,-1,z^(-1),0,z]*z - 1/3*G[Kzp,-1,z]*Pi^2*
         z^(-1) + 2*G[Kzp,-1,z]*Pi^2 - 1/3*G[Kzp,-1,z]*Pi^2*z + 12*G[
         Kzp,-1,0,z^(-1),z] - 2*G[Kzp,-1,0,z^(-1),z]*z^(-1) - 2*G[Kzp,
         -1,0,z^(-1),z]*z + 12*G[Kzp,-1,0,z,z] - 2*G[Kzp,-1,0,z,z]*
         z^(-1) - 2*G[Kzp,-1,0,z,z]*z - 36*G[Kzp,-1,0,0,z] + 6*G[Kzp,-1
         ,0,0,z]*z^(-1) + 6*G[Kzp,-1,0,0,z]*z - 12*G[Kzp,-1,1,0,z] + 2*
         G[Kzp,-1,1,0,z]*z^(-1) + 2*G[Kzp,-1,1,0,z]*z - 12*G[Kzp,0,
         z^(-1),z]*G[z^(-1),h] + 2*G[Kzp,0,z^(-1),z]*G[z^(-1),h]*z^(-1)
          + 2*G[Kzp,0,z^(-1),z]*G[z^(-1),h]*z - 12*G[Kzp,0,z^(-1),z,z]
          + 2*G[Kzp,0,z^(-1),z,z]*z^(-1) + 2*G[Kzp,0,z^(-1),z,z]*z + 12
         *G[Kzp,0,z^(-1),-1,z] - 2*G[Kzp,0,z^(-1),-1,z]*z^(-1) - 2*G[
         Kzp,0,z^(-1),-1,z]*z - 18*G[Kzp,0,z^(-1),0,z] + 3*G[Kzp,0,
         z^(-1),0,z]*z^(-1) + 3*G[Kzp,0,z^(-1),0,z]*z + 12*G[Kzp,0,
         z^(-1),1,z] - 2*G[Kzp,0,z^(-1),1,z]*z^(-1) - 2*G[Kzp,0,z^(-1),
         1,z]*z + 1/6*G[Kzp,0,z]*Pi^2*z^(-1) - G[Kzp,0,z]*Pi^2 + 1/6*G[
         Kzp,0,z]*Pi^2*z - 12*G[Kzp,0,z,z^(-1),z] + 2*G[Kzp,0,z,z^(-1),
         z]*z^(-1) + 2*G[Kzp,0,z,z^(-1),z]*z - 12*G[Kzp,0,z,z]*G[z^(-1)
         ,h] + 2*G[Kzp,0,z,z]*G[z^(-1),h]*z^(-1) + 2*G[Kzp,0,z,z]*G[
         z^(-1),h]*z - 24*G[Kzp,0,z,z,z] + 4*G[Kzp,0,z,z,z]*z^(-1) + 4*
         G[Kzp,0,z,z,z]*z + 12*G[Kzp,0,z,-1,z] - 2*G[Kzp,0,z,-1,z]*
         z^(-1) - 2*G[Kzp,0,z,-1,z]*z + 30*G[Kzp,0,z,0,z] - 5*G[Kzp,0,z
         ,0,z]*z^(-1) - 5*G[Kzp,0,z,0,z]*z + 12*G[Kzp,0,z,1,z] - 2*G[
         Kzp,0,z,1,z]*z^(-1) - 2*G[Kzp,0,z,1,z]*z + 12*G[Kzp,0,-1,
         z^(-1),z] - 2*G[Kzp,0,-1,z^(-1),z]*z^(-1) - 2*G[Kzp,0,-1,
         z^(-1),z]*z + 12*G[Kzp,0,-1,z,z] - 2*G[Kzp,0,-1,z,z]*z^(-1) - 
         2*G[Kzp,0,-1,z,z]*z - 36*G[Kzp,0,-1,0,z] + 6*G[Kzp,0,-1,0,z]*
         z^(-1) + 6*G[Kzp,0,-1,0,z]*z - 12*G[Kzp,0,0,z^(-1),z] + 2*G[
         Kzp,0,0,z^(-1),z]*z^(-1) + 2*G[Kzp,0,0,z^(-1),z]*z + 36*G[Kzp,
         0,0,z]*G[z^(-1),h] - 6*G[Kzp,0,0,z]*G[z^(-1),h]*z^(-1) - 6*G[
         Kzp,0,0,z]*G[z^(-1),h]*z + 24*G[Kzp,0,0,z,z] - 4*G[Kzp,0,0,z,z
         ]*z^(-1) - 4*G[Kzp,0,0,z,z]*z - 36*G[Kzp,0,0,-1,z] + 6*G[Kzp,0
         ,0,-1,z]*z^(-1) + 6*G[Kzp,0,0,-1,z]*z + 54*G[Kzp,0,0,0,z] - 9*
         G[Kzp,0,0,0,z]*z^(-1) - 9*G[Kzp,0,0,0,z]*z - 36*G[Kzp,0,0,1,z]
          + 6*G[Kzp,0,0,1,z]*z^(-1) + 6*G[Kzp,0,0,1,z]*z + 12*G[Kzp,0,1
         ,z^(-1),z] - 2*G[Kzp,0,1,z^(-1),z]*z^(-1) - 2*G[Kzp,0,1,z^(-1)
         ,z]*z + 12*G[Kzp,0,1,z,z] - 2*G[Kzp,0,1,z,z]*z^(-1) - 2*G[Kzp,
         0,1,z,z]*z - 30*G[Kzp,0,1,0,z] + 5*G[Kzp,0,1,0,z]*z^(-1) + 5*
         G[Kzp,0,1,0,z]*z + 24*G[Kzp,1,z^(-1),0,z] - 4*G[Kzp,1,z^(-1),0
         ,z]*z^(-1) - 4*G[Kzp,1,z^(-1),0,z]*z - 1/3*G[Kzp,1,z]*Pi^2*
         z^(-1) + 2*G[Kzp,1,z]*Pi^2 - 1/3*G[Kzp,1,z]*Pi^2*z + 12*G[Kzp,
         1,z,0,z] - 2*G[Kzp,1,z,0,z]*z^(-1) - 2*G[Kzp,1,z,0,z]*z - 12*
         G[Kzp,1,-1,0,z] + 2*G[Kzp,1,-1,0,z]*z^(-1) + 2*G[Kzp,1,-1,0,z]
         *z + 12*G[Kzp,1,0,z^(-1),z] - 2*G[Kzp,1,0,z^(-1),z]*z^(-1) - 2
         *G[Kzp,1,0,z^(-1),z]*z + 12*G[Kzp,1,0,z]*G[z^(-1),h] - 2*G[Kzp
         ,1,0,z]*G[z^(-1),h]*z^(-1) - 2*G[Kzp,1,0,z]*G[z^(-1),h]*z + 24
         *G[Kzp,1,0,z,z] - 4*G[Kzp,1,0,z,z]*z^(-1) - 4*G[Kzp,1,0,z,z]*z
          - 12*G[Kzp,1,0,-1,z] + 2*G[Kzp,1,0,-1,z]*z^(-1) + 2*G[Kzp,1,0
         ,-1,z]*z - 24*G[Kzp,1,0,0,z] + 4*G[Kzp,1,0,0,z]*z^(-1) + 4*G[
         Kzp,1,0,0,z]*z - 12*G[Kzp,1,0,1,z] + 2*G[Kzp,1,0,1,z]*z^(-1)
          + 2*G[Kzp,1,0,1,z]*z - 24*G[Kzp,1,1,0,z] + 4*G[Kzp,1,1,0,z]*
         z^(-1) + 4*G[Kzp,1,1,0,z]*z + 8*G[Jz,z^(-1),0,h] - 4*G[Jz,
         z^(-1),0,h]*z^(-1) - 4*G[Jz,z^(-1),0,h]*z + 8*G[Jz,z,0,h] - 4*
         G[Jz,z,0,h]*z^(-1) - 4*G[Jz,z,0,h]*z + 2/3*G[Jz,h]*Pi^2*z^(-1)
          - 4/3*G[Jz,h]*Pi^2 + 2/3*G[Jz,h]*Pi^2*z - 8*G[Jz,0,0,h] + 4*
         G[Jz,0,0,h]*z^(-1) + 4*G[Jz,0,0,h]*z - 8*G[Jz,1,0,h] + 4*G[Jz,
         1,0,h]*z^(-1) + 4*G[Jz,1,0,h]*z + 24*G[-1,Lzm,z^(-1),0,z] - 4*
         G[-1,Lzm,z^(-1),0,z]*z^(-1) - 4*G[-1,Lzm,z^(-1),0,z]*z - 1/3*
         G[-1,Lzm,z]*Pi^2*z^(-1) + 2*G[-1,Lzm,z]*Pi^2 - 1/3*G[-1,Lzm,z]
         *Pi^2*z + 12*G[-1,Lzm,0,z^(-1),z] - 2*G[-1,Lzm,0,z^(-1),z]*
         z^(-1) - 2*G[-1,Lzm,0,z^(-1),z]*z + 12*G[-1,Lzm,0,z,z] - 2*G[
         -1,Lzm,0,z,z]*z^(-1) - 2*G[-1,Lzm,0,z,z]*z - 12*G[-1,Lzm,1,0,z
         ] + 2*G[-1,Lzm,1,0,z]*z^(-1) + 2*G[-1,Lzm,1,0,z]*z + 24*G[-1,
         Lzp,z^(-1),0,z] - 4*G[-1,Lzp,z^(-1),0,z]*z^(-1) - 4*G[-1,Lzp,
         z^(-1),0,z]*z - 1/3*G[-1,Lzp,z]*Pi^2*z^(-1) + 2*G[-1,Lzp,z]*
         Pi^2 - 1/3*G[-1,Lzp,z]*Pi^2*z + 12*G[-1,Lzp,0,z^(-1),z] - 2*G[
         -1,Lzp,0,z^(-1),z]*z^(-1) - 2*G[-1,Lzp,0,z^(-1),z]*z + 12*G[-1
         ,Lzp,0,z,z] - 2*G[-1,Lzp,0,z,z]*z^(-1) - 2*G[-1,Lzp,0,z,z]*z
          - 12*G[-1,Lzp,1,0,z] + 2*G[-1,Lzp,1,0,z]*z^(-1) + 2*G[-1,Lzp,
         1,0,z]*z + 24*G[-1,Kzm,z^(-1),0,z] - 4*G[-1,Kzm,z^(-1),0,z]*
         z^(-1) - 4*G[-1,Kzm,z^(-1),0,z]*z - 1/3*G[-1,Kzm,z]*Pi^2*
         z^(-1) + 2*G[-1,Kzm,z]*Pi^2 - 1/3*G[-1,Kzm,z]*Pi^2*z + 12*G[-1
         ,Kzm,0,z^(-1),z] - 2*G[-1,Kzm,0,z^(-1),z]*z^(-1) - 2*G[-1,Kzm,
         0,z^(-1),z]*z + 12*G[-1,Kzm,0,z,z] - 2*G[-1,Kzm,0,z,z]*z^(-1)
          - 2*G[-1,Kzm,0,z,z]*z - 36*G[-1,Kzm,0,0,z] + 6*G[-1,Kzm,0,0,z
         ]*z^(-1) + 6*G[-1,Kzm,0,0,z]*z - 12*G[-1,Kzm,1,0,z] + 2*G[-1,
         Kzm,1,0,z]*z^(-1) + 2*G[-1,Kzm,1,0,z]*z + 24*G[-1,Kzp,z^(-1),0
         ,z] - 4*G[-1,Kzp,z^(-1),0,z]*z^(-1) - 4*G[-1,Kzp,z^(-1),0,z]*z
          - 1/3*G[-1,Kzp,z]*Pi^2*z^(-1) + 2*G[-1,Kzp,z]*Pi^2 - 1/3*G[-1
         ,Kzp,z]*Pi^2*z + 12*G[-1,Kzp,0,z^(-1),z] - 2*G[-1,Kzp,0,z^(-1)
         ,z]*z^(-1) - 2*G[-1,Kzp,0,z^(-1),z]*z + 12*G[-1,Kzp,0,z,z] - 2
         *G[-1,Kzp,0,z,z]*z^(-1) - 2*G[-1,Kzp,0,z,z]*z - 36*G[-1,Kzp,0,
         0,z] + 6*G[-1,Kzp,0,0,z]*z^(-1) + 6*G[-1,Kzp,0,0,z]*z - 12*G[
         -1,Kzp,1,0,z] + 2*G[-1,Kzp,1,0,z]*z^(-1) + 2*G[-1,Kzp,1,0,z]*z
          - 128*G[-1,0,h] + 64*G[-1,0,h]*z^(-1) + 64*G[-1,0,h]*z + 12*
         G[-1,0,Lzm,z^(-1),z] - 2*G[-1,0,Lzm,z^(-1),z]*z^(-1) - 2*G[-1,
         0,Lzm,z^(-1),z]*z + 12*G[-1,0,Lzm,z,z] - 2*G[-1,0,Lzm,z,z]*
         z^(-1) - 2*G[-1,0,Lzm,z,z]*z - 12*G[-1,0,Lzm,0,z] + 2*G[-1,0,
         Lzm,0,z]*z^(-1) + 2*G[-1,0,Lzm,0,z]*z + 12*G[-1,0,Lzp,z^(-1),z
         ] - 2*G[-1,0,Lzp,z^(-1),z]*z^(-1) - 2*G[-1,0,Lzp,z^(-1),z]*z
          + 12*G[-1,0,Lzp,z,z] - 2*G[-1,0,Lzp,z,z]*z^(-1) - 2*G[-1,0,
         Lzp,z,z]*z - 12*G[-1,0,Lzp,0,z] + 2*G[-1,0,Lzp,0,z]*z^(-1) + 2
         *G[-1,0,Lzp,0,z]*z + 12*G[-1,0,Kzm,z^(-1),z] - 2*G[-1,0,Kzm,
         z^(-1),z]*z^(-1) - 2*G[-1,0,Kzm,z^(-1),z]*z + 12*G[-1,0,Kzm,z,
         z] - 2*G[-1,0,Kzm,z,z]*z^(-1) - 2*G[-1,0,Kzm,z,z]*z + 12*G[-1,
         0,Kzp,z^(-1),z] - 2*G[-1,0,Kzp,z^(-1),z]*z^(-1) - 2*G[-1,0,Kzp
         ,z^(-1),z]*z + 12*G[-1,0,Kzp,z,z] - 2*G[-1,0,Kzp,z,z]*z^(-1)
          - 2*G[-1,0,Kzp,z,z]*z - 128*G[-1,0,0,h] + 64*G[-1,0,0,h]*
         z^(-1) + 64*G[-1,0,0,h]*z + 12*G[-1,0,0,Kzm,z] - 2*G[-1,0,0,
         Kzm,z]*z^(-1) - 2*G[-1,0,0,Kzm,z]*z + 12*G[-1,0,0,Kzp,z] - 2*
         G[-1,0,0,Kzp,z]*z^(-1) - 2*G[-1,0,0,Kzp,z]*z - 12*G[-1,1,Lzm,0
         ,z] + 2*G[-1,1,Lzm,0,z]*z^(-1) + 2*G[-1,1,Lzm,0,z]*z - 12*G[-1
         ,1,Lzp,0,z] + 2*G[-1,1,Lzp,0,z]*z^(-1) + 2*G[-1,1,Lzp,0,z]*z
          - 12*G[-1,1,Kzm,0,z] + 2*G[-1,1,Kzm,0,z]*z^(-1) + 2*G[-1,1,
         Kzm,0,z]*z - 12*G[-1,1,Kzp,0,z] + 2*G[-1,1,Kzp,0,z]*z^(-1) + 2
         *G[-1,1,Kzp,0,z]*z - 12*G[-1,1,0,Lzm,z] + 2*G[-1,1,0,Lzm,z]*
         z^(-1) + 2*G[-1,1,0,Lzm,z]*z - 12*G[-1,1,0,Lzp,z] + 2*G[-1,1,0
         ,Lzp,z]*z^(-1) + 2*G[-1,1,0,Lzp,z]*z - 12*G[-1,1,0,Kzm,z] + 2*
         G[-1,1,0,Kzm,z]*z^(-1) + 2*G[-1,1,0,Kzm,z]*z - 12*G[-1,1,0,Kzp
         ,z] + 2*G[-1,1,0,Kzp,z]*z^(-1) + 2*G[-1,1,0,Kzp,z]*z - 12*G[0,
         z^(-1),Lzm,z^(-1),z] + 2*G[0,z^(-1),Lzm,z^(-1),z]*z^(-1) + 2*
         G[0,z^(-1),Lzm,z^(-1),z]*z - 12*G[0,z^(-1),Lzm,z,z] + 2*G[0,
         z^(-1),Lzm,z,z]*z^(-1) + 2*G[0,z^(-1),Lzm,z,z]*z + 12*G[0,
         z^(-1),Lzm,0,z] - 2*G[0,z^(-1),Lzm,0,z]*z^(-1) - 2*G[0,z^(-1),
         Lzm,0,z]*z - 12*G[0,z^(-1),Lzp,z^(-1),z] + 2*G[0,z^(-1),Lzp,
         z^(-1),z]*z^(-1) + 2*G[0,z^(-1),Lzp,z^(-1),z]*z - 12*G[0,
         z^(-1),Lzp,z,z] + 2*G[0,z^(-1),Lzp,z,z]*z^(-1) + 2*G[0,z^(-1),
         Lzp,z,z]*z + 12*G[0,z^(-1),Lzp,0,z] - 2*G[0,z^(-1),Lzp,0,z]*
         z^(-1) - 2*G[0,z^(-1),Lzp,0,z]*z - 12*G[0,z^(-1),Kzm,z^(-1),z]
          + 2*G[0,z^(-1),Kzm,z^(-1),z]*z^(-1) + 2*G[0,z^(-1),Kzm,z^(-1)
         ,z]*z - 12*G[0,z^(-1),Kzm,z,z] + 2*G[0,z^(-1),Kzm,z,z]*z^(-1)
          + 2*G[0,z^(-1),Kzm,z,z]*z - 12*G[0,z^(-1),Kzp,z^(-1),z] + 2*
         G[0,z^(-1),Kzp,z^(-1),z]*z^(-1) + 2*G[0,z^(-1),Kzp,z^(-1),z]*z
          - 12*G[0,z^(-1),Kzp,z,z] + 2*G[0,z^(-1),Kzp,z,z]*z^(-1) + 2*
         G[0,z^(-1),Kzp,z,z]*z - 12*G[0,z^(-1),0,Kzm,z] + 2*G[0,z^(-1),
         0,Kzm,z]*z^(-1) + 2*G[0,z^(-1),0,Kzm,z]*z - 12*G[0,z^(-1),0,
         Kzp,z] + 2*G[0,z^(-1),0,Kzp,z]*z^(-1) + 2*G[0,z^(-1),0,Kzp,z]*
         z - 24*G[0,z^(-1),0,0,h] + 4*G[0,z^(-1),0,0,h]*z^(-1) + 4*G[0,
         z^(-1),0,0,h]*z - 11*G[0,z]*z^(-1)*zeta3 + 66*G[0,z]*zeta3 - 
         11*G[0,z]*z*zeta3 - 2/3*G[0,z]*Pi^2*z^(-1) + 4/3*G[0,z]*Pi^2
          - 2/3*G[0,z]*Pi^2*z - 8*G[0,z]*G[z^(-1),h] + 4*G[0,z]*G[
         z^(-1),h]*z^(-1) + 4*G[0,z]*G[z^(-1),h]*z - 2/3*G[0,z]*G[
         z^(-1),h]*Pi^2*z^(-1) + 4*G[0,z]*G[z^(-1),h]*Pi^2 - 2/3*G[0,z]
         *G[z^(-1),h]*Pi^2*z + 12*G[0,z]*G[z^(-1),Lzm,z^(-1),h] - 2*G[0
         ,z]*G[z^(-1),Lzm,z^(-1),h]*z^(-1) - 2*G[0,z]*G[z^(-1),Lzm,
         z^(-1),h]*z + 12*G[0,z]*G[z^(-1),Lzm,z,h] - 2*G[0,z]*G[z^(-1),
         Lzm,z,h]*z^(-1) - 2*G[0,z]*G[z^(-1),Lzm,z,h]*z - 12*G[0,z]*G[
         z^(-1),Lzm,0,h] + 2*G[0,z]*G[z^(-1),Lzm,0,h]*z^(-1) + 2*G[0,z]
         *G[z^(-1),Lzm,0,h]*z + 12*G[0,z]*G[z^(-1),Lzp,z^(-1),h] - 2*G[
         0,z]*G[z^(-1),Lzp,z^(-1),h]*z^(-1) - 2*G[0,z]*G[z^(-1),Lzp,
         z^(-1),h]*z + 12*G[0,z]*G[z^(-1),Lzp,z,h] - 2*G[0,z]*G[z^(-1),
         Lzp,z,h]*z^(-1) - 2*G[0,z]*G[z^(-1),Lzp,z,h]*z - 12*G[0,z]*G[
         z^(-1),Lzp,0,h] + 2*G[0,z]*G[z^(-1),Lzp,0,h]*z^(-1) + 2*G[0,z]
         *G[z^(-1),Lzp,0,h]*z + 12*G[0,z]*G[z^(-1),Kzm,z^(-1),h] - 2*G[
         0,z]*G[z^(-1),Kzm,z^(-1),h]*z^(-1) - 2*G[0,z]*G[z^(-1),Kzm,
         z^(-1),h]*z + 12*G[0,z]*G[z^(-1),Kzm,z,h] - 2*G[0,z]*G[z^(-1),
         Kzm,z,h]*z^(-1) - 2*G[0,z]*G[z^(-1),Kzm,z,h]*z - 12*G[0,z]*G[
         z^(-1),Kzm,0,h] + 2*G[0,z]*G[z^(-1),Kzm,0,h]*z^(-1) + 2*G[0,z]
         *G[z^(-1),Kzm,0,h]*z + 12*G[0,z]*G[z^(-1),Kzp,z^(-1),h] - 2*G[
         0,z]*G[z^(-1),Kzp,z^(-1),h]*z^(-1) - 2*G[0,z]*G[z^(-1),Kzp,
         z^(-1),h]*z + 12*G[0,z]*G[z^(-1),Kzp,z,h] - 2*G[0,z]*G[z^(-1),
         Kzp,z,h]*z^(-1) - 2*G[0,z]*G[z^(-1),Kzp,z,h]*z - 12*G[0,z]*G[
         z^(-1),Kzp,0,h] + 2*G[0,z]*G[z^(-1),Kzp,0,h]*z^(-1) + 2*G[0,z]
         *G[z^(-1),Kzp,0,h]*z - 24*G[0,z]*G[z^(-1),0,z^(-1),h] + 4*G[0,
         z]*G[z^(-1),0,z^(-1),h]*z^(-1) + 4*G[0,z]*G[z^(-1),0,z^(-1),h]
         *z - 24*G[0,z]*G[z^(-1),0,z,h] + 4*G[0,z]*G[z^(-1),0,z,h]*
         z^(-1) + 4*G[0,z]*G[z^(-1),0,z,h]*z + 8*G[0,z]*G[Jz^(-1),
         z^(-1),h] - 4*G[0,z]*G[Jz^(-1),z^(-1),h]*z^(-1) - 4*G[0,z]*G[
         Jz^(-1),z^(-1),h]*z - 8*G[0,z]*G[Jz^(-1),z,h] + 4*G[0,z]*G[
         Jz^(-1),z,h]*z^(-1) + 4*G[0,z]*G[Jz^(-1),z,h]*z + 8*G[0,z]*G[z
         ,h] - 4*G[0,z]*G[z,h]*z^(-1) - 4*G[0,z]*G[z,h]*z + 2/3*G[0,z]*
         G[z,h]*Pi^2*z^(-1) - 4*G[0,z]*G[z,h]*Pi^2 + 2/3*G[0,z]*G[z,h]*
         Pi^2*z - 12*G[0,z]*G[z,Lzm,z^(-1),h] + 2*G[0,z]*G[z,Lzm,z^(-1)
         ,h]*z^(-1) + 2*G[0,z]*G[z,Lzm,z^(-1),h]*z - 12*G[0,z]*G[z,Lzm,
         z,h] + 2*G[0,z]*G[z,Lzm,z,h]*z^(-1) + 2*G[0,z]*G[z,Lzm,z,h]*z
          + 12*G[0,z]*G[z,Lzm,0,h] - 2*G[0,z]*G[z,Lzm,0,h]*z^(-1) - 2*
         G[0,z]*G[z,Lzm,0,h]*z - 12*G[0,z]*G[z,Lzp,z^(-1),h] + 2*G[0,z]
         *G[z,Lzp,z^(-1),h]*z^(-1) + 2*G[0,z]*G[z,Lzp,z^(-1),h]*z - 12*
         G[0,z]*G[z,Lzp,z,h] + 2*G[0,z]*G[z,Lzp,z,h]*z^(-1) + 2*G[0,z]*
         G[z,Lzp,z,h]*z + 12*G[0,z]*G[z,Lzp,0,h] - 2*G[0,z]*G[z,Lzp,0,h
         ]*z^(-1) - 2*G[0,z]*G[z,Lzp,0,h]*z - 12*G[0,z]*G[z,Kzm,z^(-1),
         h] + 2*G[0,z]*G[z,Kzm,z^(-1),h]*z^(-1) + 2*G[0,z]*G[z,Kzm,
         z^(-1),h]*z - 12*G[0,z]*G[z,Kzm,z,h] + 2*G[0,z]*G[z,Kzm,z,h]*
         z^(-1) + 2*G[0,z]*G[z,Kzm,z,h]*z + 12*G[0,z]*G[z,Kzm,0,h] - 2*
         G[0,z]*G[z,Kzm,0,h]*z^(-1) - 2*G[0,z]*G[z,Kzm,0,h]*z - 12*G[0,
         z]*G[z,Kzp,z^(-1),h] + 2*G[0,z]*G[z,Kzp,z^(-1),h]*z^(-1) + 2*
         G[0,z]*G[z,Kzp,z^(-1),h]*z - 12*G[0,z]*G[z,Kzp,z,h] + 2*G[0,z]
         *G[z,Kzp,z,h]*z^(-1) + 2*G[0,z]*G[z,Kzp,z,h]*z + 12*G[0,z]*G[z
         ,Kzp,0,h] - 2*G[0,z]*G[z,Kzp,0,h]*z^(-1) - 2*G[0,z]*G[z,Kzp,0,
         h]*z + 24*G[0,z]*G[z,0,z^(-1),h] - 4*G[0,z]*G[z,0,z^(-1),h]*
         z^(-1) - 4*G[0,z]*G[z,0,z^(-1),h]*z + 24*G[0,z]*G[z,0,z,h] - 4
         *G[0,z]*G[z,0,z,h]*z^(-1) - 4*G[0,z]*G[z,0,z,h]*z + 8*G[0,z]*
         G[Jz,z^(-1),h] - 4*G[0,z]*G[Jz,z^(-1),h]*z^(-1) - 4*G[0,z]*G[
         Jz,z^(-1),h]*z - 8*G[0,z]*G[Jz,z,h] + 4*G[0,z]*G[Jz,z,h]*
         z^(-1) + 4*G[0,z]*G[Jz,z,h]*z - 24*G[0,z]*G[0,z^(-1),0,h] + 4*
         G[0,z]*G[0,z^(-1),0,h]*z^(-1) + 4*G[0,z]*G[0,z^(-1),0,h]*z + 
         24*G[0,z]*G[0,z,0,h] - 4*G[0,z]*G[0,z,0,h]*z^(-1) - 4*G[0,z]*
         G[0,z,0,h]*z + 8*G[0,z]*G[0,h]*z^(-1) - 8*G[0,z]*G[0,h]*z - 5/
         6*G[0,z]*G[0,h]*Pi^2*z^(-1) + 5*G[0,z]*G[0,h]*Pi^2 - 5/6*G[0,z
         ]*G[0,h]*Pi^2*z + 24*G[0,z]*G[0,Lzm,z^(-1),h] - 4*G[0,z]*G[0,
         Lzm,z^(-1),h]*z^(-1) - 4*G[0,z]*G[0,Lzm,z^(-1),h]*z + 24*G[0,z
         ]*G[0,Lzm,z,h] - 4*G[0,z]*G[0,Lzm,z,h]*z^(-1) - 4*G[0,z]*G[0,
         Lzm,z,h]*z - 24*G[0,z]*G[0,Lzm,0,h] + 4*G[0,z]*G[0,Lzm,0,h]*
         z^(-1) + 4*G[0,z]*G[0,Lzm,0,h]*z + 24*G[0,z]*G[0,Lzp,z^(-1),h]
          - 4*G[0,z]*G[0,Lzp,z^(-1),h]*z^(-1) - 4*G[0,z]*G[0,Lzp,z^(-1)
         ,h]*z + 24*G[0,z]*G[0,Lzp,z,h] - 4*G[0,z]*G[0,Lzp,z,h]*z^(-1)
          - 4*G[0,z]*G[0,Lzp,z,h]*z - 24*G[0,z]*G[0,Lzp,0,h] + 4*G[0,z]
         *G[0,Lzp,0,h]*z^(-1) + 4*G[0,z]*G[0,Lzp,0,h]*z - 24*G[0,z]*G[0
         ,Kzm,z^(-1),h] + 4*G[0,z]*G[0,Kzm,z^(-1),h]*z^(-1) + 4*G[0,z]*
         G[0,Kzm,z^(-1),h]*z - 24*G[0,z]*G[0,Kzm,z,h] + 4*G[0,z]*G[0,
         Kzm,z,h]*z^(-1) + 4*G[0,z]*G[0,Kzm,z,h]*z + 24*G[0,z]*G[0,Kzm,
         0,h] - 4*G[0,z]*G[0,Kzm,0,h]*z^(-1) - 4*G[0,z]*G[0,Kzm,0,h]*z
          - 24*G[0,z]*G[0,Kzp,z^(-1),h] + 4*G[0,z]*G[0,Kzp,z^(-1),h]*
         z^(-1) + 4*G[0,z]*G[0,Kzp,z^(-1),h]*z - 24*G[0,z]*G[0,Kzp,z,h]
          + 4*G[0,z]*G[0,Kzp,z,h]*z^(-1) + 4*G[0,z]*G[0,Kzp,z,h]*z + 24
         *G[0,z]*G[0,Kzp,0,h] - 4*G[0,z]*G[0,Kzp,0,h]*z^(-1) - 4*G[0,z]
         *G[0,Kzp,0,h]*z - 16*G[0,z]*G[1,z^(-1),h] + 8*G[0,z]*G[1,
         z^(-1),h]*z^(-1) + 8*G[0,z]*G[1,z^(-1),h]*z + 16*G[0,z]*G[1,z,
         h] - 8*G[0,z]*G[1,z,h]*z^(-1) - 8*G[0,z]*G[1,z,h]*z - 24*G[0,z
         ,0,0,h] + 4*G[0,z,0,0,h]*z^(-1) + 4*G[0,z,0,0,h]*z + 32*G[0,h]
          - 16*G[0,h]*z^(-1) + 11*G[0,h]*z^(-1)*zeta3 - 66*G[0,h]*zeta3
          - 16*G[0,h]*z + 11*G[0,h]*z*zeta3 - 12*G[0,h]*G[Lzm,z^(-1),0,
         z] + 2*G[0,h]*G[Lzm,z^(-1),0,z]*z^(-1) + 2*G[0,h]*G[Lzm,z^(-1)
         ,0,z]*z + 1/6*G[0,h]*G[Lzm,z]*Pi^2*z^(-1) - G[0,h]*G[Lzm,z]*
         Pi^2 + 1/6*G[0,h]*G[Lzm,z]*Pi^2*z - 6*G[0,h]*G[Lzm,0,z^(-1),z]
          + G[0,h]*G[Lzm,0,z^(-1),z]*z^(-1) + G[0,h]*G[Lzm,0,z^(-1),z]*
         z - 6*G[0,h]*G[Lzm,0,z,z] + G[0,h]*G[Lzm,0,z,z]*z^(-1) + G[0,h
         ]*G[Lzm,0,z,z]*z + 6*G[0,h]*G[Lzm,1,0,z] - G[0,h]*G[Lzm,1,0,z]
         *z^(-1) - G[0,h]*G[Lzm,1,0,z]*z - 12*G[0,h]*G[Lzp,z^(-1),0,z]
          + 2*G[0,h]*G[Lzp,z^(-1),0,z]*z^(-1) + 2*G[0,h]*G[Lzp,z^(-1),0
         ,z]*z + 1/6*G[0,h]*G[Lzp,z]*Pi^2*z^(-1) - G[0,h]*G[Lzp,z]*Pi^2
          + 1/6*G[0,h]*G[Lzp,z]*Pi^2*z - 6*G[0,h]*G[Lzp,0,z^(-1),z] + 
         G[0,h]*G[Lzp,0,z^(-1),z]*z^(-1) + G[0,h]*G[Lzp,0,z^(-1),z]*z
          - 6*G[0,h]*G[Lzp,0,z,z] + G[0,h]*G[Lzp,0,z,z]*z^(-1) + G[0,h]
         *G[Lzp,0,z,z]*z + 6*G[0,h]*G[Lzp,1,0,z] - G[0,h]*G[Lzp,1,0,z]*
         z^(-1) - G[0,h]*G[Lzp,1,0,z]*z + 12*G[0,h]*G[Kzm,z^(-1),0,z]
          - 2*G[0,h]*G[Kzm,z^(-1),0,z]*z^(-1) - 2*G[0,h]*G[Kzm,z^(-1),0
         ,z]*z - 1/6*G[0,h]*G[Kzm,z]*Pi^2*z^(-1) + G[0,h]*G[Kzm,z]*Pi^2
          - 1/6*G[0,h]*G[Kzm,z]*Pi^2*z + 6*G[0,h]*G[Kzm,0,z^(-1),z] - 
         G[0,h]*G[Kzm,0,z^(-1),z]*z^(-1) - G[0,h]*G[Kzm,0,z^(-1),z]*z
          + 6*G[0,h]*G[Kzm,0,z,z] - G[0,h]*G[Kzm,0,z,z]*z^(-1) - G[0,h]
         *G[Kzm,0,z,z]*z - 18*G[0,h]*G[Kzm,0,0,z] + 3*G[0,h]*G[Kzm,0,0,
         z]*z^(-1) + 3*G[0,h]*G[Kzm,0,0,z]*z - 6*G[0,h]*G[Kzm,1,0,z] + 
         G[0,h]*G[Kzm,1,0,z]*z^(-1) + G[0,h]*G[Kzm,1,0,z]*z + 12*G[0,h]
         *G[Kzp,z^(-1),0,z] - 2*G[0,h]*G[Kzp,z^(-1),0,z]*z^(-1) - 2*G[0
         ,h]*G[Kzp,z^(-1),0,z]*z - 1/6*G[0,h]*G[Kzp,z]*Pi^2*z^(-1) + G[
         0,h]*G[Kzp,z]*Pi^2 - 1/6*G[0,h]*G[Kzp,z]*Pi^2*z + 6*G[0,h]*G[
         Kzp,0,z^(-1),z] - G[0,h]*G[Kzp,0,z^(-1),z]*z^(-1) - G[0,h]*G[
         Kzp,0,z^(-1),z]*z + 6*G[0,h]*G[Kzp,0,z,z] - G[0,h]*G[Kzp,0,z,z
         ]*z^(-1) - G[0,h]*G[Kzp,0,z,z]*z - 18*G[0,h]*G[Kzp,0,0,z] + 3*
         G[0,h]*G[Kzp,0,0,z]*z^(-1) + 3*G[0,h]*G[Kzp,0,0,z]*z - 6*G[0,h
         ]*G[Kzp,1,0,z] + G[0,h]*G[Kzp,1,0,z]*z^(-1) + G[0,h]*G[Kzp,1,0
         ,z]*z - 6*G[0,h]*G[0,Lzm,z^(-1),z] + G[0,h]*G[0,Lzm,z^(-1),z]*
         z^(-1) + G[0,h]*G[0,Lzm,z^(-1),z]*z - 6*G[0,h]*G[0,Lzm,z,z] + 
         G[0,h]*G[0,Lzm,z,z]*z^(-1) + G[0,h]*G[0,Lzm,z,z]*z + 6*G[0,h]*
         G[0,Lzm,0,z] - G[0,h]*G[0,Lzm,0,z]*z^(-1) - G[0,h]*G[0,Lzm,0,z
         ]*z - 6*G[0,h]*G[0,Lzp,z^(-1),z] + G[0,h]*G[0,Lzp,z^(-1),z]*
         z^(-1) + G[0,h]*G[0,Lzp,z^(-1),z]*z - 6*G[0,h]*G[0,Lzp,z,z] + 
         G[0,h]*G[0,Lzp,z,z]*z^(-1) + G[0,h]*G[0,Lzp,z,z]*z + 6*G[0,h]*
         G[0,Lzp,0,z] - G[0,h]*G[0,Lzp,0,z]*z^(-1) - G[0,h]*G[0,Lzp,0,z
         ]*z + 6*G[0,h]*G[0,Kzm,z^(-1),z] - G[0,h]*G[0,Kzm,z^(-1),z]*
         z^(-1) - G[0,h]*G[0,Kzm,z^(-1),z]*z + 6*G[0,h]*G[0,Kzm,z,z] - 
         G[0,h]*G[0,Kzm,z,z]*z^(-1) - G[0,h]*G[0,Kzm,z,z]*z + 6*G[0,h]*
         G[0,Kzp,z^(-1),z] - G[0,h]*G[0,Kzp,z^(-1),z]*z^(-1) - G[0,h]*
         G[0,Kzp,z^(-1),z]*z + 6*G[0,h]*G[0,Kzp,z,z] - G[0,h]*G[0,Kzp,z
         ,z]*z^(-1) - G[0,h]*G[0,Kzp,z,z]*z + 6*G[0,h]*G[1,Lzm,0,z] - 
         G[0,h]*G[1,Lzm,0,z]*z^(-1) - G[0,h]*G[1,Lzm,0,z]*z + 6*G[0,h]*
         G[1,Lzp,0,z] - G[0,h]*G[1,Lzp,0,z]*z^(-1) - G[0,h]*G[1,Lzp,0,z
         ]*z - 6*G[0,h]*G[1,Kzm,0,z] + G[0,h]*G[1,Kzm,0,z]*z^(-1) + G[0
         ,h]*G[1,Kzm,0,z]*z - 6*G[0,h]*G[1,Kzp,0,z] + G[0,h]*G[1,Kzp,0,
         z]*z^(-1) + G[0,h]*G[1,Kzp,0,z]*z + 6*G[0,h]*G[1,0,Lzm,z] - G[
         0,h]*G[1,0,Lzm,z]*z^(-1) - G[0,h]*G[1,0,Lzm,z]*z + 6*G[0,h]*G[
         1,0,Lzp,z] - G[0,h]*G[1,0,Lzp,z]*z^(-1) - G[0,h]*G[1,0,Lzp,z]*
         z - 6*G[0,h]*G[1,0,Kzm,z] + G[0,h]*G[1,0,Kzm,z]*z^(-1) + G[0,h
         ]*G[1,0,Kzm,z]*z - 6*G[0,h]*G[1,0,Kzp,z] + G[0,h]*G[1,0,Kzp,z]
         *z^(-1) + G[0,h]*G[1,0,Kzp,z]*z + 18*G[0,h]*G[1,0,0,z] - 3*G[0
         ,h]*G[1,0,0,z]*z^(-1) - 3*G[0,h]*G[1,0,0,z]*z - 12*G[0,Lzm,
         z^(-1),z]*G[z^(-1),h] + 2*G[0,Lzm,z^(-1),z]*G[z^(-1),h]*z^(-1)
          + 2*G[0,Lzm,z^(-1),z]*G[z^(-1),h]*z + 12*G[0,Lzm,z^(-1),z]*G[
         z,h] - 2*G[0,Lzm,z^(-1),z]*G[z,h]*z^(-1) - 2*G[0,Lzm,z^(-1),z]
         *G[z,h]*z - 12*G[0,Lzm,z^(-1),z,z] + 2*G[0,Lzm,z^(-1),z,z]*
         z^(-1) + 2*G[0,Lzm,z^(-1),z,z]*z + 12*G[0,Lzm,z^(-1),-1,z] - 2
         *G[0,Lzm,z^(-1),-1,z]*z^(-1) - 2*G[0,Lzm,z^(-1),-1,z]*z - 30*
         G[0,Lzm,z^(-1),0,z] + 5*G[0,Lzm,z^(-1),0,z]*z^(-1) + 5*G[0,Lzm
         ,z^(-1),0,z]*z + 24*G[0,Lzm,z^(-1),0,h] - 4*G[0,Lzm,z^(-1),0,h
         ]*z^(-1) - 4*G[0,Lzm,z^(-1),0,h]*z + 12*G[0,Lzm,z^(-1),1,z] - 
         2*G[0,Lzm,z^(-1),1,z]*z^(-1) - 2*G[0,Lzm,z^(-1),1,z]*z + 1/2*
         G[0,Lzm,z]*Pi^2*z^(-1) - 3*G[0,Lzm,z]*Pi^2 + 1/2*G[0,Lzm,z]*
         Pi^2*z - 12*G[0,Lzm,z,z^(-1),z] + 2*G[0,Lzm,z,z^(-1),z]*z^(-1)
          + 2*G[0,Lzm,z,z^(-1),z]*z - 12*G[0,Lzm,z,z]*G[z^(-1),h] + 2*
         G[0,Lzm,z,z]*G[z^(-1),h]*z^(-1) + 2*G[0,Lzm,z,z]*G[z^(-1),h]*z
          + 12*G[0,Lzm,z,z]*G[z,h] - 2*G[0,Lzm,z,z]*G[z,h]*z^(-1) - 2*
         G[0,Lzm,z,z]*G[z,h]*z - 24*G[0,Lzm,z,z,z] + 4*G[0,Lzm,z,z,z]*
         z^(-1) + 4*G[0,Lzm,z,z,z]*z + 12*G[0,Lzm,z,-1,z] - 2*G[0,Lzm,z
         ,-1,z]*z^(-1) - 2*G[0,Lzm,z,-1,z]*z + 18*G[0,Lzm,z,0,z] - 3*G[
         0,Lzm,z,0,z]*z^(-1) - 3*G[0,Lzm,z,0,z]*z - 24*G[0,Lzm,z,0,h]
          + 4*G[0,Lzm,z,0,h]*z^(-1) + 4*G[0,Lzm,z,0,h]*z + 12*G[0,Lzm,z
         ,1,z] - 2*G[0,Lzm,z,1,z]*z^(-1) - 2*G[0,Lzm,z,1,z]*z - 2/3*G[0
         ,Lzm,h]*Pi^2*z^(-1) + 4*G[0,Lzm,h]*Pi^2 - 2/3*G[0,Lzm,h]*Pi^2*
         z - 24*G[0,Lzm,h]*G[1,0,z] + 4*G[0,Lzm,h]*G[1,0,z]*z^(-1) + 4*
         G[0,Lzm,h]*G[1,0,z]*z + 12*G[0,Lzm,-1,z^(-1),z] - 2*G[0,Lzm,-1
         ,z^(-1),z]*z^(-1) - 2*G[0,Lzm,-1,z^(-1),z]*z + 12*G[0,Lzm,-1,z
         ,z] - 2*G[0,Lzm,-1,z,z]*z^(-1) - 2*G[0,Lzm,-1,z,z]*z - 12*G[0,
         Lzm,-1,0,z] + 2*G[0,Lzm,-1,0,z]*z^(-1) + 2*G[0,Lzm,-1,0,z]*z
          - 12*G[0,Lzm,0,z^(-1),z] + 2*G[0,Lzm,0,z^(-1),z]*z^(-1) + 2*
         G[0,Lzm,0,z^(-1),z]*z + 12*G[0,Lzm,0,z]*G[z^(-1),h] - 2*G[0,
         Lzm,0,z]*G[z^(-1),h]*z^(-1) - 2*G[0,Lzm,0,z]*G[z^(-1),h]*z - 
         12*G[0,Lzm,0,z]*G[z,h] + 2*G[0,Lzm,0,z]*G[z,h]*z^(-1) + 2*G[0,
         Lzm,0,z]*G[z,h]*z - 12*G[0,Lzm,0,-1,z] + 2*G[0,Lzm,0,-1,z]*
         z^(-1) + 2*G[0,Lzm,0,-1,z]*z - 12*G[0,Lzm,0,0,z] + 2*G[0,Lzm,0
         ,0,z]*z^(-1) + 2*G[0,Lzm,0,0,z]*z + 48*G[0,Lzm,0,0,h] - 8*G[0,
         Lzm,0,0,h]*z^(-1) - 8*G[0,Lzm,0,0,h]*z - 12*G[0,Lzm,0,1,z] + 2
         *G[0,Lzm,0,1,z]*z^(-1) + 2*G[0,Lzm,0,1,z]*z + 12*G[0,Lzm,1,
         z^(-1),z] - 2*G[0,Lzm,1,z^(-1),z]*z^(-1) - 2*G[0,Lzm,1,z^(-1),
         z]*z + 12*G[0,Lzm,1,z,z] - 2*G[0,Lzm,1,z,z]*z^(-1) - 2*G[0,Lzm
         ,1,z,z]*z + 6*G[0,Lzm,1,0,z] - G[0,Lzm,1,0,z]*z^(-1) - G[0,Lzm
         ,1,0,z]*z - 12*G[0,Lzp,z^(-1),z]*G[z^(-1),h] + 2*G[0,Lzp,
         z^(-1),z]*G[z^(-1),h]*z^(-1) + 2*G[0,Lzp,z^(-1),z]*G[z^(-1),h]
         *z + 12*G[0,Lzp,z^(-1),z]*G[z,h] - 2*G[0,Lzp,z^(-1),z]*G[z,h]*
         z^(-1) - 2*G[0,Lzp,z^(-1),z]*G[z,h]*z - 12*G[0,Lzp,z^(-1),z,z]
          + 2*G[0,Lzp,z^(-1),z,z]*z^(-1) + 2*G[0,Lzp,z^(-1),z,z]*z + 12
         *G[0,Lzp,z^(-1),-1,z] - 2*G[0,Lzp,z^(-1),-1,z]*z^(-1) - 2*G[0,
         Lzp,z^(-1),-1,z]*z - 30*G[0,Lzp,z^(-1),0,z] + 5*G[0,Lzp,z^(-1)
         ,0,z]*z^(-1) + 5*G[0,Lzp,z^(-1),0,z]*z + 24*G[0,Lzp,z^(-1),0,h
         ] - 4*G[0,Lzp,z^(-1),0,h]*z^(-1) - 4*G[0,Lzp,z^(-1),0,h]*z + 
         12*G[0,Lzp,z^(-1),1,z] - 2*G[0,Lzp,z^(-1),1,z]*z^(-1) - 2*G[0,
         Lzp,z^(-1),1,z]*z + 1/2*G[0,Lzp,z]*Pi^2*z^(-1) - 3*G[0,Lzp,z]*
         Pi^2 + 1/2*G[0,Lzp,z]*Pi^2*z - 12*G[0,Lzp,z,z^(-1),z] + 2*G[0,
         Lzp,z,z^(-1),z]*z^(-1) + 2*G[0,Lzp,z,z^(-1),z]*z - 12*G[0,Lzp,
         z,z]*G[z^(-1),h] + 2*G[0,Lzp,z,z]*G[z^(-1),h]*z^(-1) + 2*G[0,
         Lzp,z,z]*G[z^(-1),h]*z + 12*G[0,Lzp,z,z]*G[z,h] - 2*G[0,Lzp,z,
         z]*G[z,h]*z^(-1) - 2*G[0,Lzp,z,z]*G[z,h]*z - 24*G[0,Lzp,z,z,z]
          + 4*G[0,Lzp,z,z,z]*z^(-1) + 4*G[0,Lzp,z,z,z]*z + 12*G[0,Lzp,z
         ,-1,z] - 2*G[0,Lzp,z,-1,z]*z^(-1) - 2*G[0,Lzp,z,-1,z]*z + 18*
         G[0,Lzp,z,0,z] - 3*G[0,Lzp,z,0,z]*z^(-1) - 3*G[0,Lzp,z,0,z]*z
          - 24*G[0,Lzp,z,0,h] + 4*G[0,Lzp,z,0,h]*z^(-1) + 4*G[0,Lzp,z,0
         ,h]*z + 12*G[0,Lzp,z,1,z] - 2*G[0,Lzp,z,1,z]*z^(-1) - 2*G[0,
         Lzp,z,1,z]*z - 2/3*G[0,Lzp,h]*Pi^2*z^(-1) + 4*G[0,Lzp,h]*Pi^2
          - 2/3*G[0,Lzp,h]*Pi^2*z - 24*G[0,Lzp,h]*G[1,0,z] + 4*G[0,Lzp,
         h]*G[1,0,z]*z^(-1) + 4*G[0,Lzp,h]*G[1,0,z]*z + 12*G[0,Lzp,-1,
         z^(-1),z] - 2*G[0,Lzp,-1,z^(-1),z]*z^(-1) - 2*G[0,Lzp,-1,
         z^(-1),z]*z + 12*G[0,Lzp,-1,z,z] - 2*G[0,Lzp,-1,z,z]*z^(-1) - 
         2*G[0,Lzp,-1,z,z]*z - 12*G[0,Lzp,-1,0,z] + 2*G[0,Lzp,-1,0,z]*
         z^(-1) + 2*G[0,Lzp,-1,0,z]*z - 12*G[0,Lzp,0,z^(-1),z] + 2*G[0,
         Lzp,0,z^(-1),z]*z^(-1) + 2*G[0,Lzp,0,z^(-1),z]*z + 12*G[0,Lzp,
         0,z]*G[z^(-1),h] - 2*G[0,Lzp,0,z]*G[z^(-1),h]*z^(-1) - 2*G[0,
         Lzp,0,z]*G[z^(-1),h]*z - 12*G[0,Lzp,0,z]*G[z,h] + 2*G[0,Lzp,0,
         z]*G[z,h]*z^(-1) + 2*G[0,Lzp,0,z]*G[z,h]*z - 12*G[0,Lzp,0,-1,z
         ] + 2*G[0,Lzp,0,-1,z]*z^(-1) + 2*G[0,Lzp,0,-1,z]*z - 12*G[0,
         Lzp,0,0,z] + 2*G[0,Lzp,0,0,z]*z^(-1) + 2*G[0,Lzp,0,0,z]*z + 48
         *G[0,Lzp,0,0,h] - 8*G[0,Lzp,0,0,h]*z^(-1) - 8*G[0,Lzp,0,0,h]*z
          - 12*G[0,Lzp,0,1,z] + 2*G[0,Lzp,0,1,z]*z^(-1) + 2*G[0,Lzp,0,1
         ,z]*z + 12*G[0,Lzp,1,z^(-1),z] - 2*G[0,Lzp,1,z^(-1),z]*z^(-1)
          - 2*G[0,Lzp,1,z^(-1),z]*z + 12*G[0,Lzp,1,z,z] - 2*G[0,Lzp,1,z
         ,z]*z^(-1) - 2*G[0,Lzp,1,z,z]*z + 6*G[0,Lzp,1,0,z] - G[0,Lzp,1
         ,0,z]*z^(-1) - G[0,Lzp,1,0,z]*z - 12*G[0,Kzm,z^(-1),z]*G[
         z^(-1),h] + 2*G[0,Kzm,z^(-1),z]*G[z^(-1),h]*z^(-1) + 2*G[0,Kzm
         ,z^(-1),z]*G[z^(-1),h]*z + 12*G[0,Kzm,z^(-1),z]*G[z,h] - 2*G[0
         ,Kzm,z^(-1),z]*G[z,h]*z^(-1) - 2*G[0,Kzm,z^(-1),z]*G[z,h]*z - 
         12*G[0,Kzm,z^(-1),z,z] + 2*G[0,Kzm,z^(-1),z,z]*z^(-1) + 2*G[0,
         Kzm,z^(-1),z,z]*z + 12*G[0,Kzm,z^(-1),-1,z] - 2*G[0,Kzm,z^(-1)
         ,-1,z]*z^(-1) - 2*G[0,Kzm,z^(-1),-1,z]*z + 30*G[0,Kzm,z^(-1),0
         ,z] - 5*G[0,Kzm,z^(-1),0,z]*z^(-1) - 5*G[0,Kzm,z^(-1),0,z]*z
          - 24*G[0,Kzm,z^(-1),0,h] + 4*G[0,Kzm,z^(-1),0,h]*z^(-1) + 4*
         G[0,Kzm,z^(-1),0,h]*z + 12*G[0,Kzm,z^(-1),1,z] - 2*G[0,Kzm,
         z^(-1),1,z]*z^(-1) - 2*G[0,Kzm,z^(-1),1,z]*z - 1/2*G[0,Kzm,z]*
         Pi^2*z^(-1) + 3*G[0,Kzm,z]*Pi^2 - 1/2*G[0,Kzm,z]*Pi^2*z - 12*
         G[0,Kzm,z,z^(-1),z] + 2*G[0,Kzm,z,z^(-1),z]*z^(-1) + 2*G[0,Kzm
         ,z,z^(-1),z]*z - 12*G[0,Kzm,z,z]*G[z^(-1),h] + 2*G[0,Kzm,z,z]*
         G[z^(-1),h]*z^(-1) + 2*G[0,Kzm,z,z]*G[z^(-1),h]*z + 12*G[0,Kzm
         ,z,z]*G[z,h] - 2*G[0,Kzm,z,z]*G[z,h]*z^(-1) - 2*G[0,Kzm,z,z]*
         G[z,h]*z - 24*G[0,Kzm,z,z,z] + 4*G[0,Kzm,z,z,z]*z^(-1) + 4*G[0
         ,Kzm,z,z,z]*z + 12*G[0,Kzm,z,-1,z] - 2*G[0,Kzm,z,-1,z]*z^(-1)
          - 2*G[0,Kzm,z,-1,z]*z - 6*G[0,Kzm,z,0,z] + G[0,Kzm,z,0,z]*
         z^(-1) + G[0,Kzm,z,0,z]*z + 24*G[0,Kzm,z,0,h] - 4*G[0,Kzm,z,0,
         h]*z^(-1) - 4*G[0,Kzm,z,0,h]*z + 12*G[0,Kzm,z,1,z] - 2*G[0,Kzm
         ,z,1,z]*z^(-1) - 2*G[0,Kzm,z,1,z]*z + 2/3*G[0,Kzm,h]*Pi^2*
         z^(-1) - 4*G[0,Kzm,h]*Pi^2 + 2/3*G[0,Kzm,h]*Pi^2*z + 24*G[0,
         Kzm,h]*G[1,0,z] - 4*G[0,Kzm,h]*G[1,0,z]*z^(-1) - 4*G[0,Kzm,h]*
         G[1,0,z]*z + 12*G[0,Kzm,-1,z^(-1),z] - 2*G[0,Kzm,-1,z^(-1),z]*
         z^(-1) - 2*G[0,Kzm,-1,z^(-1),z]*z + 12*G[0,Kzm,-1,z,z] - 2*G[0
         ,Kzm,-1,z,z]*z^(-1) - 2*G[0,Kzm,-1,z,z]*z + 12*G[0,Kzm,0,
         z^(-1),z] - 2*G[0,Kzm,0,z^(-1),z]*z^(-1) - 2*G[0,Kzm,0,z^(-1),
         z]*z + 12*G[0,Kzm,0,z,z] - 2*G[0,Kzm,0,z,z]*z^(-1) - 2*G[0,Kzm
         ,0,z,z]*z - 54*G[0,Kzm,0,0,z] + 9*G[0,Kzm,0,0,z]*z^(-1) + 9*G[
         0,Kzm,0,0,z]*z + 48*G[0,Kzm,0,0,h] - 8*G[0,Kzm,0,0,h]*z^(-1)
          - 8*G[0,Kzm,0,0,h]*z + 12*G[0,Kzm,1,z^(-1),z] - 2*G[0,Kzm,1,
         z^(-1),z]*z^(-1) - 2*G[0,Kzm,1,z^(-1),z]*z + 12*G[0,Kzm,1,z,z]
          - 2*G[0,Kzm,1,z,z]*z^(-1) - 2*G[0,Kzm,1,z,z]*z - 18*G[0,Kzm,1
         ,0,z] + 3*G[0,Kzm,1,0,z]*z^(-1) + 3*G[0,Kzm,1,0,z]*z - 12*G[0,
         Kzp,z^(-1),z]*G[z^(-1),h] + 2*G[0,Kzp,z^(-1),z]*G[z^(-1),h]*
         z^(-1) + 2*G[0,Kzp,z^(-1),z]*G[z^(-1),h]*z + 12*G[0,Kzp,z^(-1)
         ,z]*G[z,h] - 2*G[0,Kzp,z^(-1),z]*G[z,h]*z^(-1) - 2*G[0,Kzp,
         z^(-1),z]*G[z,h]*z - 12*G[0,Kzp,z^(-1),z,z] + 2*G[0,Kzp,z^(-1)
         ,z,z]*z^(-1) + 2*G[0,Kzp,z^(-1),z,z]*z + 12*G[0,Kzp,z^(-1),-1,
         z] - 2*G[0,Kzp,z^(-1),-1,z]*z^(-1) - 2*G[0,Kzp,z^(-1),-1,z]*z
          + 30*G[0,Kzp,z^(-1),0,z] - 5*G[0,Kzp,z^(-1),0,z]*z^(-1) - 5*
         G[0,Kzp,z^(-1),0,z]*z - 24*G[0,Kzp,z^(-1),0,h] + 4*G[0,Kzp,
         z^(-1),0,h]*z^(-1) + 4*G[0,Kzp,z^(-1),0,h]*z + 12*G[0,Kzp,
         z^(-1),1,z] - 2*G[0,Kzp,z^(-1),1,z]*z^(-1) - 2*G[0,Kzp,z^(-1),
         1,z]*z - 1/2*G[0,Kzp,z]*Pi^2*z^(-1) + 3*G[0,Kzp,z]*Pi^2 - 1/2*
         G[0,Kzp,z]*Pi^2*z - 12*G[0,Kzp,z,z^(-1),z] + 2*G[0,Kzp,z,
         z^(-1),z]*z^(-1) + 2*G[0,Kzp,z,z^(-1),z]*z - 12*G[0,Kzp,z,z]*
         G[z^(-1),h] + 2*G[0,Kzp,z,z]*G[z^(-1),h]*z^(-1) + 2*G[0,Kzp,z,
         z]*G[z^(-1),h]*z + 12*G[0,Kzp,z,z]*G[z,h] - 2*G[0,Kzp,z,z]*G[z
         ,h]*z^(-1) - 2*G[0,Kzp,z,z]*G[z,h]*z - 24*G[0,Kzp,z,z,z] + 4*
         G[0,Kzp,z,z,z]*z^(-1) + 4*G[0,Kzp,z,z,z]*z + 12*G[0,Kzp,z,-1,z
         ] - 2*G[0,Kzp,z,-1,z]*z^(-1) - 2*G[0,Kzp,z,-1,z]*z - 6*G[0,Kzp
         ,z,0,z] + G[0,Kzp,z,0,z]*z^(-1) + G[0,Kzp,z,0,z]*z + 24*G[0,
         Kzp,z,0,h] - 4*G[0,Kzp,z,0,h]*z^(-1) - 4*G[0,Kzp,z,0,h]*z + 12
         *G[0,Kzp,z,1,z] - 2*G[0,Kzp,z,1,z]*z^(-1) - 2*G[0,Kzp,z,1,z]*z
          + 2/3*G[0,Kzp,h]*Pi^2*z^(-1) - 4*G[0,Kzp,h]*Pi^2 + 2/3*G[0,
         Kzp,h]*Pi^2*z + 24*G[0,Kzp,h]*G[1,0,z] - 4*G[0,Kzp,h]*G[1,0,z]
         *z^(-1) - 4*G[0,Kzp,h]*G[1,0,z]*z + 12*G[0,Kzp,-1,z^(-1),z] - 
         2*G[0,Kzp,-1,z^(-1),z]*z^(-1) - 2*G[0,Kzp,-1,z^(-1),z]*z + 12*
         G[0,Kzp,-1,z,z] - 2*G[0,Kzp,-1,z,z]*z^(-1) - 2*G[0,Kzp,-1,z,z]
         *z + 12*G[0,Kzp,0,z^(-1),z] - 2*G[0,Kzp,0,z^(-1),z]*z^(-1) - 2
         *G[0,Kzp,0,z^(-1),z]*z + 12*G[0,Kzp,0,z,z] - 2*G[0,Kzp,0,z,z]*
         z^(-1) - 2*G[0,Kzp,0,z,z]*z - 54*G[0,Kzp,0,0,z] + 9*G[0,Kzp,0,
         0,z]*z^(-1) + 9*G[0,Kzp,0,0,z]*z + 48*G[0,Kzp,0,0,h] - 8*G[0,
         Kzp,0,0,h]*z^(-1) - 8*G[0,Kzp,0,0,h]*z + 12*G[0,Kzp,1,z^(-1),z
         ] - 2*G[0,Kzp,1,z^(-1),z]*z^(-1) - 2*G[0,Kzp,1,z^(-1),z]*z + 
         12*G[0,Kzp,1,z,z] - 2*G[0,Kzp,1,z,z]*z^(-1) - 2*G[0,Kzp,1,z,z]
         *z - 18*G[0,Kzp,1,0,z] + 3*G[0,Kzp,1,0,z]*z^(-1) + 3*G[0,Kzp,1
         ,0,z]*z + 8/3*G[0,-1,z]*Pi^2*z^(-1) - 16*G[0,-1,z]*Pi^2 + 8/3*
         G[0,-1,z]*Pi^2*z + 12*G[0,-1,Lzm,z^(-1),z] - 2*G[0,-1,Lzm,
         z^(-1),z]*z^(-1) - 2*G[0,-1,Lzm,z^(-1),z]*z + 12*G[0,-1,Lzm,z,
         z] - 2*G[0,-1,Lzm,z,z]*z^(-1) - 2*G[0,-1,Lzm,z,z]*z - 12*G[0,
         -1,Lzm,0,z] + 2*G[0,-1,Lzm,0,z]*z^(-1) + 2*G[0,-1,Lzm,0,z]*z
          + 12*G[0,-1,Lzp,z^(-1),z] - 2*G[0,-1,Lzp,z^(-1),z]*z^(-1) - 2
         *G[0,-1,Lzp,z^(-1),z]*z + 12*G[0,-1,Lzp,z,z] - 2*G[0,-1,Lzp,z,
         z]*z^(-1) - 2*G[0,-1,Lzp,z,z]*z - 12*G[0,-1,Lzp,0,z] + 2*G[0,
         -1,Lzp,0,z]*z^(-1) + 2*G[0,-1,Lzp,0,z]*z + 12*G[0,-1,Kzm,
         z^(-1),z] - 2*G[0,-1,Kzm,z^(-1),z]*z^(-1) - 2*G[0,-1,Kzm,
         z^(-1),z]*z + 12*G[0,-1,Kzm,z,z] - 2*G[0,-1,Kzm,z,z]*z^(-1) - 
         2*G[0,-1,Kzm,z,z]*z + 12*G[0,-1,Kzp,z^(-1),z] - 2*G[0,-1,Kzp,
         z^(-1),z]*z^(-1) - 2*G[0,-1,Kzp,z^(-1),z]*z + 12*G[0,-1,Kzp,z,
         z] - 2*G[0,-1,Kzp,z,z]*z^(-1) - 2*G[0,-1,Kzp,z,z]*z - 96*G[0,
         -1,-1,0,z] + 16*G[0,-1,-1,0,z]*z^(-1) + 16*G[0,-1,-1,0,z]*z + 
         96*G[0,-1,0,z]*G[z^(-1),h] - 16*G[0,-1,0,z]*G[z^(-1),h]*z^(-1)
          - 16*G[0,-1,0,z]*G[z^(-1),h]*z - 96*G[0,-1,0,z]*G[z,h] + 16*
         G[0,-1,0,z]*G[z,h]*z^(-1) + 16*G[0,-1,0,z]*G[z,h]*z + 128*G[0,
         -1,0,h] - 64*G[0,-1,0,h]*z^(-1) - 64*G[0,-1,0,h]*z + 12*G[0,-1
         ,0,Kzm,z] - 2*G[0,-1,0,Kzm,z]*z^(-1) - 2*G[0,-1,0,Kzm,z]*z + 
         12*G[0,-1,0,Kzp,z] - 2*G[0,-1,0,Kzp,z]*z^(-1) - 2*G[0,-1,0,Kzp
         ,z]*z - 192*G[0,-1,0,-1,z] + 32*G[0,-1,0,-1,z]*z^(-1) + 32*G[0
         ,-1,0,-1,z]*z + 72*G[0,-1,0,0,z] - 12*G[0,-1,0,0,z]*z^(-1) - 
         12*G[0,-1,0,0,z]*z + 96*G[0,-1,0,0,h] - 16*G[0,-1,0,0,h]*
         z^(-1) - 16*G[0,-1,0,0,h]*z - 192*G[0,-1,0,1,z] + 32*G[0,-1,0,
         1,z]*z^(-1) + 32*G[0,-1,0,1,z]*z - 48*G[0,-1,1,0,z] + 8*G[0,-1
         ,1,0,z]*z^(-1) + 8*G[0,-1,1,0,z]*z + 48*G[0,0,z^(-1),h]*G[0,z]
          - 8*G[0,0,z^(-1),h]*G[0,z]*z^(-1) - 8*G[0,0,z^(-1),h]*G[0,z]*
         z - 12*G[0,0,z^(-1),Kzm,z] + 2*G[0,0,z^(-1),Kzm,z]*z^(-1) + 2*
         G[0,0,z^(-1),Kzm,z]*z - 12*G[0,0,z^(-1),Kzp,z] + 2*G[0,0,
         z^(-1),Kzp,z]*z^(-1) + 2*G[0,0,z^(-1),Kzp,z]*z + 48*G[0,0,
         z^(-1),0,h] - 8*G[0,0,z^(-1),0,h]*z^(-1) - 8*G[0,0,z^(-1),0,h]
         *z + 8*G[0,0,z] - 4*G[0,0,z]*z^(-1) - 4*G[0,0,z]*z + 2/3*G[0,0
         ,z]*Pi^2*z^(-1) - 4*G[0,0,z]*Pi^2 + 2/3*G[0,0,z]*Pi^2*z + 12*
         G[0,0,z]*G[z^(-1),Kzm,h] - 2*G[0,0,z]*G[z^(-1),Kzm,h]*z^(-1)
          - 2*G[0,0,z]*G[z^(-1),Kzm,h]*z + 12*G[0,0,z]*G[z^(-1),Kzp,h]
          - 2*G[0,0,z]*G[z^(-1),Kzp,h]*z^(-1) - 2*G[0,0,z]*G[z^(-1),Kzp
         ,h]*z - 12*G[0,0,z]*G[z^(-1),0,h] + 2*G[0,0,z]*G[z^(-1),0,h]*
         z^(-1) + 2*G[0,0,z]*G[z^(-1),0,h]*z - 24*G[0,0,z]*G[Jz^(-1),h]
          + 12*G[0,0,z]*G[Jz^(-1),h]*z^(-1) + 12*G[0,0,z]*G[Jz^(-1),h]*
         z - 12*G[0,0,z]*G[z,Kzm,h] + 2*G[0,0,z]*G[z,Kzm,h]*z^(-1) + 2*
         G[0,0,z]*G[z,Kzm,h]*z - 12*G[0,0,z]*G[z,Kzp,h] + 2*G[0,0,z]*G[
         z,Kzp,h]*z^(-1) + 2*G[0,0,z]*G[z,Kzp,h]*z + 12*G[0,0,z]*G[z,0,
         h] - 2*G[0,0,z]*G[z,0,h]*z^(-1) - 2*G[0,0,z]*G[z,0,h]*z + 8*G[
         0,0,z]*G[Jz,h] - 4*G[0,0,z]*G[Jz,h]*z^(-1) - 4*G[0,0,z]*G[Jz,h
         ]*z - 24*G[0,0,z]*G[0,z^(-1),h] + 4*G[0,0,z]*G[0,z^(-1),h]*
         z^(-1) + 4*G[0,0,z]*G[0,z^(-1),h]*z - 24*G[0,0,z]*G[0,z,h] + 4
         *G[0,0,z]*G[0,z,h]*z^(-1) + 4*G[0,0,z]*G[0,z,h]*z - 32*G[0,0,z
         ]*G[0,h] + 8*G[0,0,z]*G[0,h]*z^(-1) + 8*G[0,0,z]*G[0,h]*z - 24
         *G[0,0,z]*G[0,Kzm,h] + 4*G[0,0,z]*G[0,Kzm,h]*z^(-1) + 4*G[0,0,
         z]*G[0,Kzm,h]*z - 24*G[0,0,z]*G[0,Kzp,h] + 4*G[0,0,z]*G[0,Kzp,
         h]*z^(-1) + 4*G[0,0,z]*G[0,Kzp,h]*z + 16*G[0,0,z]*G[1,h] - 8*
         G[0,0,z]*G[1,h]*z^(-1) - 8*G[0,0,z]*G[1,h]*z - 48*G[0,0,z,h]*
         G[0,z] + 8*G[0,0,z,h]*G[0,z]*z^(-1) + 8*G[0,0,z,h]*G[0,z]*z + 
         48*G[0,0,z,0,h] - 8*G[0,0,z,0,h]*z^(-1) - 8*G[0,0,z,0,h]*z + 
         84*G[0,0,h] - 42*G[0,0,h]*z^(-1) - 42*G[0,0,h]*z + 4/3*G[0,0,h
         ]*Pi^2*z^(-1) - 8*G[0,0,h]*Pi^2 + 4/3*G[0,0,h]*Pi^2*z - 36*G[0
         ,0,Lzm,z^(-1),z] + 6*G[0,0,Lzm,z^(-1),z]*z^(-1) + 6*G[0,0,Lzm,
         z^(-1),z]*z - 36*G[0,0,Lzm,z,z] + 6*G[0,0,Lzm,z,z]*z^(-1) + 6*
         G[0,0,Lzm,z,z]*z + 36*G[0,0,Lzm,0,z] - 6*G[0,0,Lzm,0,z]*z^(-1)
          - 6*G[0,0,Lzm,0,z]*z - 36*G[0,0,Lzp,z^(-1),z] + 6*G[0,0,Lzp,
         z^(-1),z]*z^(-1) + 6*G[0,0,Lzp,z^(-1),z]*z - 36*G[0,0,Lzp,z,z]
          + 6*G[0,0,Lzp,z,z]*z^(-1) + 6*G[0,0,Lzp,z,z]*z + 36*G[0,0,Lzp
         ,0,z] - 6*G[0,0,Lzp,0,z]*z^(-1) - 6*G[0,0,Lzp,0,z]*z + 36*G[0,
         0,Kzm,z^(-1),z] - 6*G[0,0,Kzm,z^(-1),z]*z^(-1) - 6*G[0,0,Kzm,
         z^(-1),z]*z - 12*G[0,0,Kzm,z]*G[z^(-1),h] + 2*G[0,0,Kzm,z]*G[
         z^(-1),h]*z^(-1) + 2*G[0,0,Kzm,z]*G[z^(-1),h]*z + 12*G[0,0,Kzm
         ,z]*G[z,h] - 2*G[0,0,Kzm,z]*G[z,h]*z^(-1) - 2*G[0,0,Kzm,z]*G[z
         ,h]*z + 6*G[0,0,Kzm,z]*G[0,h] - G[0,0,Kzm,z]*G[0,h]*z^(-1) - 
         G[0,0,Kzm,z]*G[0,h]*z + 24*G[0,0,Kzm,z,z] - 4*G[0,0,Kzm,z,z]*
         z^(-1) - 4*G[0,0,Kzm,z,z]*z + 12*G[0,0,Kzm,-1,z] - 2*G[0,0,Kzm
         ,-1,z]*z^(-1) - 2*G[0,0,Kzm,-1,z]*z - 6*G[0,0,Kzm,0,z] + G[0,0
         ,Kzm,0,z]*z^(-1) + G[0,0,Kzm,0,z]*z + 12*G[0,0,Kzm,1,z] - 2*G[
         0,0,Kzm,1,z]*z^(-1) - 2*G[0,0,Kzm,1,z]*z + 36*G[0,0,Kzp,z^(-1)
         ,z] - 6*G[0,0,Kzp,z^(-1),z]*z^(-1) - 6*G[0,0,Kzp,z^(-1),z]*z
          - 12*G[0,0,Kzp,z]*G[z^(-1),h] + 2*G[0,0,Kzp,z]*G[z^(-1),h]*
         z^(-1) + 2*G[0,0,Kzp,z]*G[z^(-1),h]*z + 12*G[0,0,Kzp,z]*G[z,h]
          - 2*G[0,0,Kzp,z]*G[z,h]*z^(-1) - 2*G[0,0,Kzp,z]*G[z,h]*z + 6*
         G[0,0,Kzp,z]*G[0,h] - G[0,0,Kzp,z]*G[0,h]*z^(-1) - G[0,0,Kzp,z
         ]*G[0,h]*z + 24*G[0,0,Kzp,z,z] - 4*G[0,0,Kzp,z,z]*z^(-1) - 4*
         G[0,0,Kzp,z,z]*z + 12*G[0,0,Kzp,-1,z] - 2*G[0,0,Kzp,-1,z]*
         z^(-1) - 2*G[0,0,Kzp,-1,z]*z - 6*G[0,0,Kzp,0,z] + G[0,0,Kzp,0,
         z]*z^(-1) + G[0,0,Kzp,0,z]*z + 12*G[0,0,Kzp,1,z] - 2*G[0,0,Kzp
         ,1,z]*z^(-1) - 2*G[0,0,Kzp,1,z]*z + 12*G[0,0,-1,Kzm,z] - 2*G[0
         ,0,-1,Kzm,z]*z^(-1) - 2*G[0,0,-1,Kzm,z]*z + 12*G[0,0,-1,Kzp,z]
          - 2*G[0,0,-1,Kzp,z]*z^(-1) - 2*G[0,0,-1,Kzp,z]*z - 432*G[0,0,
         -1,0,z] + 72*G[0,0,-1,0,z]*z^(-1) + 72*G[0,0,-1,0,z]*z - 192*
         G[0,0,-1,0,h] + 32*G[0,0,-1,0,h]*z^(-1) + 32*G[0,0,-1,0,h]*z
          + 24*G[0,0,0,z] - 12*G[0,0,0,z]*z^(-1) - 12*G[0,0,0,z]*z + 36
         *G[0,0,0,z]*G[z^(-1),h] - 6*G[0,0,0,z]*G[z^(-1),h]*z^(-1) - 6*
         G[0,0,0,z]*G[z^(-1),h]*z - 36*G[0,0,0,z]*G[z,h] + 6*G[0,0,0,z]
         *G[z,h]*z^(-1) + 6*G[0,0,0,z]*G[z,h]*z + 12*G[0,0,0,z]*G[0,h]
          - 2*G[0,0,0,z]*G[0,h]*z^(-1) - 2*G[0,0,0,z]*G[0,h]*z + 72*G[0
         ,0,0,h] - 12*G[0,0,0,h]*z^(-1) - 12*G[0,0,0,h]*z + 54*G[0,0,0,
         Kzm,z] - 9*G[0,0,0,Kzm,z]*z^(-1) - 9*G[0,0,0,Kzm,z]*z + 54*G[0
         ,0,0,Kzp,z] - 9*G[0,0,0,Kzp,z]*z^(-1) - 9*G[0,0,0,Kzp,z]*z + 
         120*G[0,0,0,-1,z] - 20*G[0,0,0,-1,z]*z^(-1) - 20*G[0,0,0,-1,z]
         *z - 36*G[0,0,0,0,z] + 6*G[0,0,0,0,z]*z^(-1) + 6*G[0,0,0,0,z]*
         z - 12*G[0,0,0,0,h] + 2*G[0,0,0,0,h]*z^(-1) + 2*G[0,0,0,0,h]*z
          + 120*G[0,0,0,1,z] - 20*G[0,0,0,1,z]*z^(-1) - 20*G[0,0,0,1,z]
         *z + 12*G[0,0,1,Kzm,z] - 2*G[0,0,1,Kzm,z]*z^(-1) - 2*G[0,0,1,
         Kzm,z]*z + 12*G[0,0,1,Kzp,z] - 2*G[0,0,1,Kzp,z]*z^(-1) - 2*G[0
         ,0,1,Kzp,z]*z - 420*G[0,0,1,0,z] + 70*G[0,0,1,0,z]*z^(-1) + 70
         *G[0,0,1,0,z]*z - 144*G[0,0,1,0,h] + 24*G[0,0,1,0,h]*z^(-1) + 
         24*G[0,0,1,0,h]*z + 8/3*G[0,1,z]*Pi^2*z^(-1) - 16*G[0,1,z]*
         Pi^2 + 8/3*G[0,1,z]*Pi^2*z + 12*G[0,1,Lzm,z^(-1),z] - 2*G[0,1,
         Lzm,z^(-1),z]*z^(-1) - 2*G[0,1,Lzm,z^(-1),z]*z + 12*G[0,1,Lzm,
         z,z] - 2*G[0,1,Lzm,z,z]*z^(-1) - 2*G[0,1,Lzm,z,z]*z + 6*G[0,1,
         Lzm,0,z] - G[0,1,Lzm,0,z]*z^(-1) - G[0,1,Lzm,0,z]*z + 12*G[0,1
         ,Lzp,z^(-1),z] - 2*G[0,1,Lzp,z^(-1),z]*z^(-1) - 2*G[0,1,Lzp,
         z^(-1),z]*z + 12*G[0,1,Lzp,z,z] - 2*G[0,1,Lzp,z,z]*z^(-1) - 2*
         G[0,1,Lzp,z,z]*z + 6*G[0,1,Lzp,0,z] - G[0,1,Lzp,0,z]*z^(-1) - 
         G[0,1,Lzp,0,z]*z + 12*G[0,1,Kzm,z^(-1),z] - 2*G[0,1,Kzm,z^(-1)
         ,z]*z^(-1) - 2*G[0,1,Kzm,z^(-1),z]*z + 12*G[0,1,Kzm,z,z] - 2*
         G[0,1,Kzm,z,z]*z^(-1) - 2*G[0,1,Kzm,z,z]*z - 18*G[0,1,Kzm,0,z]
          + 3*G[0,1,Kzm,0,z]*z^(-1) + 3*G[0,1,Kzm,0,z]*z + 12*G[0,1,Kzp
         ,z^(-1),z] - 2*G[0,1,Kzp,z^(-1),z]*z^(-1) - 2*G[0,1,Kzp,z^(-1)
         ,z]*z + 12*G[0,1,Kzp,z,z] - 2*G[0,1,Kzp,z,z]*z^(-1) - 2*G[0,1,
         Kzp,z,z]*z - 18*G[0,1,Kzp,0,z] + 3*G[0,1,Kzp,0,z]*z^(-1) + 3*
         G[0,1,Kzp,0,z]*z - 48*G[0,1,-1,0,z] + 8*G[0,1,-1,0,z]*z^(-1)
          + 8*G[0,1,-1,0,z]*z + 72*G[0,1,0,z]*G[z^(-1),h] - 12*G[0,1,0,
         z]*G[z^(-1),h]*z^(-1) - 12*G[0,1,0,z]*G[z^(-1),h]*z - 72*G[0,1
         ,0,z]*G[z,h] + 12*G[0,1,0,z]*G[z,h]*z^(-1) + 12*G[0,1,0,z]*G[z
         ,h]*z - 30*G[0,1,0,z]*G[0,h] + 5*G[0,1,0,z]*G[0,h]*z^(-1) + 5*
         G[0,1,0,z]*G[0,h]*z + 64*G[0,1,0,h] - 32*G[0,1,0,h]*z^(-1) - 
         32*G[0,1,0,h]*z + 18*G[0,1,0,Lzm,z] - 3*G[0,1,0,Lzm,z]*z^(-1)
          - 3*G[0,1,0,Lzm,z]*z + 18*G[0,1,0,Lzp,z] - 3*G[0,1,0,Lzp,z]*
         z^(-1) - 3*G[0,1,0,Lzp,z]*z - 6*G[0,1,0,Kzm,z] + G[0,1,0,Kzm,z
         ]*z^(-1) + G[0,1,0,Kzm,z]*z - 6*G[0,1,0,Kzp,z] + G[0,1,0,Kzp,z
         ]*z^(-1) + G[0,1,0,Kzp,z]*z - 144*G[0,1,0,-1,z] + 24*G[0,1,0,
         -1,z]*z^(-1) + 24*G[0,1,0,-1,z]*z + 186*G[0,1,0,0,z] - 31*G[0,
         1,0,0,z]*z^(-1) - 31*G[0,1,0,0,z]*z + 24*G[0,1,0,0,h] - 4*G[0,
         1,0,0,h]*z^(-1) - 4*G[0,1,0,0,h]*z - 144*G[0,1,0,1,z] + 24*G[0
         ,1,0,1,z]*z^(-1) + 24*G[0,1,0,1,z]*z + 12*G[1,z^(-1),Lzm,0,z]
          - 2*G[1,z^(-1),Lzm,0,z]*z^(-1) - 2*G[1,z^(-1),Lzm,0,z]*z + 12
         *G[1,z^(-1),Lzp,0,z] - 2*G[1,z^(-1),Lzp,0,z]*z^(-1) - 2*G[1,
         z^(-1),Lzp,0,z]*z + 12*G[1,z^(-1),Kzm,0,z] - 2*G[1,z^(-1),Kzm,
         0,z]*z^(-1) - 2*G[1,z^(-1),Kzm,0,z]*z + 12*G[1,z^(-1),Kzp,0,z]
          - 2*G[1,z^(-1),Kzp,0,z]*z^(-1) - 2*G[1,z^(-1),Kzp,0,z]*z - 16
         *G[1,z^(-1),0,h] + 8*G[1,z^(-1),0,h]*z^(-1) + 8*G[1,z^(-1),0,h
         ]*z + 12*G[1,z^(-1),0,Lzm,z] - 2*G[1,z^(-1),0,Lzm,z]*z^(-1) - 
         2*G[1,z^(-1),0,Lzm,z]*z + 12*G[1,z^(-1),0,Lzp,z] - 2*G[1,
         z^(-1),0,Lzp,z]*z^(-1) - 2*G[1,z^(-1),0,Lzp,z]*z + 12*G[1,
         z^(-1),0,Kzm,z] - 2*G[1,z^(-1),0,Kzm,z]*z^(-1) - 2*G[1,z^(-1),
         0,Kzm,z]*z + 12*G[1,z^(-1),0,Kzp,z] - 2*G[1,z^(-1),0,Kzp,z]*
         z^(-1) - 2*G[1,z^(-1),0,Kzp,z]*z - 16*G[1,z,0,h] + 8*G[1,z,0,h
         ]*z^(-1) + 8*G[1,z,0,h]*z - 4/3*G[1,h]*Pi^2*z^(-1) + 8/3*G[1,h
         ]*Pi^2 - 4/3*G[1,h]*Pi^2*z + 24*G[1,Lzm,z^(-1),0,z] - 4*G[1,
         Lzm,z^(-1),0,z]*z^(-1) - 4*G[1,Lzm,z^(-1),0,z]*z - 1/3*G[1,Lzm
         ,z]*Pi^2*z^(-1) + 2*G[1,Lzm,z]*Pi^2 - 1/3*G[1,Lzm,z]*Pi^2*z + 
         12*G[1,Lzm,z,0,z] - 2*G[1,Lzm,z,0,z]*z^(-1) - 2*G[1,Lzm,z,0,z]
         *z - 12*G[1,Lzm,-1,0,z] + 2*G[1,Lzm,-1,0,z]*z^(-1) + 2*G[1,Lzm
         ,-1,0,z]*z + 12*G[1,Lzm,0,z^(-1),z] - 2*G[1,Lzm,0,z^(-1),z]*
         z^(-1) - 2*G[1,Lzm,0,z^(-1),z]*z + 12*G[1,Lzm,0,z]*G[z^(-1),h]
          - 2*G[1,Lzm,0,z]*G[z^(-1),h]*z^(-1) - 2*G[1,Lzm,0,z]*G[z^(-1)
         ,h]*z - 12*G[1,Lzm,0,z]*G[z,h] + 2*G[1,Lzm,0,z]*G[z,h]*z^(-1)
          + 2*G[1,Lzm,0,z]*G[z,h]*z + 24*G[1,Lzm,0,z,z] - 4*G[1,Lzm,0,z
         ,z]*z^(-1) - 4*G[1,Lzm,0,z,z]*z - 12*G[1,Lzm,0,-1,z] + 2*G[1,
         Lzm,0,-1,z]*z^(-1) + 2*G[1,Lzm,0,-1,z]*z - 12*G[1,Lzm,0,0,z]
          + 2*G[1,Lzm,0,0,z]*z^(-1) + 2*G[1,Lzm,0,0,z]*z - 12*G[1,Lzm,0
         ,1,z] + 2*G[1,Lzm,0,1,z]*z^(-1) + 2*G[1,Lzm,0,1,z]*z - 24*G[1,
         Lzm,1,0,z] + 4*G[1,Lzm,1,0,z]*z^(-1) + 4*G[1,Lzm,1,0,z]*z + 24
         *G[1,Lzp,z^(-1),0,z] - 4*G[1,Lzp,z^(-1),0,z]*z^(-1) - 4*G[1,
         Lzp,z^(-1),0,z]*z - 1/3*G[1,Lzp,z]*Pi^2*z^(-1) + 2*G[1,Lzp,z]*
         Pi^2 - 1/3*G[1,Lzp,z]*Pi^2*z + 12*G[1,Lzp,z,0,z] - 2*G[1,Lzp,z
         ,0,z]*z^(-1) - 2*G[1,Lzp,z,0,z]*z - 12*G[1,Lzp,-1,0,z] + 2*G[1
         ,Lzp,-1,0,z]*z^(-1) + 2*G[1,Lzp,-1,0,z]*z + 12*G[1,Lzp,0,
         z^(-1),z] - 2*G[1,Lzp,0,z^(-1),z]*z^(-1) - 2*G[1,Lzp,0,z^(-1),
         z]*z + 12*G[1,Lzp,0,z]*G[z^(-1),h] - 2*G[1,Lzp,0,z]*G[z^(-1),h
         ]*z^(-1) - 2*G[1,Lzp,0,z]*G[z^(-1),h]*z - 12*G[1,Lzp,0,z]*G[z,
         h] + 2*G[1,Lzp,0,z]*G[z,h]*z^(-1) + 2*G[1,Lzp,0,z]*G[z,h]*z + 
         24*G[1,Lzp,0,z,z] - 4*G[1,Lzp,0,z,z]*z^(-1) - 4*G[1,Lzp,0,z,z]
         *z - 12*G[1,Lzp,0,-1,z] + 2*G[1,Lzp,0,-1,z]*z^(-1) + 2*G[1,Lzp
         ,0,-1,z]*z - 12*G[1,Lzp,0,0,z] + 2*G[1,Lzp,0,0,z]*z^(-1) + 2*
         G[1,Lzp,0,0,z]*z - 12*G[1,Lzp,0,1,z] + 2*G[1,Lzp,0,1,z]*z^(-1)
          + 2*G[1,Lzp,0,1,z]*z - 24*G[1,Lzp,1,0,z] + 4*G[1,Lzp,1,0,z]*
         z^(-1) + 4*G[1,Lzp,1,0,z]*z + 24*G[1,Kzm,z^(-1),0,z] - 4*G[1,
         Kzm,z^(-1),0,z]*z^(-1) - 4*G[1,Kzm,z^(-1),0,z]*z - 1/3*G[1,Kzm
         ,z]*Pi^2*z^(-1) + 2*G[1,Kzm,z]*Pi^2 - 1/3*G[1,Kzm,z]*Pi^2*z + 
         12*G[1,Kzm,z,0,z] - 2*G[1,Kzm,z,0,z]*z^(-1) - 2*G[1,Kzm,z,0,z]
         *z - 12*G[1,Kzm,-1,0,z] + 2*G[1,Kzm,-1,0,z]*z^(-1) + 2*G[1,Kzm
         ,-1,0,z]*z + 12*G[1,Kzm,0,z^(-1),z] - 2*G[1,Kzm,0,z^(-1),z]*
         z^(-1) - 2*G[1,Kzm,0,z^(-1),z]*z + 12*G[1,Kzm,0,z]*G[z^(-1),h]
          - 2*G[1,Kzm,0,z]*G[z^(-1),h]*z^(-1) - 2*G[1,Kzm,0,z]*G[z^(-1)
         ,h]*z - 12*G[1,Kzm,0,z]*G[z,h] + 2*G[1,Kzm,0,z]*G[z,h]*z^(-1)
          + 2*G[1,Kzm,0,z]*G[z,h]*z + 24*G[1,Kzm,0,z,z] - 4*G[1,Kzm,0,z
         ,z]*z^(-1) - 4*G[1,Kzm,0,z,z]*z - 12*G[1,Kzm,0,-1,z] + 2*G[1,
         Kzm,0,-1,z]*z^(-1) + 2*G[1,Kzm,0,-1,z]*z - 24*G[1,Kzm,0,0,z]
          + 4*G[1,Kzm,0,0,z]*z^(-1) + 4*G[1,Kzm,0,0,z]*z - 12*G[1,Kzm,0
         ,1,z] + 2*G[1,Kzm,0,1,z]*z^(-1) + 2*G[1,Kzm,0,1,z]*z - 24*G[1,
         Kzm,1,0,z] + 4*G[1,Kzm,1,0,z]*z^(-1) + 4*G[1,Kzm,1,0,z]*z + 24
         *G[1,Kzp,z^(-1),0,z] - 4*G[1,Kzp,z^(-1),0,z]*z^(-1) - 4*G[1,
         Kzp,z^(-1),0,z]*z - 1/3*G[1,Kzp,z]*Pi^2*z^(-1) + 2*G[1,Kzp,z]*
         Pi^2 - 1/3*G[1,Kzp,z]*Pi^2*z + 12*G[1,Kzp,z,0,z] - 2*G[1,Kzp,z
         ,0,z]*z^(-1) - 2*G[1,Kzp,z,0,z]*z - 12*G[1,Kzp,-1,0,z] + 2*G[1
         ,Kzp,-1,0,z]*z^(-1) + 2*G[1,Kzp,-1,0,z]*z + 12*G[1,Kzp,0,
         z^(-1),z] - 2*G[1,Kzp,0,z^(-1),z]*z^(-1) - 2*G[1,Kzp,0,z^(-1),
         z]*z + 12*G[1,Kzp,0,z]*G[z^(-1),h] - 2*G[1,Kzp,0,z]*G[z^(-1),h
         ]*z^(-1) - 2*G[1,Kzp,0,z]*G[z^(-1),h]*z - 12*G[1,Kzp,0,z]*G[z,
         h] + 2*G[1,Kzp,0,z]*G[z,h]*z^(-1) + 2*G[1,Kzp,0,z]*G[z,h]*z + 
         24*G[1,Kzp,0,z,z] - 4*G[1,Kzp,0,z,z]*z^(-1) - 4*G[1,Kzp,0,z,z]
         *z - 12*G[1,Kzp,0,-1,z] + 2*G[1,Kzp,0,-1,z]*z^(-1) + 2*G[1,Kzp
         ,0,-1,z]*z - 24*G[1,Kzp,0,0,z] + 4*G[1,Kzp,0,0,z]*z^(-1) + 4*
         G[1,Kzp,0,0,z]*z - 12*G[1,Kzp,0,1,z] + 2*G[1,Kzp,0,1,z]*z^(-1)
          + 2*G[1,Kzp,0,1,z]*z - 24*G[1,Kzp,1,0,z] + 4*G[1,Kzp,1,0,z]*
         z^(-1) + 4*G[1,Kzp,1,0,z]*z - 12*G[1,-1,Lzm,0,z] + 2*G[1,-1,
         Lzm,0,z]*z^(-1) + 2*G[1,-1,Lzm,0,z]*z - 12*G[1,-1,Lzp,0,z] + 2
         *G[1,-1,Lzp,0,z]*z^(-1) + 2*G[1,-1,Lzp,0,z]*z - 12*G[1,-1,Kzm,
         0,z] + 2*G[1,-1,Kzm,0,z]*z^(-1) + 2*G[1,-1,Kzm,0,z]*z - 12*G[1
         ,-1,Kzp,0,z] + 2*G[1,-1,Kzp,0,z]*z^(-1) + 2*G[1,-1,Kzp,0,z]*z
          - 12*G[1,-1,0,Lzm,z] + 2*G[1,-1,0,Lzm,z]*z^(-1) + 2*G[1,-1,0,
         Lzm,z]*z - 12*G[1,-1,0,Lzp,z] + 2*G[1,-1,0,Lzp,z]*z^(-1) + 2*
         G[1,-1,0,Lzp,z]*z - 12*G[1,-1,0,Kzm,z] + 2*G[1,-1,0,Kzm,z]*
         z^(-1) + 2*G[1,-1,0,Kzm,z]*z - 12*G[1,-1,0,Kzp,z] + 2*G[1,-1,0
         ,Kzp,z]*z^(-1) + 2*G[1,-1,0,Kzp,z]*z + 12*G[1,0,z^(-1),Lzm,z]
          - 2*G[1,0,z^(-1),Lzm,z]*z^(-1) - 2*G[1,0,z^(-1),Lzm,z]*z + 12
         *G[1,0,z^(-1),Lzp,z] - 2*G[1,0,z^(-1),Lzp,z]*z^(-1) - 2*G[1,0,
         z^(-1),Lzp,z]*z + 12*G[1,0,z^(-1),Kzm,z] - 2*G[1,0,z^(-1),Kzm,
         z]*z^(-1) - 2*G[1,0,z^(-1),Kzm,z]*z + 12*G[1,0,z^(-1),Kzp,z]
          - 2*G[1,0,z^(-1),Kzp,z]*z^(-1) - 2*G[1,0,z^(-1),Kzp,z]*z - 2/
         3*G[1,0,z]*Pi^2*z^(-1) + 4*G[1,0,z]*Pi^2 - 2/3*G[1,0,z]*Pi^2*z
          - 12*G[1,0,z]*G[z^(-1),Lzm,h] + 2*G[1,0,z]*G[z^(-1),Lzm,h]*
         z^(-1) + 2*G[1,0,z]*G[z^(-1),Lzm,h]*z - 12*G[1,0,z]*G[z^(-1),
         Lzp,h] + 2*G[1,0,z]*G[z^(-1),Lzp,h]*z^(-1) + 2*G[1,0,z]*G[
         z^(-1),Lzp,h]*z - 12*G[1,0,z]*G[z^(-1),Kzm,h] + 2*G[1,0,z]*G[
         z^(-1),Kzm,h]*z^(-1) + 2*G[1,0,z]*G[z^(-1),Kzm,h]*z - 12*G[1,0
         ,z]*G[z^(-1),Kzp,h] + 2*G[1,0,z]*G[z^(-1),Kzp,h]*z^(-1) + 2*G[
         1,0,z]*G[z^(-1),Kzp,h]*z + 24*G[1,0,z]*G[z^(-1),0,h] - 4*G[1,0
         ,z]*G[z^(-1),0,h]*z^(-1) - 4*G[1,0,z]*G[z^(-1),0,h]*z + 12*G[1
         ,0,z]*G[z,Lzm,h] - 2*G[1,0,z]*G[z,Lzm,h]*z^(-1) - 2*G[1,0,z]*
         G[z,Lzm,h]*z + 12*G[1,0,z]*G[z,Lzp,h] - 2*G[1,0,z]*G[z,Lzp,h]*
         z^(-1) - 2*G[1,0,z]*G[z,Lzp,h]*z + 12*G[1,0,z]*G[z,Kzm,h] - 2*
         G[1,0,z]*G[z,Kzm,h]*z^(-1) - 2*G[1,0,z]*G[z,Kzm,h]*z + 12*G[1,
         0,z]*G[z,Kzp,h] - 2*G[1,0,z]*G[z,Kzp,h]*z^(-1) - 2*G[1,0,z]*G[
         z,Kzp,h]*z - 24*G[1,0,z]*G[z,0,h] + 4*G[1,0,z]*G[z,0,h]*z^(-1)
          + 4*G[1,0,z]*G[z,0,h]*z - 56*G[1,0,h] + 28*G[1,0,h]*z^(-1) + 
         28*G[1,0,h]*z + 12*G[1,0,Lzm,z^(-1),z] - 2*G[1,0,Lzm,z^(-1),z]
         *z^(-1) - 2*G[1,0,Lzm,z^(-1),z]*z + 12*G[1,0,Lzm,z]*G[z^(-1),h
         ] - 2*G[1,0,Lzm,z]*G[z^(-1),h]*z^(-1) - 2*G[1,0,Lzm,z]*G[
         z^(-1),h]*z - 12*G[1,0,Lzm,z]*G[z,h] + 2*G[1,0,Lzm,z]*G[z,h]*
         z^(-1) + 2*G[1,0,Lzm,z]*G[z,h]*z + 24*G[1,0,Lzm,z,z] - 4*G[1,0
         ,Lzm,z,z]*z^(-1) - 4*G[1,0,Lzm,z,z]*z - 12*G[1,0,Lzm,-1,z] + 2
         *G[1,0,Lzm,-1,z]*z^(-1) + 2*G[1,0,Lzm,-1,z]*z - 12*G[1,0,Lzm,1
         ,z] + 2*G[1,0,Lzm,1,z]*z^(-1) + 2*G[1,0,Lzm,1,z]*z + 12*G[1,0,
         Lzp,z^(-1),z] - 2*G[1,0,Lzp,z^(-1),z]*z^(-1) - 2*G[1,0,Lzp,
         z^(-1),z]*z + 12*G[1,0,Lzp,z]*G[z^(-1),h] - 2*G[1,0,Lzp,z]*G[
         z^(-1),h]*z^(-1) - 2*G[1,0,Lzp,z]*G[z^(-1),h]*z - 12*G[1,0,Lzp
         ,z]*G[z,h] + 2*G[1,0,Lzp,z]*G[z,h]*z^(-1) + 2*G[1,0,Lzp,z]*G[z
         ,h]*z + 24*G[1,0,Lzp,z,z] - 4*G[1,0,Lzp,z,z]*z^(-1) - 4*G[1,0,
         Lzp,z,z]*z - 12*G[1,0,Lzp,-1,z] + 2*G[1,0,Lzp,-1,z]*z^(-1) + 2
         *G[1,0,Lzp,-1,z]*z - 12*G[1,0,Lzp,1,z] + 2*G[1,0,Lzp,1,z]*
         z^(-1) + 2*G[1,0,Lzp,1,z]*z + 12*G[1,0,Kzm,z^(-1),z] - 2*G[1,0
         ,Kzm,z^(-1),z]*z^(-1) - 2*G[1,0,Kzm,z^(-1),z]*z + 12*G[1,0,Kzm
         ,z]*G[z^(-1),h] - 2*G[1,0,Kzm,z]*G[z^(-1),h]*z^(-1) - 2*G[1,0,
         Kzm,z]*G[z^(-1),h]*z - 12*G[1,0,Kzm,z]*G[z,h] + 2*G[1,0,Kzm,z]
         *G[z,h]*z^(-1) + 2*G[1,0,Kzm,z]*G[z,h]*z + 24*G[1,0,Kzm,z,z]
          - 4*G[1,0,Kzm,z,z]*z^(-1) - 4*G[1,0,Kzm,z,z]*z - 12*G[1,0,Kzm
         ,-1,z] + 2*G[1,0,Kzm,-1,z]*z^(-1) + 2*G[1,0,Kzm,-1,z]*z - 12*
         G[1,0,Kzm,0,z] + 2*G[1,0,Kzm,0,z]*z^(-1) + 2*G[1,0,Kzm,0,z]*z
          - 12*G[1,0,Kzm,1,z] + 2*G[1,0,Kzm,1,z]*z^(-1) + 2*G[1,0,Kzm,1
         ,z]*z + 12*G[1,0,Kzp,z^(-1),z] - 2*G[1,0,Kzp,z^(-1),z]*z^(-1)
          - 2*G[1,0,Kzp,z^(-1),z]*z + 12*G[1,0,Kzp,z]*G[z^(-1),h] - 2*
         G[1,0,Kzp,z]*G[z^(-1),h]*z^(-1) - 2*G[1,0,Kzp,z]*G[z^(-1),h]*z
          - 12*G[1,0,Kzp,z]*G[z,h] + 2*G[1,0,Kzp,z]*G[z,h]*z^(-1) + 2*
         G[1,0,Kzp,z]*G[z,h]*z + 24*G[1,0,Kzp,z,z] - 4*G[1,0,Kzp,z,z]*
         z^(-1) - 4*G[1,0,Kzp,z,z]*z - 12*G[1,0,Kzp,-1,z] + 2*G[1,0,Kzp
         ,-1,z]*z^(-1) + 2*G[1,0,Kzp,-1,z]*z - 12*G[1,0,Kzp,0,z] + 2*G[
         1,0,Kzp,0,z]*z^(-1) + 2*G[1,0,Kzp,0,z]*z - 12*G[1,0,Kzp,1,z]
          + 2*G[1,0,Kzp,1,z]*z^(-1) + 2*G[1,0,Kzp,1,z]*z - 12*G[1,0,-1,
         Lzm,z] + 2*G[1,0,-1,Lzm,z]*z^(-1) + 2*G[1,0,-1,Lzm,z]*z - 12*
         G[1,0,-1,Lzp,z] + 2*G[1,0,-1,Lzp,z]*z^(-1) + 2*G[1,0,-1,Lzp,z]
         *z - 12*G[1,0,-1,Kzm,z] + 2*G[1,0,-1,Kzm,z]*z^(-1) + 2*G[1,0,
         -1,Kzm,z]*z - 12*G[1,0,-1,Kzp,z] + 2*G[1,0,-1,Kzp,z]*z^(-1) + 
         2*G[1,0,-1,Kzp,z]*z + 48*G[1,0,-1,0,z] - 8*G[1,0,-1,0,z]*
         z^(-1) - 8*G[1,0,-1,0,z]*z - 48*G[1,0,0,z]*G[z^(-1),h] + 8*G[1
         ,0,0,z]*G[z^(-1),h]*z^(-1) + 8*G[1,0,0,z]*G[z^(-1),h]*z + 48*
         G[1,0,0,z]*G[z,h] - 8*G[1,0,0,z]*G[z,h]*z^(-1) - 8*G[1,0,0,z]*
         G[z,h]*z - 56*G[1,0,0,h] + 28*G[1,0,0,h]*z^(-1) + 28*G[1,0,0,h
         ]*z + 36*G[1,0,0,Lzm,z] - 6*G[1,0,0,Lzm,z]*z^(-1) - 6*G[1,0,0,
         Lzm,z]*z + 36*G[1,0,0,Lzp,z] - 6*G[1,0,0,Lzp,z]*z^(-1) - 6*G[1
         ,0,0,Lzp,z]*z - 24*G[1,0,0,Kzm,z] + 4*G[1,0,0,Kzm,z]*z^(-1) + 
         4*G[1,0,0,Kzm,z]*z - 24*G[1,0,0,Kzp,z] + 4*G[1,0,0,Kzp,z]*
         z^(-1) + 4*G[1,0,0,Kzp,z]*z + 96*G[1,0,0,-1,z] - 16*G[1,0,0,-1
         ,z]*z^(-1) - 16*G[1,0,0,-1,z]*z - 54*G[1,0,0,0,z] + 9*G[1,0,0,
         0,z]*z^(-1) + 9*G[1,0,0,0,z]*z + 96*G[1,0,0,1,z] - 16*G[1,0,0,
         1,z]*z^(-1) - 16*G[1,0,0,1,z]*z - 12*G[1,0,1,Lzm,z] + 2*G[1,0,
         1,Lzm,z]*z^(-1) + 2*G[1,0,1,Lzm,z]*z - 12*G[1,0,1,Lzp,z] + 2*
         G[1,0,1,Lzp,z]*z^(-1) + 2*G[1,0,1,Lzp,z]*z - 12*G[1,0,1,Kzm,z]
          + 2*G[1,0,1,Kzm,z]*z^(-1) + 2*G[1,0,1,Kzm,z]*z - 12*G[1,0,1,
         Kzp,z] + 2*G[1,0,1,Kzp,z]*z^(-1) + 2*G[1,0,1,Kzp,z]*z + 48*G[1
         ,0,1,0,z] - 8*G[1,0,1,0,z]*z^(-1) - 8*G[1,0,1,0,z]*z - 24*G[1,
         1,Lzm,0,z] + 4*G[1,1,Lzm,0,z]*z^(-1) + 4*G[1,1,Lzm,0,z]*z - 24
         *G[1,1,Lzp,0,z] + 4*G[1,1,Lzp,0,z]*z^(-1) + 4*G[1,1,Lzp,0,z]*z
          - 24*G[1,1,Kzm,0,z] + 4*G[1,1,Kzm,0,z]*z^(-1) + 4*G[1,1,Kzm,0
         ,z]*z - 24*G[1,1,Kzp,0,z] + 4*G[1,1,Kzp,0,z]*z^(-1) + 4*G[1,1,
         Kzp,0,z]*z + 16*G[1,1,0,h] - 8*G[1,1,0,h]*z^(-1) - 8*G[1,1,0,h
         ]*z - 24*G[1,1,0,Lzm,z] + 4*G[1,1,0,Lzm,z]*z^(-1) + 4*G[1,1,0,
         Lzm,z]*z - 24*G[1,1,0,Lzp,z] + 4*G[1,1,0,Lzp,z]*z^(-1) + 4*G[1
         ,1,0,Lzp,z]*z - 24*G[1,1,0,Kzm,z] + 4*G[1,1,0,Kzm,z]*z^(-1) + 
         4*G[1,1,0,Kzm,z]*z - 24*G[1,1,0,Kzp,z] + 4*G[1,1,0,Kzp,z]*
         z^(-1) + 4*G[1,1,0,Kzp,z]*z + 2/3*G[Cm,z]*Pi^2*z^(-1) - 4/3*G[
         Cm,z]*Pi^2 + 2/3*G[Cm,z]*Pi^2*z - 24*G[Cm,0,0,z] + 12*G[Cm,0,0
         ,z]*z^(-1) + 12*G[Cm,0,0,z]*z + 2/3*G[Cp,z]*Pi^2*z^(-1) - 4/3*
         G[Cp,z]*Pi^2 + 2/3*G[Cp,z]*Pi^2*z - 24*G[Cp,0,0,z] + 12*G[Cp,0
         ,0,z]*z^(-1) + 12*G[Cp,0,0,z]*z )

       + Den[ - 1 + z] * ( 9/2*h^(-1)*zeta3 + 15*zeta3 + 9/2*h*zeta3 - 
         101/360*Pi^4*h^(-1) - 101/180*Pi^4 - 101/360*Pi^4*h - 4*G[
         z^(-1),Jz^(-1),z^(-1),0,h] - 2*G[z^(-1),Jz^(-1),z^(-1),0,h]*
         h^(-1) - 2*G[z^(-1),Jz^(-1),z^(-1),0,h]*h - 4*G[z^(-1),Jz^(-1)
         ,z,0,h] - 2*G[z^(-1),Jz^(-1),z,0,h]*h^(-1) - 2*G[z^(-1),
         Jz^(-1),z,0,h]*h + 1/3*G[z^(-1),Jz^(-1),h]*Pi^2*h^(-1) + 2/3*
         G[z^(-1),Jz^(-1),h]*Pi^2 + 1/3*G[z^(-1),Jz^(-1),h]*Pi^2*h + 4*
         G[z^(-1),Jz^(-1),1,0,h] + 2*G[z^(-1),Jz^(-1),1,0,h]*h^(-1) + 2
         *G[z^(-1),Jz^(-1),1,0,h]*h + 4*G[z^(-1),h]*h^(-1)*zeta3 + 8*G[
         z^(-1),h]*zeta3 + 4*G[z^(-1),h]*h*zeta3 - 4*G[z^(-1),Jz,z^(-1)
         ,0,h] - 2*G[z^(-1),Jz,z^(-1),0,h]*h^(-1) - 2*G[z^(-1),Jz,
         z^(-1),0,h]*h - 4*G[z^(-1),Jz,z,0,h] - 2*G[z^(-1),Jz,z,0,h]*
         h^(-1) - 2*G[z^(-1),Jz,z,0,h]*h + 1/3*G[z^(-1),Jz,h]*Pi^2*
         h^(-1) + 2/3*G[z^(-1),Jz,h]*Pi^2 + 1/3*G[z^(-1),Jz,h]*Pi^2*h
          + 4*G[z^(-1),Jz,0,0,h] + 2*G[z^(-1),Jz,0,0,h]*h^(-1) + 2*G[
         z^(-1),Jz,0,0,h]*h + 4*G[z^(-1),Jz,1,0,h] + 2*G[z^(-1),Jz,1,0,
         h]*h^(-1) + 2*G[z^(-1),Jz,1,0,h]*h - 12*G[z^(-1),0,0,0,h] - 6*
         G[z^(-1),0,0,0,h]*h^(-1) - 6*G[z^(-1),0,0,0,h]*h + 8*G[z^(-1),
         1,z^(-1),0,h] + 4*G[z^(-1),1,z^(-1),0,h]*h^(-1) + 4*G[z^(-1),1
         ,z^(-1),0,h]*h + 8*G[z^(-1),1,z,0,h] + 4*G[z^(-1),1,z,0,h]*
         h^(-1) + 4*G[z^(-1),1,z,0,h]*h - 2/3*G[z^(-1),1,h]*Pi^2*h^(-1)
          - 4/3*G[z^(-1),1,h]*Pi^2 - 2/3*G[z^(-1),1,h]*Pi^2*h - 4*G[
         z^(-1),1,0,0,h] - 2*G[z^(-1),1,0,0,h]*h^(-1) - 2*G[z^(-1),1,0,
         0,h]*h - 8*G[z^(-1),1,1,0,h] - 4*G[z^(-1),1,1,0,h]*h^(-1) - 4*
         G[z^(-1),1,1,0,h]*h + 4*G[z,Jz^(-1),z^(-1),0,h] + 2*G[z,
         Jz^(-1),z^(-1),0,h]*h^(-1) + 2*G[z,Jz^(-1),z^(-1),0,h]*h + 4*
         G[z,Jz^(-1),z,0,h] + 2*G[z,Jz^(-1),z,0,h]*h^(-1) + 2*G[z,
         Jz^(-1),z,0,h]*h - 1/3*G[z,Jz^(-1),h]*Pi^2*h^(-1) - 2/3*G[z,
         Jz^(-1),h]*Pi^2 - 1/3*G[z,Jz^(-1),h]*Pi^2*h - 4*G[z,Jz^(-1),1,
         0,h] - 2*G[z,Jz^(-1),1,0,h]*h^(-1) - 2*G[z,Jz^(-1),1,0,h]*h - 
         4*G[z,h]*h^(-1)*zeta3 - 8*G[z,h]*zeta3 - 4*G[z,h]*h*zeta3 + 4*
         G[z,Jz,z^(-1),0,h] + 2*G[z,Jz,z^(-1),0,h]*h^(-1) + 2*G[z,Jz,
         z^(-1),0,h]*h + 4*G[z,Jz,z,0,h] + 2*G[z,Jz,z,0,h]*h^(-1) + 2*
         G[z,Jz,z,0,h]*h - 1/3*G[z,Jz,h]*Pi^2*h^(-1) - 2/3*G[z,Jz,h]*
         Pi^2 - 1/3*G[z,Jz,h]*Pi^2*h - 4*G[z,Jz,0,0,h] - 2*G[z,Jz,0,0,h
         ]*h^(-1) - 2*G[z,Jz,0,0,h]*h - 4*G[z,Jz,1,0,h] - 2*G[z,Jz,1,0,
         h]*h^(-1) - 2*G[z,Jz,1,0,h]*h + 12*G[z,0,0,0,h] + 6*G[z,0,0,0,
         h]*h^(-1) + 6*G[z,0,0,0,h]*h - 8*G[z,1,z^(-1),0,h] - 4*G[z,1,
         z^(-1),0,h]*h^(-1) - 4*G[z,1,z^(-1),0,h]*h - 8*G[z,1,z,0,h] - 
         4*G[z,1,z,0,h]*h^(-1) - 4*G[z,1,z,0,h]*h + 2/3*G[z,1,h]*Pi^2*
         h^(-1) + 4/3*G[z,1,h]*Pi^2 + 2/3*G[z,1,h]*Pi^2*h + 4*G[z,1,0,0
         ,h] + 2*G[z,1,0,0,h]*h^(-1) + 2*G[z,1,0,0,h]*h + 8*G[z,1,1,0,h
         ] + 4*G[z,1,1,0,h]*h^(-1) + 4*G[z,1,1,0,h]*h - 8*G[Lzm,z^(-1),
         z^(-1),0,z] - 4*G[Lzm,z^(-1),z^(-1),0,z]*h^(-1) - 4*G[Lzm,
         z^(-1),z^(-1),0,z]*h - 2/3*G[Lzm,z^(-1),z]*Pi^2*h^(-1) - 4/3*
         G[Lzm,z^(-1),z]*Pi^2 - 2/3*G[Lzm,z^(-1),z]*Pi^2*h - 16*G[Lzm,
         z^(-1),-1,0,z] - 8*G[Lzm,z^(-1),-1,0,z]*h^(-1) - 8*G[Lzm,
         z^(-1),-1,0,z]*h - 4*G[Lzm,z^(-1),0,z^(-1),z] - 2*G[Lzm,z^(-1)
         ,0,z^(-1),z]*h^(-1) - 2*G[Lzm,z^(-1),0,z^(-1),z]*h + 10*G[Lzm,
         z^(-1),0,z] + 3*G[Lzm,z^(-1),0,z]*h^(-1) + 3*G[Lzm,z^(-1),0,z]
         *h - 4*G[Lzm,z^(-1),0,z,z] - 2*G[Lzm,z^(-1),0,z,z]*h^(-1) - 2*
         G[Lzm,z^(-1),0,z,z]*h + 16*G[Lzm,z^(-1),0,0,z] + 8*G[Lzm,
         z^(-1),0,0,z]*h^(-1) + 8*G[Lzm,z^(-1),0,0,z]*h - 5*G[Lzm,z]*
         h^(-1)*zeta3 - 10*G[Lzm,z]*zeta3 - 5*G[Lzm,z]*h*zeta3 + 1/4*G[
         Lzm,z]*Pi^2*h^(-1) + 5/6*G[Lzm,z]*Pi^2 + 1/4*G[Lzm,z]*Pi^2*h
          - 8*G[Lzm,z,z^(-1),0,z] - 4*G[Lzm,z,z^(-1),0,z]*h^(-1) - 4*G[
         Lzm,z,z^(-1),0,z]*h - 1/3*G[Lzm,z,z]*Pi^2*h^(-1) - 2/3*G[Lzm,z
         ,z]*Pi^2 - 1/3*G[Lzm,z,z]*Pi^2*h + 8*G[Lzm,z,-1,0,z] + 4*G[Lzm
         ,z,-1,0,z]*h^(-1) + 4*G[Lzm,z,-1,0,z]*h - 4*G[Lzm,z,0,z^(-1),z
         ] - 2*G[Lzm,z,0,z^(-1),z]*h^(-1) - 2*G[Lzm,z,0,z^(-1),z]*h - 4
         *G[Lzm,z,0,z,z] - 2*G[Lzm,z,0,z,z]*h^(-1) - 2*G[Lzm,z,0,z,z]*h
          + 8*G[Lzm,z,1,0,z] + 4*G[Lzm,z,1,0,z]*h^(-1) + 4*G[Lzm,z,1,0,
         z]*h + 4*G[Lzm,Kzm,z^(-1),0,z] + 2*G[Lzm,Kzm,z^(-1),0,z]*
         h^(-1) + 2*G[Lzm,Kzm,z^(-1),0,z]*h + 1/6*G[Lzm,Kzm,z]*Pi^2*
         h^(-1) + 1/3*G[Lzm,Kzm,z]*Pi^2 + 1/6*G[Lzm,Kzm,z]*Pi^2*h + 2*
         G[Lzm,Kzm,0,z^(-1),z] + G[Lzm,Kzm,0,z^(-1),z]*h^(-1) + G[Lzm,
         Kzm,0,z^(-1),z]*h + 2*G[Lzm,Kzm,0,z,z] + G[Lzm,Kzm,0,z,z]*
         h^(-1) + G[Lzm,Kzm,0,z,z]*h - 6*G[Lzm,Kzm,0,0,z] - 3*G[Lzm,Kzm
         ,0,0,z]*h^(-1) - 3*G[Lzm,Kzm,0,0,z]*h - 2*G[Lzm,Kzm,1,0,z] - 
         G[Lzm,Kzm,1,0,z]*h^(-1) - G[Lzm,Kzm,1,0,z]*h + 4*G[Lzm,Kzp,
         z^(-1),0,z] + 2*G[Lzm,Kzp,z^(-1),0,z]*h^(-1) + 2*G[Lzm,Kzp,
         z^(-1),0,z]*h + 1/6*G[Lzm,Kzp,z]*Pi^2*h^(-1) + 1/3*G[Lzm,Kzp,z
         ]*Pi^2 + 1/6*G[Lzm,Kzp,z]*Pi^2*h + 2*G[Lzm,Kzp,0,z^(-1),z] + 
         G[Lzm,Kzp,0,z^(-1),z]*h^(-1) + G[Lzm,Kzp,0,z^(-1),z]*h + 2*G[
         Lzm,Kzp,0,z,z] + G[Lzm,Kzp,0,z,z]*h^(-1) + G[Lzm,Kzp,0,z,z]*h
          - 6*G[Lzm,Kzp,0,0,z] - 3*G[Lzm,Kzp,0,0,z]*h^(-1) - 3*G[Lzm,
         Kzp,0,0,z]*h - 2*G[Lzm,Kzp,1,0,z] - G[Lzm,Kzp,1,0,z]*h^(-1) - 
         G[Lzm,Kzp,1,0,z]*h - 4*G[Lzm,-1,z^(-1),0,z] - 2*G[Lzm,-1,
         z^(-1),0,z]*h^(-1) - 2*G[Lzm,-1,z^(-1),0,z]*h - 1/3*G[Lzm,-1,z
         ]*Pi^2*h^(-1) - 2/3*G[Lzm,-1,z]*Pi^2 - 1/3*G[Lzm,-1,z]*Pi^2*h
          - 4*G[Lzm,-1,z,0,z] - 2*G[Lzm,-1,z,0,z]*h^(-1) - 2*G[Lzm,-1,z
         ,0,z]*h - 4*G[Lzm,-1,0,z^(-1),z] - 2*G[Lzm,-1,0,z^(-1),z]*
         h^(-1) - 2*G[Lzm,-1,0,z^(-1),z]*h - 4*G[Lzm,-1,0,z,z] - 2*G[
         Lzm,-1,0,z,z]*h^(-1) - 2*G[Lzm,-1,0,z,z]*h + 6*G[Lzm,-1,0,0,z]
          + 3*G[Lzm,-1,0,0,z]*h^(-1) + 3*G[Lzm,-1,0,0,z]*h + 4*G[Lzm,-1
         ,1,0,z] + 2*G[Lzm,-1,1,0,z]*h^(-1) + 2*G[Lzm,-1,1,0,z]*h - 4*
         G[Lzm,0,z^(-1),z^(-1),z] - 2*G[Lzm,0,z^(-1),z^(-1),z]*h^(-1)
          - 2*G[Lzm,0,z^(-1),z^(-1),z]*h + 5*G[Lzm,0,z^(-1),z] + 3/2*G[
         Lzm,0,z^(-1),z]*h^(-1) + 3/2*G[Lzm,0,z^(-1),z]*h - 4*G[Lzm,0,
         z^(-1),z,z] - 2*G[Lzm,0,z^(-1),z,z]*h^(-1) - 2*G[Lzm,0,z^(-1),
         z,z]*h + 10*G[Lzm,0,z^(-1),0,z] + 5*G[Lzm,0,z^(-1),0,z]*h^(-1)
          + 5*G[Lzm,0,z^(-1),0,z]*h + 1/2*G[Lzm,0,z]*Pi^2*h^(-1) + G[
         Lzm,0,z]*Pi^2 + 1/2*G[Lzm,0,z]*Pi^2*h - 4*G[Lzm,0,z,z^(-1),z]
          - 2*G[Lzm,0,z,z^(-1),z]*h^(-1) - 2*G[Lzm,0,z,z^(-1),z]*h + 5*
         G[Lzm,0,z,z] + 3/2*G[Lzm,0,z,z]*h^(-1) + 3/2*G[Lzm,0,z,z]*h - 
         4*G[Lzm,0,z,z,z] - 2*G[Lzm,0,z,z,z]*h^(-1) - 2*G[Lzm,0,z,z,z]*
         h + 6*G[Lzm,0,z,0,z] + 3*G[Lzm,0,z,0,z]*h^(-1) + 3*G[Lzm,0,z,0
         ,z]*h + 2*G[Lzm,0,Kzm,z^(-1),z] + G[Lzm,0,Kzm,z^(-1),z]*h^(-1)
          + G[Lzm,0,Kzm,z^(-1),z]*h + 2*G[Lzm,0,Kzm,z,z] + G[Lzm,0,Kzm,
         z,z]*h^(-1) + G[Lzm,0,Kzm,z,z]*h + 2*G[Lzm,0,Kzp,z^(-1),z] + 
         G[Lzm,0,Kzp,z^(-1),z]*h^(-1) + G[Lzm,0,Kzp,z^(-1),z]*h + 2*G[
         Lzm,0,Kzp,z,z] + G[Lzm,0,Kzp,z,z]*h^(-1) + G[Lzm,0,Kzp,z,z]*h
          - 20*G[Lzm,0,-1,0,z] - 10*G[Lzm,0,-1,0,z]*h^(-1) - 10*G[Lzm,0
         ,-1,0,z]*h + 6*G[Lzm,0,0,z^(-1),z] + 3*G[Lzm,0,0,z^(-1),z]*
         h^(-1) + 3*G[Lzm,0,0,z^(-1),z]*h + 6*G[Lzm,0,0,z,z] + 3*G[Lzm,
         0,0,z,z]*h^(-1) + 3*G[Lzm,0,0,z,z]*h + 2*G[Lzm,0,0,Kzm,z] + G[
         Lzm,0,0,Kzm,z]*h^(-1) + G[Lzm,0,0,Kzm,z]*h + 2*G[Lzm,0,0,Kzp,z
         ] + G[Lzm,0,0,Kzp,z]*h^(-1) + G[Lzm,0,0,Kzp,z]*h - 14*G[Lzm,0,
         1,0,z] - 7*G[Lzm,0,1,0,z]*h^(-1) - 7*G[Lzm,0,1,0,z]*h + 4*G[
         Lzm,1,z^(-1),0,z] + 2*G[Lzm,1,z^(-1),0,z]*h^(-1) + 2*G[Lzm,1,
         z^(-1),0,z]*h + 1/3*G[Lzm,1,z]*Pi^2*h^(-1) + 2/3*G[Lzm,1,z]*
         Pi^2 + 1/3*G[Lzm,1,z]*Pi^2*h + 4*G[Lzm,1,z,0,z] + 2*G[Lzm,1,z,
         0,z]*h^(-1) + 2*G[Lzm,1,z,0,z]*h - 2*G[Lzm,1,Kzm,0,z] - G[Lzm,
         1,Kzm,0,z]*h^(-1) - G[Lzm,1,Kzm,0,z]*h - 2*G[Lzm,1,Kzp,0,z] - 
         G[Lzm,1,Kzp,0,z]*h^(-1) - G[Lzm,1,Kzp,0,z]*h + 4*G[Lzm,1,-1,0,
         z] + 2*G[Lzm,1,-1,0,z]*h^(-1) + 2*G[Lzm,1,-1,0,z]*h + 4*G[Lzm,
         1,0,z^(-1),z] + 2*G[Lzm,1,0,z^(-1),z]*h^(-1) + 2*G[Lzm,1,0,
         z^(-1),z]*h - 5*G[Lzm,1,0,z] - 3/2*G[Lzm,1,0,z]*h^(-1) - 3/2*
         G[Lzm,1,0,z]*h + 4*G[Lzm,1,0,z,z] + 2*G[Lzm,1,0,z,z]*h^(-1) + 
         2*G[Lzm,1,0,z,z]*h - 2*G[Lzm,1,0,Kzm,z] - G[Lzm,1,0,Kzm,z]*
         h^(-1) - G[Lzm,1,0,Kzm,z]*h - 2*G[Lzm,1,0,Kzp,z] - G[Lzm,1,0,
         Kzp,z]*h^(-1) - G[Lzm,1,0,Kzp,z]*h + 4*G[Lzm,1,0,0,z] + 2*G[
         Lzm,1,0,0,z]*h^(-1) + 2*G[Lzm,1,0,0,z]*h - 2*G[Lzm,1,1,0,z] - 
         G[Lzm,1,1,0,z]*h^(-1) - G[Lzm,1,1,0,z]*h - 8*G[Lzp,z^(-1),
         z^(-1),0,z] - 4*G[Lzp,z^(-1),z^(-1),0,z]*h^(-1) - 4*G[Lzp,
         z^(-1),z^(-1),0,z]*h - 2/3*G[Lzp,z^(-1),z]*Pi^2*h^(-1) - 4/3*
         G[Lzp,z^(-1),z]*Pi^2 - 2/3*G[Lzp,z^(-1),z]*Pi^2*h - 16*G[Lzp,
         z^(-1),-1,0,z] - 8*G[Lzp,z^(-1),-1,0,z]*h^(-1) - 8*G[Lzp,
         z^(-1),-1,0,z]*h - 4*G[Lzp,z^(-1),0,z^(-1),z] - 2*G[Lzp,z^(-1)
         ,0,z^(-1),z]*h^(-1) - 2*G[Lzp,z^(-1),0,z^(-1),z]*h + 10*G[Lzp,
         z^(-1),0,z] + 3*G[Lzp,z^(-1),0,z]*h^(-1) + 3*G[Lzp,z^(-1),0,z]
         *h - 4*G[Lzp,z^(-1),0,z,z] - 2*G[Lzp,z^(-1),0,z,z]*h^(-1) - 2*
         G[Lzp,z^(-1),0,z,z]*h + 16*G[Lzp,z^(-1),0,0,z] + 8*G[Lzp,
         z^(-1),0,0,z]*h^(-1) + 8*G[Lzp,z^(-1),0,0,z]*h - 5*G[Lzp,z]*
         h^(-1)*zeta3 - 10*G[Lzp,z]*zeta3 - 5*G[Lzp,z]*h*zeta3 + 1/4*G[
         Lzp,z]*Pi^2*h^(-1) + 5/6*G[Lzp,z]*Pi^2 + 1/4*G[Lzp,z]*Pi^2*h
          - 8*G[Lzp,z,z^(-1),0,z] - 4*G[Lzp,z,z^(-1),0,z]*h^(-1) - 4*G[
         Lzp,z,z^(-1),0,z]*h - 1/3*G[Lzp,z,z]*Pi^2*h^(-1) - 2/3*G[Lzp,z
         ,z]*Pi^2 - 1/3*G[Lzp,z,z]*Pi^2*h + 8*G[Lzp,z,-1,0,z] + 4*G[Lzp
         ,z,-1,0,z]*h^(-1) + 4*G[Lzp,z,-1,0,z]*h - 4*G[Lzp,z,0,z^(-1),z
         ] - 2*G[Lzp,z,0,z^(-1),z]*h^(-1) - 2*G[Lzp,z,0,z^(-1),z]*h - 4
         *G[Lzp,z,0,z,z] - 2*G[Lzp,z,0,z,z]*h^(-1) - 2*G[Lzp,z,0,z,z]*h
          + 8*G[Lzp,z,1,0,z] + 4*G[Lzp,z,1,0,z]*h^(-1) + 4*G[Lzp,z,1,0,
         z]*h + 4*G[Lzp,Kzm,z^(-1),0,z] + 2*G[Lzp,Kzm,z^(-1),0,z]*
         h^(-1) + 2*G[Lzp,Kzm,z^(-1),0,z]*h + 1/6*G[Lzp,Kzm,z]*Pi^2*
         h^(-1) + 1/3*G[Lzp,Kzm,z]*Pi^2 + 1/6*G[Lzp,Kzm,z]*Pi^2*h + 2*
         G[Lzp,Kzm,0,z^(-1),z] + G[Lzp,Kzm,0,z^(-1),z]*h^(-1) + G[Lzp,
         Kzm,0,z^(-1),z]*h + 2*G[Lzp,Kzm,0,z,z] + G[Lzp,Kzm,0,z,z]*
         h^(-1) + G[Lzp,Kzm,0,z,z]*h - 6*G[Lzp,Kzm,0,0,z] - 3*G[Lzp,Kzm
         ,0,0,z]*h^(-1) - 3*G[Lzp,Kzm,0,0,z]*h - 2*G[Lzp,Kzm,1,0,z] - 
         G[Lzp,Kzm,1,0,z]*h^(-1) - G[Lzp,Kzm,1,0,z]*h + 4*G[Lzp,Kzp,
         z^(-1),0,z] + 2*G[Lzp,Kzp,z^(-1),0,z]*h^(-1) + 2*G[Lzp,Kzp,
         z^(-1),0,z]*h + 1/6*G[Lzp,Kzp,z]*Pi^2*h^(-1) + 1/3*G[Lzp,Kzp,z
         ]*Pi^2 + 1/6*G[Lzp,Kzp,z]*Pi^2*h + 2*G[Lzp,Kzp,0,z^(-1),z] + 
         G[Lzp,Kzp,0,z^(-1),z]*h^(-1) + G[Lzp,Kzp,0,z^(-1),z]*h + 2*G[
         Lzp,Kzp,0,z,z] + G[Lzp,Kzp,0,z,z]*h^(-1) + G[Lzp,Kzp,0,z,z]*h
          - 6*G[Lzp,Kzp,0,0,z] - 3*G[Lzp,Kzp,0,0,z]*h^(-1) - 3*G[Lzp,
         Kzp,0,0,z]*h - 2*G[Lzp,Kzp,1,0,z] - G[Lzp,Kzp,1,0,z]*h^(-1) - 
         G[Lzp,Kzp,1,0,z]*h - 4*G[Lzp,-1,z^(-1),0,z] - 2*G[Lzp,-1,
         z^(-1),0,z]*h^(-1) - 2*G[Lzp,-1,z^(-1),0,z]*h - 1/3*G[Lzp,-1,z
         ]*Pi^2*h^(-1) - 2/3*G[Lzp,-1,z]*Pi^2 - 1/3*G[Lzp,-1,z]*Pi^2*h
          - 4*G[Lzp,-1,z,0,z] - 2*G[Lzp,-1,z,0,z]*h^(-1) - 2*G[Lzp,-1,z
         ,0,z]*h - 4*G[Lzp,-1,0,z^(-1),z] - 2*G[Lzp,-1,0,z^(-1),z]*
         h^(-1) - 2*G[Lzp,-1,0,z^(-1),z]*h - 4*G[Lzp,-1,0,z,z] - 2*G[
         Lzp,-1,0,z,z]*h^(-1) - 2*G[Lzp,-1,0,z,z]*h + 6*G[Lzp,-1,0,0,z]
          + 3*G[Lzp,-1,0,0,z]*h^(-1) + 3*G[Lzp,-1,0,0,z]*h + 4*G[Lzp,-1
         ,1,0,z] + 2*G[Lzp,-1,1,0,z]*h^(-1) + 2*G[Lzp,-1,1,0,z]*h - 4*
         G[Lzp,0,z^(-1),z^(-1),z] - 2*G[Lzp,0,z^(-1),z^(-1),z]*h^(-1)
          - 2*G[Lzp,0,z^(-1),z^(-1),z]*h + 5*G[Lzp,0,z^(-1),z] + 3/2*G[
         Lzp,0,z^(-1),z]*h^(-1) + 3/2*G[Lzp,0,z^(-1),z]*h - 4*G[Lzp,0,
         z^(-1),z,z] - 2*G[Lzp,0,z^(-1),z,z]*h^(-1) - 2*G[Lzp,0,z^(-1),
         z,z]*h + 10*G[Lzp,0,z^(-1),0,z] + 5*G[Lzp,0,z^(-1),0,z]*h^(-1)
          + 5*G[Lzp,0,z^(-1),0,z]*h + 1/2*G[Lzp,0,z]*Pi^2*h^(-1) + G[
         Lzp,0,z]*Pi^2 + 1/2*G[Lzp,0,z]*Pi^2*h - 4*G[Lzp,0,z,z^(-1),z]
          - 2*G[Lzp,0,z,z^(-1),z]*h^(-1) - 2*G[Lzp,0,z,z^(-1),z]*h + 5*
         G[Lzp,0,z,z] + 3/2*G[Lzp,0,z,z]*h^(-1) + 3/2*G[Lzp,0,z,z]*h - 
         4*G[Lzp,0,z,z,z] - 2*G[Lzp,0,z,z,z]*h^(-1) - 2*G[Lzp,0,z,z,z]*
         h + 6*G[Lzp,0,z,0,z] + 3*G[Lzp,0,z,0,z]*h^(-1) + 3*G[Lzp,0,z,0
         ,z]*h + 2*G[Lzp,0,Kzm,z^(-1),z] + G[Lzp,0,Kzm,z^(-1),z]*h^(-1)
          + G[Lzp,0,Kzm,z^(-1),z]*h + 2*G[Lzp,0,Kzm,z,z] + G[Lzp,0,Kzm,
         z,z]*h^(-1) + G[Lzp,0,Kzm,z,z]*h + 2*G[Lzp,0,Kzp,z^(-1),z] + 
         G[Lzp,0,Kzp,z^(-1),z]*h^(-1) + G[Lzp,0,Kzp,z^(-1),z]*h + 2*G[
         Lzp,0,Kzp,z,z] + G[Lzp,0,Kzp,z,z]*h^(-1) + G[Lzp,0,Kzp,z,z]*h
          - 20*G[Lzp,0,-1,0,z] - 10*G[Lzp,0,-1,0,z]*h^(-1) - 10*G[Lzp,0
         ,-1,0,z]*h + 6*G[Lzp,0,0,z^(-1),z] + 3*G[Lzp,0,0,z^(-1),z]*
         h^(-1) + 3*G[Lzp,0,0,z^(-1),z]*h + 6*G[Lzp,0,0,z,z] + 3*G[Lzp,
         0,0,z,z]*h^(-1) + 3*G[Lzp,0,0,z,z]*h + 2*G[Lzp,0,0,Kzm,z] + G[
         Lzp,0,0,Kzm,z]*h^(-1) + G[Lzp,0,0,Kzm,z]*h + 2*G[Lzp,0,0,Kzp,z
         ] + G[Lzp,0,0,Kzp,z]*h^(-1) + G[Lzp,0,0,Kzp,z]*h - 14*G[Lzp,0,
         1,0,z] - 7*G[Lzp,0,1,0,z]*h^(-1) - 7*G[Lzp,0,1,0,z]*h + 4*G[
         Lzp,1,z^(-1),0,z] + 2*G[Lzp,1,z^(-1),0,z]*h^(-1) + 2*G[Lzp,1,
         z^(-1),0,z]*h + 1/3*G[Lzp,1,z]*Pi^2*h^(-1) + 2/3*G[Lzp,1,z]*
         Pi^2 + 1/3*G[Lzp,1,z]*Pi^2*h + 4*G[Lzp,1,z,0,z] + 2*G[Lzp,1,z,
         0,z]*h^(-1) + 2*G[Lzp,1,z,0,z]*h - 2*G[Lzp,1,Kzm,0,z] - G[Lzp,
         1,Kzm,0,z]*h^(-1) - G[Lzp,1,Kzm,0,z]*h - 2*G[Lzp,1,Kzp,0,z] - 
         G[Lzp,1,Kzp,0,z]*h^(-1) - G[Lzp,1,Kzp,0,z]*h + 4*G[Lzp,1,-1,0,
         z] + 2*G[Lzp,1,-1,0,z]*h^(-1) + 2*G[Lzp,1,-1,0,z]*h + 4*G[Lzp,
         1,0,z^(-1),z] + 2*G[Lzp,1,0,z^(-1),z]*h^(-1) + 2*G[Lzp,1,0,
         z^(-1),z]*h - 5*G[Lzp,1,0,z] - 3/2*G[Lzp,1,0,z]*h^(-1) - 3/2*
         G[Lzp,1,0,z]*h + 4*G[Lzp,1,0,z,z] + 2*G[Lzp,1,0,z,z]*h^(-1) + 
         2*G[Lzp,1,0,z,z]*h - 2*G[Lzp,1,0,Kzm,z] - G[Lzp,1,0,Kzm,z]*
         h^(-1) - G[Lzp,1,0,Kzm,z]*h - 2*G[Lzp,1,0,Kzp,z] - G[Lzp,1,0,
         Kzp,z]*h^(-1) - G[Lzp,1,0,Kzp,z]*h + 4*G[Lzp,1,0,0,z] + 2*G[
         Lzp,1,0,0,z]*h^(-1) + 2*G[Lzp,1,0,0,z]*h - 2*G[Lzp,1,1,0,z] - 
         G[Lzp,1,1,0,z]*h^(-1) - G[Lzp,1,1,0,z]*h - 8*G[Kzm,z^(-1),
         z^(-1),0,z] - 4*G[Kzm,z^(-1),z^(-1),0,z]*h^(-1) - 4*G[Kzm,
         z^(-1),z^(-1),0,z]*h - 2/3*G[Kzm,z^(-1),z]*Pi^2*h^(-1) - 4/3*
         G[Kzm,z^(-1),z]*Pi^2 - 2/3*G[Kzm,z^(-1),z]*Pi^2*h - 16*G[Kzm,
         z^(-1),-1,0,z] - 8*G[Kzm,z^(-1),-1,0,z]*h^(-1) - 8*G[Kzm,
         z^(-1),-1,0,z]*h - 4*G[Kzm,z^(-1),0,z^(-1),z] - 2*G[Kzm,z^(-1)
         ,0,z^(-1),z]*h^(-1) - 2*G[Kzm,z^(-1),0,z^(-1),z]*h + 10*G[Kzm,
         z^(-1),0,z] + 3*G[Kzm,z^(-1),0,z]*h^(-1) + 3*G[Kzm,z^(-1),0,z]
         *h - 4*G[Kzm,z^(-1),0,z,z] - 2*G[Kzm,z^(-1),0,z,z]*h^(-1) - 2*
         G[Kzm,z^(-1),0,z,z]*h + 16*G[Kzm,z^(-1),0,0,z] + 8*G[Kzm,
         z^(-1),0,0,z]*h^(-1) + 8*G[Kzm,z^(-1),0,0,z]*h + 9*G[Kzm,z]*
         h^(-1)*zeta3 + 18*G[Kzm,z]*zeta3 + 9*G[Kzm,z]*h*zeta3 + 1/4*G[
         Kzm,z]*Pi^2*h^(-1) + 5/6*G[Kzm,z]*Pi^2 + 1/4*G[Kzm,z]*Pi^2*h
          - 8*G[Kzm,z,z^(-1),0,z] - 4*G[Kzm,z,z^(-1),0,z]*h^(-1) - 4*G[
         Kzm,z,z^(-1),0,z]*h - 1/3*G[Kzm,z,z]*Pi^2*h^(-1) - 2/3*G[Kzm,z
         ,z]*Pi^2 - 1/3*G[Kzm,z,z]*Pi^2*h + 8*G[Kzm,z,-1,0,z] + 4*G[Kzm
         ,z,-1,0,z]*h^(-1) + 4*G[Kzm,z,-1,0,z]*h - 4*G[Kzm,z,0,z^(-1),z
         ] - 2*G[Kzm,z,0,z^(-1),z]*h^(-1) - 2*G[Kzm,z,0,z^(-1),z]*h - 4
         *G[Kzm,z,0,z,z] - 2*G[Kzm,z,0,z,z]*h^(-1) - 2*G[Kzm,z,0,z,z]*h
          + 8*G[Kzm,z,1,0,z] + 4*G[Kzm,z,1,0,z]*h^(-1) + 4*G[Kzm,z,1,0,
         z]*h + 4*G[Kzm,Lzm,z^(-1),0,z] + 2*G[Kzm,Lzm,z^(-1),0,z]*
         h^(-1) + 2*G[Kzm,Lzm,z^(-1),0,z]*h + 1/6*G[Kzm,Lzm,z]*Pi^2*
         h^(-1) + 1/3*G[Kzm,Lzm,z]*Pi^2 + 1/6*G[Kzm,Lzm,z]*Pi^2*h + 2*
         G[Kzm,Lzm,0,z^(-1),z] + G[Kzm,Lzm,0,z^(-1),z]*h^(-1) + G[Kzm,
         Lzm,0,z^(-1),z]*h + 2*G[Kzm,Lzm,0,z,z] + G[Kzm,Lzm,0,z,z]*
         h^(-1) + G[Kzm,Lzm,0,z,z]*h - 2*G[Kzm,Lzm,1,0,z] - G[Kzm,Lzm,1
         ,0,z]*h^(-1) - G[Kzm,Lzm,1,0,z]*h + 4*G[Kzm,Lzp,z^(-1),0,z] + 
         2*G[Kzm,Lzp,z^(-1),0,z]*h^(-1) + 2*G[Kzm,Lzp,z^(-1),0,z]*h + 1/
         6*G[Kzm,Lzp,z]*Pi^2*h^(-1) + 1/3*G[Kzm,Lzp,z]*Pi^2 + 1/6*G[Kzm
         ,Lzp,z]*Pi^2*h + 2*G[Kzm,Lzp,0,z^(-1),z] + G[Kzm,Lzp,0,z^(-1),
         z]*h^(-1) + G[Kzm,Lzp,0,z^(-1),z]*h + 2*G[Kzm,Lzp,0,z,z] + G[
         Kzm,Lzp,0,z,z]*h^(-1) + G[Kzm,Lzp,0,z,z]*h - 2*G[Kzm,Lzp,1,0,z
         ] - G[Kzm,Lzp,1,0,z]*h^(-1) - G[Kzm,Lzp,1,0,z]*h - 4*G[Kzm,-1,
         z^(-1),0,z] - 2*G[Kzm,-1,z^(-1),0,z]*h^(-1) - 2*G[Kzm,-1,
         z^(-1),0,z]*h - 1/3*G[Kzm,-1,z]*Pi^2*h^(-1) - 2/3*G[Kzm,-1,z]*
         Pi^2 - 1/3*G[Kzm,-1,z]*Pi^2*h - 4*G[Kzm,-1,z,0,z] - 2*G[Kzm,-1
         ,z,0,z]*h^(-1) - 2*G[Kzm,-1,z,0,z]*h - 4*G[Kzm,-1,0,z^(-1),z]
          - 2*G[Kzm,-1,0,z^(-1),z]*h^(-1) - 2*G[Kzm,-1,0,z^(-1),z]*h - 
         4*G[Kzm,-1,0,z,z] - 2*G[Kzm,-1,0,z,z]*h^(-1) - 2*G[Kzm,-1,0,z,
         z]*h + 6*G[Kzm,-1,0,0,z] + 3*G[Kzm,-1,0,0,z]*h^(-1) + 3*G[Kzm,
         -1,0,0,z]*h + 4*G[Kzm,-1,1,0,z] + 2*G[Kzm,-1,1,0,z]*h^(-1) + 2
         *G[Kzm,-1,1,0,z]*h - 4*G[Kzm,0,z^(-1),z^(-1),z] - 2*G[Kzm,0,
         z^(-1),z^(-1),z]*h^(-1) - 2*G[Kzm,0,z^(-1),z^(-1),z]*h + 5*G[
         Kzm,0,z^(-1),z] + 3/2*G[Kzm,0,z^(-1),z]*h^(-1) + 3/2*G[Kzm,0,
         z^(-1),z]*h - 4*G[Kzm,0,z^(-1),z,z] - 2*G[Kzm,0,z^(-1),z,z]*
         h^(-1) - 2*G[Kzm,0,z^(-1),z,z]*h + 6*G[Kzm,0,z^(-1),0,z] + 3*
         G[Kzm,0,z^(-1),0,z]*h^(-1) + 3*G[Kzm,0,z^(-1),0,z]*h + 1/2*G[
         Kzm,0,z]*Pi^2*h^(-1) + G[Kzm,0,z]*Pi^2 + 1/2*G[Kzm,0,z]*Pi^2*h
          - 4*G[Kzm,0,z,z^(-1),z] - 2*G[Kzm,0,z,z^(-1),z]*h^(-1) - 2*G[
         Kzm,0,z,z^(-1),z]*h + 5*G[Kzm,0,z,z] + 3/2*G[Kzm,0,z,z]*h^(-1)
          + 3/2*G[Kzm,0,z,z]*h - 4*G[Kzm,0,z,z,z] - 2*G[Kzm,0,z,z,z]*
         h^(-1) - 2*G[Kzm,0,z,z,z]*h + 2*G[Kzm,0,z,0,z] + G[Kzm,0,z,0,z
         ]*h^(-1) + G[Kzm,0,z,0,z]*h + 2*G[Kzm,0,Lzm,z^(-1),z] + G[Kzm,
         0,Lzm,z^(-1),z]*h^(-1) + G[Kzm,0,Lzm,z^(-1),z]*h + 2*G[Kzm,0,
         Lzm,z,z] + G[Kzm,0,Lzm,z,z]*h^(-1) + G[Kzm,0,Lzm,z,z]*h - 2*G[
         Kzm,0,Lzm,0,z] - G[Kzm,0,Lzm,0,z]*h^(-1) - G[Kzm,0,Lzm,0,z]*h
          + 2*G[Kzm,0,Lzp,z^(-1),z] + G[Kzm,0,Lzp,z^(-1),z]*h^(-1) + G[
         Kzm,0,Lzp,z^(-1),z]*h + 2*G[Kzm,0,Lzp,z,z] + G[Kzm,0,Lzp,z,z]*
         h^(-1) + G[Kzm,0,Lzp,z,z]*h - 2*G[Kzm,0,Lzp,0,z] - G[Kzm,0,Lzp
         ,0,z]*h^(-1) - G[Kzm,0,Lzp,0,z]*h + 24*G[Kzm,0,-1,0,z] + 12*G[
         Kzm,0,-1,0,z]*h^(-1) + 12*G[Kzm,0,-1,0,z]*h + 2*G[Kzm,0,0,
         z^(-1),z] + G[Kzm,0,0,z^(-1),z]*h^(-1) + G[Kzm,0,0,z^(-1),z]*h
          - 15*G[Kzm,0,0,z] - 9/2*G[Kzm,0,0,z]*h^(-1) - 9/2*G[Kzm,0,0,z
         ]*h + 2*G[Kzm,0,0,z,z] + G[Kzm,0,0,z,z]*h^(-1) + G[Kzm,0,0,z,z
         ]*h - 18*G[Kzm,0,0,0,z] - 9*G[Kzm,0,0,0,z]*h^(-1) - 9*G[Kzm,0,
         0,0,z]*h + 8*G[Kzm,0,1,0,z] + 4*G[Kzm,0,1,0,z]*h^(-1) + 4*G[
         Kzm,0,1,0,z]*h + 4*G[Kzm,1,z^(-1),0,z] + 2*G[Kzm,1,z^(-1),0,z]
         *h^(-1) + 2*G[Kzm,1,z^(-1),0,z]*h + 1/3*G[Kzm,1,z]*Pi^2*h^(-1)
          + 2/3*G[Kzm,1,z]*Pi^2 + 1/3*G[Kzm,1,z]*Pi^2*h + 4*G[Kzm,1,z,0
         ,z] + 2*G[Kzm,1,z,0,z]*h^(-1) + 2*G[Kzm,1,z,0,z]*h - 2*G[Kzm,1
         ,Lzm,0,z] - G[Kzm,1,Lzm,0,z]*h^(-1) - G[Kzm,1,Lzm,0,z]*h - 2*
         G[Kzm,1,Lzp,0,z] - G[Kzm,1,Lzp,0,z]*h^(-1) - G[Kzm,1,Lzp,0,z]*
         h + 4*G[Kzm,1,-1,0,z] + 2*G[Kzm,1,-1,0,z]*h^(-1) + 2*G[Kzm,1,
         -1,0,z]*h + 4*G[Kzm,1,0,z^(-1),z] + 2*G[Kzm,1,0,z^(-1),z]*
         h^(-1) + 2*G[Kzm,1,0,z^(-1),z]*h - 5*G[Kzm,1,0,z] - 3/2*G[Kzm,
         1,0,z]*h^(-1) - 3/2*G[Kzm,1,0,z]*h + 4*G[Kzm,1,0,z,z] + 2*G[
         Kzm,1,0,z,z]*h^(-1) + 2*G[Kzm,1,0,z,z]*h - 2*G[Kzm,1,0,Lzm,z]
          - G[Kzm,1,0,Lzm,z]*h^(-1) - G[Kzm,1,0,Lzm,z]*h - 2*G[Kzm,1,0,
         Lzp,z] - G[Kzm,1,0,Lzp,z]*h^(-1) - G[Kzm,1,0,Lzp,z]*h - 14*G[
         Kzm,1,0,0,z] - 7*G[Kzm,1,0,0,z]*h^(-1) - 7*G[Kzm,1,0,0,z]*h - 
         2*G[Kzm,1,1,0,z] - G[Kzm,1,1,0,z]*h^(-1) - G[Kzm,1,1,0,z]*h - 
         8*G[Kzp,z^(-1),z^(-1),0,z] - 4*G[Kzp,z^(-1),z^(-1),0,z]*h^(-1)
          - 4*G[Kzp,z^(-1),z^(-1),0,z]*h - 2/3*G[Kzp,z^(-1),z]*Pi^2*
         h^(-1) - 4/3*G[Kzp,z^(-1),z]*Pi^2 - 2/3*G[Kzp,z^(-1),z]*Pi^2*h
          - 16*G[Kzp,z^(-1),-1,0,z] - 8*G[Kzp,z^(-1),-1,0,z]*h^(-1) - 8
         *G[Kzp,z^(-1),-1,0,z]*h - 4*G[Kzp,z^(-1),0,z^(-1),z] - 2*G[Kzp
         ,z^(-1),0,z^(-1),z]*h^(-1) - 2*G[Kzp,z^(-1),0,z^(-1),z]*h + 10
         *G[Kzp,z^(-1),0,z] + 3*G[Kzp,z^(-1),0,z]*h^(-1) + 3*G[Kzp,
         z^(-1),0,z]*h - 4*G[Kzp,z^(-1),0,z,z] - 2*G[Kzp,z^(-1),0,z,z]*
         h^(-1) - 2*G[Kzp,z^(-1),0,z,z]*h + 16*G[Kzp,z^(-1),0,0,z] + 8*
         G[Kzp,z^(-1),0,0,z]*h^(-1) + 8*G[Kzp,z^(-1),0,0,z]*h + 9*G[Kzp
         ,z]*h^(-1)*zeta3 + 18*G[Kzp,z]*zeta3 + 9*G[Kzp,z]*h*zeta3 + 1/
         4*G[Kzp,z]*Pi^2*h^(-1) + 5/6*G[Kzp,z]*Pi^2 + 1/4*G[Kzp,z]*Pi^2
         *h - 8*G[Kzp,z,z^(-1),0,z] - 4*G[Kzp,z,z^(-1),0,z]*h^(-1) - 4*
         G[Kzp,z,z^(-1),0,z]*h - 1/3*G[Kzp,z,z]*Pi^2*h^(-1) - 2/3*G[Kzp
         ,z,z]*Pi^2 - 1/3*G[Kzp,z,z]*Pi^2*h + 8*G[Kzp,z,-1,0,z] + 4*G[
         Kzp,z,-1,0,z]*h^(-1) + 4*G[Kzp,z,-1,0,z]*h - 4*G[Kzp,z,0,
         z^(-1),z] - 2*G[Kzp,z,0,z^(-1),z]*h^(-1) - 2*G[Kzp,z,0,z^(-1),
         z]*h - 4*G[Kzp,z,0,z,z] - 2*G[Kzp,z,0,z,z]*h^(-1) - 2*G[Kzp,z,
         0,z,z]*h + 8*G[Kzp,z,1,0,z] + 4*G[Kzp,z,1,0,z]*h^(-1) + 4*G[
         Kzp,z,1,0,z]*h + 4*G[Kzp,Lzm,z^(-1),0,z] + 2*G[Kzp,Lzm,z^(-1),
         0,z]*h^(-1) + 2*G[Kzp,Lzm,z^(-1),0,z]*h + 1/6*G[Kzp,Lzm,z]*
         Pi^2*h^(-1) + 1/3*G[Kzp,Lzm,z]*Pi^2 + 1/6*G[Kzp,Lzm,z]*Pi^2*h
          + 2*G[Kzp,Lzm,0,z^(-1),z] + G[Kzp,Lzm,0,z^(-1),z]*h^(-1) + G[
         Kzp,Lzm,0,z^(-1),z]*h + 2*G[Kzp,Lzm,0,z,z] + G[Kzp,Lzm,0,z,z]*
         h^(-1) + G[Kzp,Lzm,0,z,z]*h - 2*G[Kzp,Lzm,1,0,z] - G[Kzp,Lzm,1
         ,0,z]*h^(-1) - G[Kzp,Lzm,1,0,z]*h + 4*G[Kzp,Lzp,z^(-1),0,z] + 
         2*G[Kzp,Lzp,z^(-1),0,z]*h^(-1) + 2*G[Kzp,Lzp,z^(-1),0,z]*h + 1/
         6*G[Kzp,Lzp,z]*Pi^2*h^(-1) + 1/3*G[Kzp,Lzp,z]*Pi^2 + 1/6*G[Kzp
         ,Lzp,z]*Pi^2*h + 2*G[Kzp,Lzp,0,z^(-1),z] + G[Kzp,Lzp,0,z^(-1),
         z]*h^(-1) + G[Kzp,Lzp,0,z^(-1),z]*h + 2*G[Kzp,Lzp,0,z,z] + G[
         Kzp,Lzp,0,z,z]*h^(-1) + G[Kzp,Lzp,0,z,z]*h - 2*G[Kzp,Lzp,1,0,z
         ] - G[Kzp,Lzp,1,0,z]*h^(-1) - G[Kzp,Lzp,1,0,z]*h - 4*G[Kzp,-1,
         z^(-1),0,z] - 2*G[Kzp,-1,z^(-1),0,z]*h^(-1) - 2*G[Kzp,-1,
         z^(-1),0,z]*h - 1/3*G[Kzp,-1,z]*Pi^2*h^(-1) - 2/3*G[Kzp,-1,z]*
         Pi^2 - 1/3*G[Kzp,-1,z]*Pi^2*h - 4*G[Kzp,-1,z,0,z] - 2*G[Kzp,-1
         ,z,0,z]*h^(-1) - 2*G[Kzp,-1,z,0,z]*h - 4*G[Kzp,-1,0,z^(-1),z]
          - 2*G[Kzp,-1,0,z^(-1),z]*h^(-1) - 2*G[Kzp,-1,0,z^(-1),z]*h - 
         4*G[Kzp,-1,0,z,z] - 2*G[Kzp,-1,0,z,z]*h^(-1) - 2*G[Kzp,-1,0,z,
         z]*h + 6*G[Kzp,-1,0,0,z] + 3*G[Kzp,-1,0,0,z]*h^(-1) + 3*G[Kzp,
         -1,0,0,z]*h + 4*G[Kzp,-1,1,0,z] + 2*G[Kzp,-1,1,0,z]*h^(-1) + 2
         *G[Kzp,-1,1,0,z]*h - 4*G[Kzp,0,z^(-1),z^(-1),z] - 2*G[Kzp,0,
         z^(-1),z^(-1),z]*h^(-1) - 2*G[Kzp,0,z^(-1),z^(-1),z]*h + 5*G[
         Kzp,0,z^(-1),z] + 3/2*G[Kzp,0,z^(-1),z]*h^(-1) + 3/2*G[Kzp,0,
         z^(-1),z]*h - 4*G[Kzp,0,z^(-1),z,z] - 2*G[Kzp,0,z^(-1),z,z]*
         h^(-1) - 2*G[Kzp,0,z^(-1),z,z]*h + 6*G[Kzp,0,z^(-1),0,z] + 3*
         G[Kzp,0,z^(-1),0,z]*h^(-1) + 3*G[Kzp,0,z^(-1),0,z]*h + 1/2*G[
         Kzp,0,z]*Pi^2*h^(-1) + G[Kzp,0,z]*Pi^2 + 1/2*G[Kzp,0,z]*Pi^2*h
          - 4*G[Kzp,0,z,z^(-1),z] - 2*G[Kzp,0,z,z^(-1),z]*h^(-1) - 2*G[
         Kzp,0,z,z^(-1),z]*h + 5*G[Kzp,0,z,z] + 3/2*G[Kzp,0,z,z]*h^(-1)
          + 3/2*G[Kzp,0,z,z]*h - 4*G[Kzp,0,z,z,z] - 2*G[Kzp,0,z,z,z]*
         h^(-1) - 2*G[Kzp,0,z,z,z]*h + 2*G[Kzp,0,z,0,z] + G[Kzp,0,z,0,z
         ]*h^(-1) + G[Kzp,0,z,0,z]*h + 2*G[Kzp,0,Lzm,z^(-1),z] + G[Kzp,
         0,Lzm,z^(-1),z]*h^(-1) + G[Kzp,0,Lzm,z^(-1),z]*h + 2*G[Kzp,0,
         Lzm,z,z] + G[Kzp,0,Lzm,z,z]*h^(-1) + G[Kzp,0,Lzm,z,z]*h - 2*G[
         Kzp,0,Lzm,0,z] - G[Kzp,0,Lzm,0,z]*h^(-1) - G[Kzp,0,Lzm,0,z]*h
          + 2*G[Kzp,0,Lzp,z^(-1),z] + G[Kzp,0,Lzp,z^(-1),z]*h^(-1) + G[
         Kzp,0,Lzp,z^(-1),z]*h + 2*G[Kzp,0,Lzp,z,z] + G[Kzp,0,Lzp,z,z]*
         h^(-1) + G[Kzp,0,Lzp,z,z]*h - 2*G[Kzp,0,Lzp,0,z] - G[Kzp,0,Lzp
         ,0,z]*h^(-1) - G[Kzp,0,Lzp,0,z]*h + 24*G[Kzp,0,-1,0,z] + 12*G[
         Kzp,0,-1,0,z]*h^(-1) + 12*G[Kzp,0,-1,0,z]*h + 2*G[Kzp,0,0,
         z^(-1),z] + G[Kzp,0,0,z^(-1),z]*h^(-1) + G[Kzp,0,0,z^(-1),z]*h
          - 15*G[Kzp,0,0,z] - 9/2*G[Kzp,0,0,z]*h^(-1) - 9/2*G[Kzp,0,0,z
         ]*h + 2*G[Kzp,0,0,z,z] + G[Kzp,0,0,z,z]*h^(-1) + G[Kzp,0,0,z,z
         ]*h - 18*G[Kzp,0,0,0,z] - 9*G[Kzp,0,0,0,z]*h^(-1) - 9*G[Kzp,0,
         0,0,z]*h + 8*G[Kzp,0,1,0,z] + 4*G[Kzp,0,1,0,z]*h^(-1) + 4*G[
         Kzp,0,1,0,z]*h + 4*G[Kzp,1,z^(-1),0,z] + 2*G[Kzp,1,z^(-1),0,z]
         *h^(-1) + 2*G[Kzp,1,z^(-1),0,z]*h + 1/3*G[Kzp,1,z]*Pi^2*h^(-1)
          + 2/3*G[Kzp,1,z]*Pi^2 + 1/3*G[Kzp,1,z]*Pi^2*h + 4*G[Kzp,1,z,0
         ,z] + 2*G[Kzp,1,z,0,z]*h^(-1) + 2*G[Kzp,1,z,0,z]*h - 2*G[Kzp,1
         ,Lzm,0,z] - G[Kzp,1,Lzm,0,z]*h^(-1) - G[Kzp,1,Lzm,0,z]*h - 2*
         G[Kzp,1,Lzp,0,z] - G[Kzp,1,Lzp,0,z]*h^(-1) - G[Kzp,1,Lzp,0,z]*
         h + 4*G[Kzp,1,-1,0,z] + 2*G[Kzp,1,-1,0,z]*h^(-1) + 2*G[Kzp,1,
         -1,0,z]*h + 4*G[Kzp,1,0,z^(-1),z] + 2*G[Kzp,1,0,z^(-1),z]*
         h^(-1) + 2*G[Kzp,1,0,z^(-1),z]*h - 5*G[Kzp,1,0,z] - 3/2*G[Kzp,
         1,0,z]*h^(-1) - 3/2*G[Kzp,1,0,z]*h + 4*G[Kzp,1,0,z,z] + 2*G[
         Kzp,1,0,z,z]*h^(-1) + 2*G[Kzp,1,0,z,z]*h - 2*G[Kzp,1,0,Lzm,z]
          - G[Kzp,1,0,Lzm,z]*h^(-1) - G[Kzp,1,0,Lzm,z]*h - 2*G[Kzp,1,0,
         Lzp,z] - G[Kzp,1,0,Lzp,z]*h^(-1) - G[Kzp,1,0,Lzp,z]*h - 14*G[
         Kzp,1,0,0,z] - 7*G[Kzp,1,0,0,z]*h^(-1) - 7*G[Kzp,1,0,0,z]*h - 
         2*G[Kzp,1,1,0,z] - G[Kzp,1,1,0,z]*h^(-1) - G[Kzp,1,1,0,z]*h - 
         6*G[-1,z]*h^(-1)*zeta3 - 12*G[-1,z]*zeta3 - 6*G[-1,z]*h*zeta3
          - 4*G[-1,Lzm,z^(-1),0,z] - 2*G[-1,Lzm,z^(-1),0,z]*h^(-1) - 2*
         G[-1,Lzm,z^(-1),0,z]*h - 1/3*G[-1,Lzm,z]*Pi^2*h^(-1) - 2/3*G[
         -1,Lzm,z]*Pi^2 - 1/3*G[-1,Lzm,z]*Pi^2*h - 4*G[-1,Lzm,z,0,z] - 
         2*G[-1,Lzm,z,0,z]*h^(-1) - 2*G[-1,Lzm,z,0,z]*h - 4*G[-1,Lzm,0,
         z^(-1),z] - 2*G[-1,Lzm,0,z^(-1),z]*h^(-1) - 2*G[-1,Lzm,0,
         z^(-1),z]*h - 4*G[-1,Lzm,0,z,z] - 2*G[-1,Lzm,0,z,z]*h^(-1) - 2
         *G[-1,Lzm,0,z,z]*h + 6*G[-1,Lzm,0,0,z] + 3*G[-1,Lzm,0,0,z]*
         h^(-1) + 3*G[-1,Lzm,0,0,z]*h + 4*G[-1,Lzm,1,0,z] + 2*G[-1,Lzm,
         1,0,z]*h^(-1) + 2*G[-1,Lzm,1,0,z]*h - 4*G[-1,Lzp,z^(-1),0,z]
          - 2*G[-1,Lzp,z^(-1),0,z]*h^(-1) - 2*G[-1,Lzp,z^(-1),0,z]*h - 
         1/3*G[-1,Lzp,z]*Pi^2*h^(-1) - 2/3*G[-1,Lzp,z]*Pi^2 - 1/3*G[-1,
         Lzp,z]*Pi^2*h - 4*G[-1,Lzp,z,0,z] - 2*G[-1,Lzp,z,0,z]*h^(-1)
          - 2*G[-1,Lzp,z,0,z]*h - 4*G[-1,Lzp,0,z^(-1),z] - 2*G[-1,Lzp,0
         ,z^(-1),z]*h^(-1) - 2*G[-1,Lzp,0,z^(-1),z]*h - 4*G[-1,Lzp,0,z,
         z] - 2*G[-1,Lzp,0,z,z]*h^(-1) - 2*G[-1,Lzp,0,z,z]*h + 6*G[-1,
         Lzp,0,0,z] + 3*G[-1,Lzp,0,0,z]*h^(-1) + 3*G[-1,Lzp,0,0,z]*h + 
         4*G[-1,Lzp,1,0,z] + 2*G[-1,Lzp,1,0,z]*h^(-1) + 2*G[-1,Lzp,1,0,
         z]*h - 4*G[-1,Kzm,z^(-1),0,z] - 2*G[-1,Kzm,z^(-1),0,z]*h^(-1)
          - 2*G[-1,Kzm,z^(-1),0,z]*h - 1/3*G[-1,Kzm,z]*Pi^2*h^(-1) - 2/
         3*G[-1,Kzm,z]*Pi^2 - 1/3*G[-1,Kzm,z]*Pi^2*h - 4*G[-1,Kzm,z,0,z
         ] - 2*G[-1,Kzm,z,0,z]*h^(-1) - 2*G[-1,Kzm,z,0,z]*h - 4*G[-1,
         Kzm,0,z^(-1),z] - 2*G[-1,Kzm,0,z^(-1),z]*h^(-1) - 2*G[-1,Kzm,0
         ,z^(-1),z]*h - 4*G[-1,Kzm,0,z,z] - 2*G[-1,Kzm,0,z,z]*h^(-1) - 
         2*G[-1,Kzm,0,z,z]*h + 6*G[-1,Kzm,0,0,z] + 3*G[-1,Kzm,0,0,z]*
         h^(-1) + 3*G[-1,Kzm,0,0,z]*h + 4*G[-1,Kzm,1,0,z] + 2*G[-1,Kzm,
         1,0,z]*h^(-1) + 2*G[-1,Kzm,1,0,z]*h - 4*G[-1,Kzp,z^(-1),0,z]
          - 2*G[-1,Kzp,z^(-1),0,z]*h^(-1) - 2*G[-1,Kzp,z^(-1),0,z]*h - 
         1/3*G[-1,Kzp,z]*Pi^2*h^(-1) - 2/3*G[-1,Kzp,z]*Pi^2 - 1/3*G[-1,
         Kzp,z]*Pi^2*h - 4*G[-1,Kzp,z,0,z] - 2*G[-1,Kzp,z,0,z]*h^(-1)
          - 2*G[-1,Kzp,z,0,z]*h - 4*G[-1,Kzp,0,z^(-1),z] - 2*G[-1,Kzp,0
         ,z^(-1),z]*h^(-1) - 2*G[-1,Kzp,0,z^(-1),z]*h - 4*G[-1,Kzp,0,z,
         z] - 2*G[-1,Kzp,0,z,z]*h^(-1) - 2*G[-1,Kzp,0,z,z]*h + 6*G[-1,
         Kzp,0,0,z] + 3*G[-1,Kzp,0,0,z]*h^(-1) + 3*G[-1,Kzp,0,0,z]*h + 
         4*G[-1,Kzp,1,0,z] + 2*G[-1,Kzp,1,0,z]*h^(-1) + 2*G[-1,Kzp,1,0,
         z]*h + 1/3*G[-1,0,z]*Pi^2*h^(-1) + 2/3*G[-1,0,z]*Pi^2 + 1/3*G[
         -1,0,z]*Pi^2*h - 4*G[-1,0,Lzm,z^(-1),z] - 2*G[-1,0,Lzm,z^(-1),
         z]*h^(-1) - 2*G[-1,0,Lzm,z^(-1),z]*h - 4*G[-1,0,Lzm,z,z] - 2*
         G[-1,0,Lzm,z,z]*h^(-1) - 2*G[-1,0,Lzm,z,z]*h + 2*G[-1,0,Lzm,0,
         z] + G[-1,0,Lzm,0,z]*h^(-1) + G[-1,0,Lzm,0,z]*h - 4*G[-1,0,Lzp
         ,z^(-1),z] - 2*G[-1,0,Lzp,z^(-1),z]*h^(-1) - 2*G[-1,0,Lzp,
         z^(-1),z]*h - 4*G[-1,0,Lzp,z,z] - 2*G[-1,0,Lzp,z,z]*h^(-1) - 2
         *G[-1,0,Lzp,z,z]*h + 2*G[-1,0,Lzp,0,z] + G[-1,0,Lzp,0,z]*
         h^(-1) + G[-1,0,Lzp,0,z]*h - 4*G[-1,0,Kzm,z^(-1),z] - 2*G[-1,0
         ,Kzm,z^(-1),z]*h^(-1) - 2*G[-1,0,Kzm,z^(-1),z]*h - 4*G[-1,0,
         Kzm,z,z] - 2*G[-1,0,Kzm,z,z]*h^(-1) - 2*G[-1,0,Kzm,z,z]*h + 2*
         G[-1,0,Kzm,0,z] + G[-1,0,Kzm,0,z]*h^(-1) + G[-1,0,Kzm,0,z]*h
          - 4*G[-1,0,Kzp,z^(-1),z] - 2*G[-1,0,Kzp,z^(-1),z]*h^(-1) - 2*
         G[-1,0,Kzp,z^(-1),z]*h - 4*G[-1,0,Kzp,z,z] - 2*G[-1,0,Kzp,z,z]
         *h^(-1) - 2*G[-1,0,Kzp,z,z]*h + 2*G[-1,0,Kzp,0,z] + G[-1,0,Kzp
         ,0,z]*h^(-1) + G[-1,0,Kzp,0,z]*h + 32*G[-1,0,-1,0,z] + 16*G[-1
         ,0,-1,0,z]*h^(-1) + 16*G[-1,0,-1,0,z]*h - 2*G[-1,0,0,Lzm,z] - 
         G[-1,0,0,Lzm,z]*h^(-1) - G[-1,0,0,Lzm,z]*h - 2*G[-1,0,0,Lzp,z]
          - G[-1,0,0,Lzp,z]*h^(-1) - G[-1,0,0,Lzp,z]*h - 2*G[-1,0,0,Kzm
         ,z] - G[-1,0,0,Kzm,z]*h^(-1) - G[-1,0,0,Kzm,z]*h - 2*G[-1,0,0,
         Kzp,z] - G[-1,0,0,Kzp,z]*h^(-1) - G[-1,0,0,Kzp,z]*h + 28*G[-1,
         0,1,0,z] + 14*G[-1,0,1,0,z]*h^(-1) + 14*G[-1,0,1,0,z]*h + 2/3*
         G[-1,1,z]*Pi^2*h^(-1) + 4/3*G[-1,1,z]*Pi^2 + 2/3*G[-1,1,z]*
         Pi^2*h + 4*G[-1,1,Lzm,0,z] + 2*G[-1,1,Lzm,0,z]*h^(-1) + 2*G[-1
         ,1,Lzm,0,z]*h + 4*G[-1,1,Lzp,0,z] + 2*G[-1,1,Lzp,0,z]*h^(-1)
          + 2*G[-1,1,Lzp,0,z]*h + 4*G[-1,1,Kzm,0,z] + 2*G[-1,1,Kzm,0,z]
         *h^(-1) + 2*G[-1,1,Kzm,0,z]*h + 4*G[-1,1,Kzp,0,z] + 2*G[-1,1,
         Kzp,0,z]*h^(-1) + 2*G[-1,1,Kzp,0,z]*h + 4*G[-1,1,0,Lzm,z] + 2*
         G[-1,1,0,Lzm,z]*h^(-1) + 2*G[-1,1,0,Lzm,z]*h + 4*G[-1,1,0,Lzp,
         z] + 2*G[-1,1,0,Lzp,z]*h^(-1) + 2*G[-1,1,0,Lzp,z]*h + 4*G[-1,1
         ,0,Kzm,z] + 2*G[-1,1,0,Kzm,z]*h^(-1) + 2*G[-1,1,0,Kzm,z]*h + 4
         *G[-1,1,0,Kzp,z] + 2*G[-1,1,0,Kzp,z]*h^(-1) + 2*G[-1,1,0,Kzp,z
         ]*h - 12*G[-1,1,0,0,z] - 6*G[-1,1,0,0,z]*h^(-1) - 6*G[-1,1,0,0
         ,z]*h - 8*G[-1,1,1,0,z] - 4*G[-1,1,1,0,z]*h^(-1) - 4*G[-1,1,1,
         0,z]*h + 20*G[0,z]*h^(-1)*zeta3 + 40*G[0,z]*zeta3 + 20*G[0,z]*
         h*zeta3 - 1/4*G[0,z]*Pi^2*h^(-1) - 5/6*G[0,z]*Pi^2 - 1/4*G[0,z
         ]*Pi^2*h - 4*G[0,z]*G[z^(-1),Jz^(-1),z^(-1),h] - 2*G[0,z]*G[
         z^(-1),Jz^(-1),z^(-1),h]*h^(-1) - 2*G[0,z]*G[z^(-1),Jz^(-1),
         z^(-1),h]*h + 4*G[0,z]*G[z^(-1),Jz^(-1),z,h] + 2*G[0,z]*G[
         z^(-1),Jz^(-1),z,h]*h^(-1) + 2*G[0,z]*G[z^(-1),Jz^(-1),z,h]*h
          - 1/3*G[0,z]*G[z^(-1),h]*Pi^2*h^(-1) - 2/3*G[0,z]*G[z^(-1),h]
         *Pi^2 - 1/3*G[0,z]*G[z^(-1),h]*Pi^2*h - 4*G[0,z]*G[z^(-1),Jz,
         z^(-1),h] - 2*G[0,z]*G[z^(-1),Jz,z^(-1),h]*h^(-1) - 2*G[0,z]*
         G[z^(-1),Jz,z^(-1),h]*h + 4*G[0,z]*G[z^(-1),Jz,z,h] + 2*G[0,z]
         *G[z^(-1),Jz,z,h]*h^(-1) + 2*G[0,z]*G[z^(-1),Jz,z,h]*h + 8*G[0
         ,z]*G[z^(-1),1,z^(-1),h] + 4*G[0,z]*G[z^(-1),1,z^(-1),h]*
         h^(-1) + 4*G[0,z]*G[z^(-1),1,z^(-1),h]*h - 8*G[0,z]*G[z^(-1),1
         ,z,h] - 4*G[0,z]*G[z^(-1),1,z,h]*h^(-1) - 4*G[0,z]*G[z^(-1),1,
         z,h]*h + 4*G[0,z]*G[z,Jz^(-1),z^(-1),h] + 2*G[0,z]*G[z,Jz^(-1)
         ,z^(-1),h]*h^(-1) + 2*G[0,z]*G[z,Jz^(-1),z^(-1),h]*h - 4*G[0,z
         ]*G[z,Jz^(-1),z,h] - 2*G[0,z]*G[z,Jz^(-1),z,h]*h^(-1) - 2*G[0,
         z]*G[z,Jz^(-1),z,h]*h + 1/3*G[0,z]*G[z,h]*Pi^2*h^(-1) + 2/3*G[
         0,z]*G[z,h]*Pi^2 + 1/3*G[0,z]*G[z,h]*Pi^2*h + 4*G[0,z]*G[z,Jz,
         z^(-1),h] + 2*G[0,z]*G[z,Jz,z^(-1),h]*h^(-1) + 2*G[0,z]*G[z,Jz
         ,z^(-1),h]*h - 4*G[0,z]*G[z,Jz,z,h] - 2*G[0,z]*G[z,Jz,z,h]*
         h^(-1) - 2*G[0,z]*G[z,Jz,z,h]*h - 8*G[0,z]*G[z,1,z^(-1),h] - 4
         *G[0,z]*G[z,1,z^(-1),h]*h^(-1) - 4*G[0,z]*G[z,1,z^(-1),h]*h + 
         8*G[0,z]*G[z,1,z,h] + 4*G[0,z]*G[z,1,z,h]*h^(-1) + 4*G[0,z]*G[
         z,1,z,h]*h - 4*G[0,Lzm,z^(-1),z^(-1),z] - 2*G[0,Lzm,z^(-1),
         z^(-1),z]*h^(-1) - 2*G[0,Lzm,z^(-1),z^(-1),z]*h + 5*G[0,Lzm,
         z^(-1),z] + 3/2*G[0,Lzm,z^(-1),z]*h^(-1) + 3/2*G[0,Lzm,z^(-1),
         z]*h - 4*G[0,Lzm,z^(-1),z,z] - 2*G[0,Lzm,z^(-1),z,z]*h^(-1) - 
         2*G[0,Lzm,z^(-1),z,z]*h + 2*G[0,Lzm,z^(-1),0,z] + G[0,Lzm,
         z^(-1),0,z]*h^(-1) + G[0,Lzm,z^(-1),0,z]*h + 1/3*G[0,Lzm,z]*
         Pi^2*h^(-1) + 2/3*G[0,Lzm,z]*Pi^2 + 1/3*G[0,Lzm,z]*Pi^2*h - 4*
         G[0,Lzm,z,z^(-1),z] - 2*G[0,Lzm,z,z^(-1),z]*h^(-1) - 2*G[0,Lzm
         ,z,z^(-1),z]*h + 5*G[0,Lzm,z,z] + 3/2*G[0,Lzm,z,z]*h^(-1) + 3/
         2*G[0,Lzm,z,z]*h - 4*G[0,Lzm,z,z,z] - 2*G[0,Lzm,z,z,z]*h^(-1)
          - 2*G[0,Lzm,z,z,z]*h + 6*G[0,Lzm,z,0,z] + 3*G[0,Lzm,z,0,z]*
         h^(-1) + 3*G[0,Lzm,z,0,z]*h + 2*G[0,Lzm,Kzm,z^(-1),z] + G[0,
         Lzm,Kzm,z^(-1),z]*h^(-1) + G[0,Lzm,Kzm,z^(-1),z]*h + 2*G[0,Lzm
         ,Kzm,z,z] + G[0,Lzm,Kzm,z,z]*h^(-1) + G[0,Lzm,Kzm,z,z]*h + 2*
         G[0,Lzm,Kzp,z^(-1),z] + G[0,Lzm,Kzp,z^(-1),z]*h^(-1) + G[0,Lzm
         ,Kzp,z^(-1),z]*h + 2*G[0,Lzm,Kzp,z,z] + G[0,Lzm,Kzp,z,z]*
         h^(-1) + G[0,Lzm,Kzp,z,z]*h + 2*G[0,Lzm,0,z^(-1),z] + G[0,Lzm,
         0,z^(-1),z]*h^(-1) + G[0,Lzm,0,z^(-1),z]*h - 5*G[0,Lzm,0,z] - 
         3/2*G[0,Lzm,0,z]*h^(-1) - 3/2*G[0,Lzm,0,z]*h + 2*G[0,Lzm,0,z,z
         ] + G[0,Lzm,0,z,z]*h^(-1) + G[0,Lzm,0,z,z]*h + 2*G[0,Lzm,0,Kzm
         ,z] + G[0,Lzm,0,Kzm,z]*h^(-1) + G[0,Lzm,0,Kzm,z]*h + 2*G[0,Lzm
         ,0,Kzp,z] + G[0,Lzm,0,Kzp,z]*h^(-1) + G[0,Lzm,0,Kzp,z]*h - 8*
         G[0,Lzm,0,0,z] - 4*G[0,Lzm,0,0,z]*h^(-1) - 4*G[0,Lzm,0,0,z]*h
          - 2*G[0,Lzm,1,0,z] - G[0,Lzm,1,0,z]*h^(-1) - G[0,Lzm,1,0,z]*h
          - 4*G[0,Lzp,z^(-1),z^(-1),z] - 2*G[0,Lzp,z^(-1),z^(-1),z]*
         h^(-1) - 2*G[0,Lzp,z^(-1),z^(-1),z]*h + 5*G[0,Lzp,z^(-1),z] + 
         3/2*G[0,Lzp,z^(-1),z]*h^(-1) + 3/2*G[0,Lzp,z^(-1),z]*h - 4*G[0
         ,Lzp,z^(-1),z,z] - 2*G[0,Lzp,z^(-1),z,z]*h^(-1) - 2*G[0,Lzp,
         z^(-1),z,z]*h + 2*G[0,Lzp,z^(-1),0,z] + G[0,Lzp,z^(-1),0,z]*
         h^(-1) + G[0,Lzp,z^(-1),0,z]*h + 1/3*G[0,Lzp,z]*Pi^2*h^(-1) + 
         2/3*G[0,Lzp,z]*Pi^2 + 1/3*G[0,Lzp,z]*Pi^2*h - 4*G[0,Lzp,z,
         z^(-1),z] - 2*G[0,Lzp,z,z^(-1),z]*h^(-1) - 2*G[0,Lzp,z,z^(-1),
         z]*h + 5*G[0,Lzp,z,z] + 3/2*G[0,Lzp,z,z]*h^(-1) + 3/2*G[0,Lzp,
         z,z]*h - 4*G[0,Lzp,z,z,z] - 2*G[0,Lzp,z,z,z]*h^(-1) - 2*G[0,
         Lzp,z,z,z]*h + 6*G[0,Lzp,z,0,z] + 3*G[0,Lzp,z,0,z]*h^(-1) + 3*
         G[0,Lzp,z,0,z]*h + 2*G[0,Lzp,Kzm,z^(-1),z] + G[0,Lzp,Kzm,
         z^(-1),z]*h^(-1) + G[0,Lzp,Kzm,z^(-1),z]*h + 2*G[0,Lzp,Kzm,z,z
         ] + G[0,Lzp,Kzm,z,z]*h^(-1) + G[0,Lzp,Kzm,z,z]*h + 2*G[0,Lzp,
         Kzp,z^(-1),z] + G[0,Lzp,Kzp,z^(-1),z]*h^(-1) + G[0,Lzp,Kzp,
         z^(-1),z]*h + 2*G[0,Lzp,Kzp,z,z] + G[0,Lzp,Kzp,z,z]*h^(-1) + 
         G[0,Lzp,Kzp,z,z]*h + 2*G[0,Lzp,0,z^(-1),z] + G[0,Lzp,0,z^(-1),
         z]*h^(-1) + G[0,Lzp,0,z^(-1),z]*h - 5*G[0,Lzp,0,z] - 3/2*G[0,
         Lzp,0,z]*h^(-1) - 3/2*G[0,Lzp,0,z]*h + 2*G[0,Lzp,0,z,z] + G[0,
         Lzp,0,z,z]*h^(-1) + G[0,Lzp,0,z,z]*h + 2*G[0,Lzp,0,Kzm,z] + G[
         0,Lzp,0,Kzm,z]*h^(-1) + G[0,Lzp,0,Kzm,z]*h + 2*G[0,Lzp,0,Kzp,z
         ] + G[0,Lzp,0,Kzp,z]*h^(-1) + G[0,Lzp,0,Kzp,z]*h - 8*G[0,Lzp,0
         ,0,z] - 4*G[0,Lzp,0,0,z]*h^(-1) - 4*G[0,Lzp,0,0,z]*h - 2*G[0,
         Lzp,1,0,z] - G[0,Lzp,1,0,z]*h^(-1) - G[0,Lzp,1,0,z]*h - 4*G[0,
         Kzm,z^(-1),z^(-1),z] - 2*G[0,Kzm,z^(-1),z^(-1),z]*h^(-1) - 2*
         G[0,Kzm,z^(-1),z^(-1),z]*h + 5*G[0,Kzm,z^(-1),z] + 3/2*G[0,Kzm
         ,z^(-1),z]*h^(-1) + 3/2*G[0,Kzm,z^(-1),z]*h - 4*G[0,Kzm,z^(-1)
         ,z,z] - 2*G[0,Kzm,z^(-1),z,z]*h^(-1) - 2*G[0,Kzm,z^(-1),z,z]*h
          - 2*G[0,Kzm,z^(-1),0,z] - G[0,Kzm,z^(-1),0,z]*h^(-1) - G[0,
         Kzm,z^(-1),0,z]*h - 1/3*G[0,Kzm,z]*Pi^2*h^(-1) - 2/3*G[0,Kzm,z
         ]*Pi^2 - 1/3*G[0,Kzm,z]*Pi^2*h - 4*G[0,Kzm,z,z^(-1),z] - 2*G[0
         ,Kzm,z,z^(-1),z]*h^(-1) - 2*G[0,Kzm,z,z^(-1),z]*h + 5*G[0,Kzm,
         z,z] + 3/2*G[0,Kzm,z,z]*h^(-1) + 3/2*G[0,Kzm,z,z]*h - 4*G[0,
         Kzm,z,z,z] - 2*G[0,Kzm,z,z,z]*h^(-1) - 2*G[0,Kzm,z,z,z]*h + 2*
         G[0,Kzm,z,0,z] + G[0,Kzm,z,0,z]*h^(-1) + G[0,Kzm,z,0,z]*h + 2*
         G[0,Kzm,Lzm,z^(-1),z] + G[0,Kzm,Lzm,z^(-1),z]*h^(-1) + G[0,Kzm
         ,Lzm,z^(-1),z]*h + 2*G[0,Kzm,Lzm,z,z] + G[0,Kzm,Lzm,z,z]*
         h^(-1) + G[0,Kzm,Lzm,z,z]*h - 2*G[0,Kzm,Lzm,0,z] - G[0,Kzm,Lzm
         ,0,z]*h^(-1) - G[0,Kzm,Lzm,0,z]*h + 2*G[0,Kzm,Lzp,z^(-1),z] + 
         G[0,Kzm,Lzp,z^(-1),z]*h^(-1) + G[0,Kzm,Lzp,z^(-1),z]*h + 2*G[0
         ,Kzm,Lzp,z,z] + G[0,Kzm,Lzp,z,z]*h^(-1) + G[0,Kzm,Lzp,z,z]*h
          - 2*G[0,Kzm,Lzp,0,z] - G[0,Kzm,Lzp,0,z]*h^(-1) - G[0,Kzm,Lzp,
         0,z]*h - 4*G[0,Kzm,-1,0,z] - 2*G[0,Kzm,-1,0,z]*h^(-1) - 2*G[0,
         Kzm,-1,0,z]*h - 2*G[0,Kzm,0,z^(-1),z] - G[0,Kzm,0,z^(-1),z]*
         h^(-1) - G[0,Kzm,0,z^(-1),z]*h - 2*G[0,Kzm,0,z,z] - G[0,Kzm,0,
         z,z]*h^(-1) - G[0,Kzm,0,z,z]*h + 6*G[0,Kzm,0,0,z] + 3*G[0,Kzm,
         0,0,z]*h^(-1) + 3*G[0,Kzm,0,0,z]*h + 4*G[0,Kzm,1,0,z] + 2*G[0,
         Kzm,1,0,z]*h^(-1) + 2*G[0,Kzm,1,0,z]*h - 4*G[0,Kzp,z^(-1),
         z^(-1),z] - 2*G[0,Kzp,z^(-1),z^(-1),z]*h^(-1) - 2*G[0,Kzp,
         z^(-1),z^(-1),z]*h + 5*G[0,Kzp,z^(-1),z] + 3/2*G[0,Kzp,z^(-1),
         z]*h^(-1) + 3/2*G[0,Kzp,z^(-1),z]*h - 4*G[0,Kzp,z^(-1),z,z] - 
         2*G[0,Kzp,z^(-1),z,z]*h^(-1) - 2*G[0,Kzp,z^(-1),z,z]*h - 2*G[0
         ,Kzp,z^(-1),0,z] - G[0,Kzp,z^(-1),0,z]*h^(-1) - G[0,Kzp,z^(-1)
         ,0,z]*h - 1/3*G[0,Kzp,z]*Pi^2*h^(-1) - 2/3*G[0,Kzp,z]*Pi^2 - 1/
         3*G[0,Kzp,z]*Pi^2*h - 4*G[0,Kzp,z,z^(-1),z] - 2*G[0,Kzp,z,
         z^(-1),z]*h^(-1) - 2*G[0,Kzp,z,z^(-1),z]*h + 5*G[0,Kzp,z,z] + 
         3/2*G[0,Kzp,z,z]*h^(-1) + 3/2*G[0,Kzp,z,z]*h - 4*G[0,Kzp,z,z,z
         ] - 2*G[0,Kzp,z,z,z]*h^(-1) - 2*G[0,Kzp,z,z,z]*h + 2*G[0,Kzp,z
         ,0,z] + G[0,Kzp,z,0,z]*h^(-1) + G[0,Kzp,z,0,z]*h + 2*G[0,Kzp,
         Lzm,z^(-1),z] + G[0,Kzp,Lzm,z^(-1),z]*h^(-1) + G[0,Kzp,Lzm,
         z^(-1),z]*h + 2*G[0,Kzp,Lzm,z,z] + G[0,Kzp,Lzm,z,z]*h^(-1) + 
         G[0,Kzp,Lzm,z,z]*h - 2*G[0,Kzp,Lzm,0,z] - G[0,Kzp,Lzm,0,z]*
         h^(-1) - G[0,Kzp,Lzm,0,z]*h + 2*G[0,Kzp,Lzp,z^(-1),z] + G[0,
         Kzp,Lzp,z^(-1),z]*h^(-1) + G[0,Kzp,Lzp,z^(-1),z]*h + 2*G[0,Kzp
         ,Lzp,z,z] + G[0,Kzp,Lzp,z,z]*h^(-1) + G[0,Kzp,Lzp,z,z]*h - 2*
         G[0,Kzp,Lzp,0,z] - G[0,Kzp,Lzp,0,z]*h^(-1) - G[0,Kzp,Lzp,0,z]*
         h - 4*G[0,Kzp,-1,0,z] - 2*G[0,Kzp,-1,0,z]*h^(-1) - 2*G[0,Kzp,
         -1,0,z]*h - 2*G[0,Kzp,0,z^(-1),z] - G[0,Kzp,0,z^(-1),z]*h^(-1)
          - G[0,Kzp,0,z^(-1),z]*h - 2*G[0,Kzp,0,z,z] - G[0,Kzp,0,z,z]*
         h^(-1) - G[0,Kzp,0,z,z]*h + 6*G[0,Kzp,0,0,z] + 3*G[0,Kzp,0,0,z
         ]*h^(-1) + 3*G[0,Kzp,0,0,z]*h + 4*G[0,Kzp,1,0,z] + 2*G[0,Kzp,1
         ,0,z]*h^(-1) + 2*G[0,Kzp,1,0,z]*h + 3*G[0,-1,z]*Pi^2*h^(-1) + 
         6*G[0,-1,z]*Pi^2 + 3*G[0,-1,z]*Pi^2*h - 4*G[0,-1,Kzm,0,z] - 2*
         G[0,-1,Kzm,0,z]*h^(-1) - 2*G[0,-1,Kzm,0,z]*h - 4*G[0,-1,Kzp,0,
         z] - 2*G[0,-1,Kzp,0,z]*h^(-1) - 2*G[0,-1,Kzp,0,z]*h + 112*G[0,
         -1,-1,0,z] + 56*G[0,-1,-1,0,z]*h^(-1) + 56*G[0,-1,-1,0,z]*h - 
         40*G[0,-1,0,z] - 12*G[0,-1,0,z]*h^(-1) - 12*G[0,-1,0,z]*h - 4*
         G[0,-1,0,Kzm,z] - 2*G[0,-1,0,Kzm,z]*h^(-1) - 2*G[0,-1,0,Kzm,z]
         *h - 4*G[0,-1,0,Kzp,z] - 2*G[0,-1,0,Kzp,z]*h^(-1) - 2*G[0,-1,0
         ,Kzp,z]*h - 102*G[0,-1,0,0,z] - 51*G[0,-1,0,0,z]*h^(-1) - 51*
         G[0,-1,0,0,z]*h + 92*G[0,-1,1,0,z] + 46*G[0,-1,1,0,z]*h^(-1)
          + 46*G[0,-1,1,0,z]*h - G[0,0,z]*Pi^2*h^(-1) - 2*G[0,0,z]*Pi^2
          - G[0,0,z]*Pi^2*h + 12*G[0,0,z]*G[z^(-1),Jz^(-1),h] + 6*G[0,0
         ,z]*G[z^(-1),Jz^(-1),h]*h^(-1) + 6*G[0,0,z]*G[z^(-1),Jz^(-1),h
         ]*h - 4*G[0,0,z]*G[z^(-1),Jz,h] - 2*G[0,0,z]*G[z^(-1),Jz,h]*
         h^(-1) - 2*G[0,0,z]*G[z^(-1),Jz,h]*h + 8*G[0,0,z]*G[z^(-1),0,h
         ] + 4*G[0,0,z]*G[z^(-1),0,h]*h^(-1) + 4*G[0,0,z]*G[z^(-1),0,h]
         *h - 8*G[0,0,z]*G[z^(-1),1,h] - 4*G[0,0,z]*G[z^(-1),1,h]*
         h^(-1) - 4*G[0,0,z]*G[z^(-1),1,h]*h - 12*G[0,0,z]*G[z,Jz^(-1),
         h] - 6*G[0,0,z]*G[z,Jz^(-1),h]*h^(-1) - 6*G[0,0,z]*G[z,Jz^(-1)
         ,h]*h + 4*G[0,0,z]*G[z,Jz,h] + 2*G[0,0,z]*G[z,Jz,h]*h^(-1) + 2
         *G[0,0,z]*G[z,Jz,h]*h - 8*G[0,0,z]*G[z,0,h] - 4*G[0,0,z]*G[z,0
         ,h]*h^(-1) - 4*G[0,0,z]*G[z,0,h]*h + 8*G[0,0,z]*G[z,1,h] + 4*
         G[0,0,z]*G[z,1,h]*h^(-1) + 4*G[0,0,z]*G[z,1,h]*h - 2*G[0,0,Lzm
         ,z^(-1),z] - G[0,0,Lzm,z^(-1),z]*h^(-1) - G[0,0,Lzm,z^(-1),z]*
         h - 2*G[0,0,Lzm,z,z] - G[0,0,Lzm,z,z]*h^(-1) - G[0,0,Lzm,z,z]*
         h + 2*G[0,0,Lzm,Kzm,z] + G[0,0,Lzm,Kzm,z]*h^(-1) + G[0,0,Lzm,
         Kzm,z]*h + 2*G[0,0,Lzm,Kzp,z] + G[0,0,Lzm,Kzp,z]*h^(-1) + G[0,
         0,Lzm,Kzp,z]*h + 2*G[0,0,Lzm,0,z] + G[0,0,Lzm,0,z]*h^(-1) + G[
         0,0,Lzm,0,z]*h - 2*G[0,0,Lzp,z^(-1),z] - G[0,0,Lzp,z^(-1),z]*
         h^(-1) - G[0,0,Lzp,z^(-1),z]*h - 2*G[0,0,Lzp,z,z] - G[0,0,Lzp,
         z,z]*h^(-1) - G[0,0,Lzp,z,z]*h + 2*G[0,0,Lzp,Kzm,z] + G[0,0,
         Lzp,Kzm,z]*h^(-1) + G[0,0,Lzp,Kzm,z]*h + 2*G[0,0,Lzp,Kzp,z] + 
         G[0,0,Lzp,Kzp,z]*h^(-1) + G[0,0,Lzp,Kzp,z]*h + 2*G[0,0,Lzp,0,z
         ] + G[0,0,Lzp,0,z]*h^(-1) + G[0,0,Lzp,0,z]*h - 6*G[0,0,Kzm,
         z^(-1),z] - 3*G[0,0,Kzm,z^(-1),z]*h^(-1) - 3*G[0,0,Kzm,z^(-1),
         z]*h + 5*G[0,0,Kzm,z] + 3/2*G[0,0,Kzm,z]*h^(-1) + 3/2*G[0,0,
         Kzm,z]*h - 6*G[0,0,Kzm,z,z] - 3*G[0,0,Kzm,z,z]*h^(-1) - 3*G[0,
         0,Kzm,z,z]*h - 6*G[0,0,Kzp,z^(-1),z] - 3*G[0,0,Kzp,z^(-1),z]*
         h^(-1) - 3*G[0,0,Kzp,z^(-1),z]*h + 5*G[0,0,Kzp,z] + 3/2*G[0,0,
         Kzp,z]*h^(-1) + 3/2*G[0,0,Kzp,z]*h - 6*G[0,0,Kzp,z,z] - 3*G[0,
         0,Kzp,z,z]*h^(-1) - 3*G[0,0,Kzp,z,z]*h + 52*G[0,0,-1,0,z] + 26
         *G[0,0,-1,0,z]*h^(-1) + 26*G[0,0,-1,0,z]*h - 12*G[0,0,0,z]*G[
         z^(-1),h] - 6*G[0,0,0,z]*G[z^(-1),h]*h^(-1) - 6*G[0,0,0,z]*G[
         z^(-1),h]*h + 12*G[0,0,0,z]*G[z,h] + 6*G[0,0,0,z]*G[z,h]*
         h^(-1) + 6*G[0,0,0,z]*G[z,h]*h + 2*G[0,0,0,Lzm,z] + G[0,0,0,
         Lzm,z]*h^(-1) + G[0,0,0,Lzm,z]*h + 2*G[0,0,0,Lzp,z] + G[0,0,0,
         Lzp,z]*h^(-1) + G[0,0,0,Lzp,z]*h - 8*G[0,0,0,Kzm,z] - 4*G[0,0,
         0,Kzm,z]*h^(-1) - 4*G[0,0,0,Kzm,z]*h - 8*G[0,0,0,Kzp,z] - 4*G[
         0,0,0,Kzp,z]*h^(-1) - 4*G[0,0,0,Kzp,z]*h + 32*G[0,0,1,0,z] + 
         16*G[0,0,1,0,z]*h^(-1) + 16*G[0,0,1,0,z]*h + 2*G[0,1,z]*Pi^2*
         h^(-1) + 4*G[0,1,z]*Pi^2 + 2*G[0,1,z]*Pi^2*h - 2*G[0,1,Lzm,0,z
         ] - G[0,1,Lzm,0,z]*h^(-1) - G[0,1,Lzm,0,z]*h - 2*G[0,1,Lzp,0,z
         ] - G[0,1,Lzp,0,z]*h^(-1) - G[0,1,Lzp,0,z]*h + 4*G[0,1,Kzm,0,z
         ] + 2*G[0,1,Kzm,0,z]*h^(-1) + 2*G[0,1,Kzm,0,z]*h + 4*G[0,1,Kzp
         ,0,z] + 2*G[0,1,Kzp,0,z]*h^(-1) + 2*G[0,1,Kzp,0,z]*h + 92*G[0,
         1,-1,0,z] + 46*G[0,1,-1,0,z]*h^(-1) + 46*G[0,1,-1,0,z]*h - 35*
         G[0,1,0,z] - 21/2*G[0,1,0,z]*h^(-1) - 21/2*G[0,1,0,z]*h - 2*G[
         0,1,0,Lzm,z] - G[0,1,0,Lzm,z]*h^(-1) - G[0,1,0,Lzm,z]*h - 2*G[
         0,1,0,Lzp,z] - G[0,1,0,Lzp,z]*h^(-1) - G[0,1,0,Lzp,z]*h + 4*G[
         0,1,0,Kzm,z] + 2*G[0,1,0,Kzm,z]*h^(-1) + 2*G[0,1,0,Kzm,z]*h + 
         4*G[0,1,0,Kzp,z] + 2*G[0,1,0,Kzp,z]*h^(-1) + 2*G[0,1,0,Kzp,z]*
         h - 82*G[0,1,0,0,z] - 41*G[0,1,0,0,z]*h^(-1) - 41*G[0,1,0,0,z]
         *h + 22*G[0,1,1,0,z] + 11*G[0,1,1,0,z]*h^(-1) + 11*G[0,1,1,0,z
         ]*h - G[0,Cm,z]*Pi^2*h^(-1) - 2*G[0,Cm,z]*Pi^2 - G[0,Cm,z]*
         Pi^2*h - 36*G[0,Cm,0,0,z] - 18*G[0,Cm,0,0,z]*h^(-1) - 18*G[0,
         Cm,0,0,z]*h - G[0,Cp,z]*Pi^2*h^(-1) - 2*G[0,Cp,z]*Pi^2 - G[0,
         Cp,z]*Pi^2*h - 36*G[0,Cp,0,0,z] - 18*G[0,Cp,0,0,z]*h^(-1) - 18
         *G[0,Cp,0,0,z]*h + 4*G[1,z]*h^(-1)*zeta3 + 8*G[1,z]*zeta3 + 4*
         G[1,z]*h*zeta3 - 1/2*G[1,z]*Pi^2*h^(-1) - 5/3*G[1,z]*Pi^2 - 1/
         2*G[1,z]*Pi^2*h + 4*G[1,Lzm,z^(-1),0,z] + 2*G[1,Lzm,z^(-1),0,z
         ]*h^(-1) + 2*G[1,Lzm,z^(-1),0,z]*h + 1/3*G[1,Lzm,z]*Pi^2*
         h^(-1) + 2/3*G[1,Lzm,z]*Pi^2 + 1/3*G[1,Lzm,z]*Pi^2*h + 4*G[1,
         Lzm,z,0,z] + 2*G[1,Lzm,z,0,z]*h^(-1) + 2*G[1,Lzm,z,0,z]*h - 2*
         G[1,Lzm,Kzm,0,z] - G[1,Lzm,Kzm,0,z]*h^(-1) - G[1,Lzm,Kzm,0,z]*
         h - 2*G[1,Lzm,Kzp,0,z] - G[1,Lzm,Kzp,0,z]*h^(-1) - G[1,Lzm,Kzp
         ,0,z]*h + 4*G[1,Lzm,-1,0,z] + 2*G[1,Lzm,-1,0,z]*h^(-1) + 2*G[1
         ,Lzm,-1,0,z]*h + 4*G[1,Lzm,0,z^(-1),z] + 2*G[1,Lzm,0,z^(-1),z]
         *h^(-1) + 2*G[1,Lzm,0,z^(-1),z]*h - 5*G[1,Lzm,0,z] - 3/2*G[1,
         Lzm,0,z]*h^(-1) - 3/2*G[1,Lzm,0,z]*h + 4*G[1,Lzm,0,z,z] + 2*G[
         1,Lzm,0,z,z]*h^(-1) + 2*G[1,Lzm,0,z,z]*h - 2*G[1,Lzm,0,Kzm,z]
          - G[1,Lzm,0,Kzm,z]*h^(-1) - G[1,Lzm,0,Kzm,z]*h - 2*G[1,Lzm,0,
         Kzp,z] - G[1,Lzm,0,Kzp,z]*h^(-1) - G[1,Lzm,0,Kzp,z]*h - 8*G[1,
         Lzm,0,0,z] - 4*G[1,Lzm,0,0,z]*h^(-1) - 4*G[1,Lzm,0,0,z]*h - 2*
         G[1,Lzm,1,0,z] - G[1,Lzm,1,0,z]*h^(-1) - G[1,Lzm,1,0,z]*h + 4*
         G[1,Lzp,z^(-1),0,z] + 2*G[1,Lzp,z^(-1),0,z]*h^(-1) + 2*G[1,Lzp
         ,z^(-1),0,z]*h + 1/3*G[1,Lzp,z]*Pi^2*h^(-1) + 2/3*G[1,Lzp,z]*
         Pi^2 + 1/3*G[1,Lzp,z]*Pi^2*h + 4*G[1,Lzp,z,0,z] + 2*G[1,Lzp,z,
         0,z]*h^(-1) + 2*G[1,Lzp,z,0,z]*h - 2*G[1,Lzp,Kzm,0,z] - G[1,
         Lzp,Kzm,0,z]*h^(-1) - G[1,Lzp,Kzm,0,z]*h - 2*G[1,Lzp,Kzp,0,z]
          - G[1,Lzp,Kzp,0,z]*h^(-1) - G[1,Lzp,Kzp,0,z]*h + 4*G[1,Lzp,-1
         ,0,z] + 2*G[1,Lzp,-1,0,z]*h^(-1) + 2*G[1,Lzp,-1,0,z]*h + 4*G[1
         ,Lzp,0,z^(-1),z] + 2*G[1,Lzp,0,z^(-1),z]*h^(-1) + 2*G[1,Lzp,0,
         z^(-1),z]*h - 5*G[1,Lzp,0,z] - 3/2*G[1,Lzp,0,z]*h^(-1) - 3/2*
         G[1,Lzp,0,z]*h + 4*G[1,Lzp,0,z,z] + 2*G[1,Lzp,0,z,z]*h^(-1) + 
         2*G[1,Lzp,0,z,z]*h - 2*G[1,Lzp,0,Kzm,z] - G[1,Lzp,0,Kzm,z]*
         h^(-1) - G[1,Lzp,0,Kzm,z]*h - 2*G[1,Lzp,0,Kzp,z] - G[1,Lzp,0,
         Kzp,z]*h^(-1) - G[1,Lzp,0,Kzp,z]*h - 8*G[1,Lzp,0,0,z] - 4*G[1,
         Lzp,0,0,z]*h^(-1) - 4*G[1,Lzp,0,0,z]*h - 2*G[1,Lzp,1,0,z] - G[
         1,Lzp,1,0,z]*h^(-1) - G[1,Lzp,1,0,z]*h + 4*G[1,Kzm,z^(-1),0,z]
          + 2*G[1,Kzm,z^(-1),0,z]*h^(-1) + 2*G[1,Kzm,z^(-1),0,z]*h + 1/
         3*G[1,Kzm,z]*Pi^2*h^(-1) + 2/3*G[1,Kzm,z]*Pi^2 + 1/3*G[1,Kzm,z
         ]*Pi^2*h + 4*G[1,Kzm,z,0,z] + 2*G[1,Kzm,z,0,z]*h^(-1) + 2*G[1,
         Kzm,z,0,z]*h - 2*G[1,Kzm,Lzm,0,z] - G[1,Kzm,Lzm,0,z]*h^(-1) - 
         G[1,Kzm,Lzm,0,z]*h - 2*G[1,Kzm,Lzp,0,z] - G[1,Kzm,Lzp,0,z]*
         h^(-1) - G[1,Kzm,Lzp,0,z]*h + 4*G[1,Kzm,-1,0,z] + 2*G[1,Kzm,-1
         ,0,z]*h^(-1) + 2*G[1,Kzm,-1,0,z]*h + 4*G[1,Kzm,0,z^(-1),z] + 2
         *G[1,Kzm,0,z^(-1),z]*h^(-1) + 2*G[1,Kzm,0,z^(-1),z]*h - 5*G[1,
         Kzm,0,z] - 3/2*G[1,Kzm,0,z]*h^(-1) - 3/2*G[1,Kzm,0,z]*h + 4*G[
         1,Kzm,0,z,z] + 2*G[1,Kzm,0,z,z]*h^(-1) + 2*G[1,Kzm,0,z,z]*h - 
         2*G[1,Kzm,0,Lzm,z] - G[1,Kzm,0,Lzm,z]*h^(-1) - G[1,Kzm,0,Lzm,z
         ]*h - 2*G[1,Kzm,0,Lzp,z] - G[1,Kzm,0,Lzp,z]*h^(-1) - G[1,Kzm,0
         ,Lzp,z]*h - 2*G[1,Kzm,0,0,z] - G[1,Kzm,0,0,z]*h^(-1) - G[1,Kzm
         ,0,0,z]*h - 2*G[1,Kzm,1,0,z] - G[1,Kzm,1,0,z]*h^(-1) - G[1,Kzm
         ,1,0,z]*h + 4*G[1,Kzp,z^(-1),0,z] + 2*G[1,Kzp,z^(-1),0,z]*
         h^(-1) + 2*G[1,Kzp,z^(-1),0,z]*h + 1/3*G[1,Kzp,z]*Pi^2*h^(-1)
          + 2/3*G[1,Kzp,z]*Pi^2 + 1/3*G[1,Kzp,z]*Pi^2*h + 4*G[1,Kzp,z,0
         ,z] + 2*G[1,Kzp,z,0,z]*h^(-1) + 2*G[1,Kzp,z,0,z]*h - 2*G[1,Kzp
         ,Lzm,0,z] - G[1,Kzp,Lzm,0,z]*h^(-1) - G[1,Kzp,Lzm,0,z]*h - 2*
         G[1,Kzp,Lzp,0,z] - G[1,Kzp,Lzp,0,z]*h^(-1) - G[1,Kzp,Lzp,0,z]*
         h + 4*G[1,Kzp,-1,0,z] + 2*G[1,Kzp,-1,0,z]*h^(-1) + 2*G[1,Kzp,
         -1,0,z]*h + 4*G[1,Kzp,0,z^(-1),z] + 2*G[1,Kzp,0,z^(-1),z]*
         h^(-1) + 2*G[1,Kzp,0,z^(-1),z]*h - 5*G[1,Kzp,0,z] - 3/2*G[1,
         Kzp,0,z]*h^(-1) - 3/2*G[1,Kzp,0,z]*h + 4*G[1,Kzp,0,z,z] + 2*G[
         1,Kzp,0,z,z]*h^(-1) + 2*G[1,Kzp,0,z,z]*h - 2*G[1,Kzp,0,Lzm,z]
          - G[1,Kzp,0,Lzm,z]*h^(-1) - G[1,Kzp,0,Lzm,z]*h - 2*G[1,Kzp,0,
         Lzp,z] - G[1,Kzp,0,Lzp,z]*h^(-1) - G[1,Kzp,0,Lzp,z]*h - 2*G[1,
         Kzp,0,0,z] - G[1,Kzp,0,0,z]*h^(-1) - G[1,Kzp,0,0,z]*h - 2*G[1,
         Kzp,1,0,z] - G[1,Kzp,1,0,z]*h^(-1) - G[1,Kzp,1,0,z]*h + 2/3*G[
         1,-1,z]*Pi^2*h^(-1) + 4/3*G[1,-1,z]*Pi^2 + 2/3*G[1,-1,z]*Pi^2*
         h + 4*G[1,-1,Lzm,0,z] + 2*G[1,-1,Lzm,0,z]*h^(-1) + 2*G[1,-1,
         Lzm,0,z]*h + 4*G[1,-1,Lzp,0,z] + 2*G[1,-1,Lzp,0,z]*h^(-1) + 2*
         G[1,-1,Lzp,0,z]*h + 4*G[1,-1,Kzm,0,z] + 2*G[1,-1,Kzm,0,z]*
         h^(-1) + 2*G[1,-1,Kzm,0,z]*h + 4*G[1,-1,Kzp,0,z] + 2*G[1,-1,
         Kzp,0,z]*h^(-1) + 2*G[1,-1,Kzp,0,z]*h + 4*G[1,-1,0,Lzm,z] + 2*
         G[1,-1,0,Lzm,z]*h^(-1) + 2*G[1,-1,0,Lzm,z]*h + 4*G[1,-1,0,Lzp,
         z] + 2*G[1,-1,0,Lzp,z]*h^(-1) + 2*G[1,-1,0,Lzp,z]*h + 4*G[1,-1
         ,0,Kzm,z] + 2*G[1,-1,0,Kzm,z]*h^(-1) + 2*G[1,-1,0,Kzm,z]*h + 4
         *G[1,-1,0,Kzp,z] + 2*G[1,-1,0,Kzp,z]*h^(-1) + 2*G[1,-1,0,Kzp,z
         ]*h - 12*G[1,-1,0,0,z] - 6*G[1,-1,0,0,z]*h^(-1) - 6*G[1,-1,0,0
         ,z]*h - 8*G[1,-1,1,0,z] - 4*G[1,-1,1,0,z]*h^(-1) - 4*G[1,-1,1,
         0,z]*h - G[1,0,z]*Pi^2*h^(-1) - 2*G[1,0,z]*Pi^2 - G[1,0,z]*
         Pi^2*h + 4*G[1,0,Lzm,z^(-1),z] + 2*G[1,0,Lzm,z^(-1),z]*h^(-1)
          + 2*G[1,0,Lzm,z^(-1),z]*h - 5*G[1,0,Lzm,z] - 3/2*G[1,0,Lzm,z]
         *h^(-1) - 3/2*G[1,0,Lzm,z]*h + 4*G[1,0,Lzm,z,z] + 2*G[1,0,Lzm,
         z,z]*h^(-1) + 2*G[1,0,Lzm,z,z]*h - 2*G[1,0,Lzm,Kzm,z] - G[1,0,
         Lzm,Kzm,z]*h^(-1) - G[1,0,Lzm,Kzm,z]*h - 2*G[1,0,Lzm,Kzp,z] - 
         G[1,0,Lzm,Kzp,z]*h^(-1) - G[1,0,Lzm,Kzp,z]*h - 4*G[1,0,Lzm,0,z
         ] - 2*G[1,0,Lzm,0,z]*h^(-1) - 2*G[1,0,Lzm,0,z]*h + 4*G[1,0,Lzp
         ,z^(-1),z] + 2*G[1,0,Lzp,z^(-1),z]*h^(-1) + 2*G[1,0,Lzp,z^(-1)
         ,z]*h - 5*G[1,0,Lzp,z] - 3/2*G[1,0,Lzp,z]*h^(-1) - 3/2*G[1,0,
         Lzp,z]*h + 4*G[1,0,Lzp,z,z] + 2*G[1,0,Lzp,z,z]*h^(-1) + 2*G[1,
         0,Lzp,z,z]*h - 2*G[1,0,Lzp,Kzm,z] - G[1,0,Lzp,Kzm,z]*h^(-1) - 
         G[1,0,Lzp,Kzm,z]*h - 2*G[1,0,Lzp,Kzp,z] - G[1,0,Lzp,Kzp,z]*
         h^(-1) - G[1,0,Lzp,Kzp,z]*h - 4*G[1,0,Lzp,0,z] - 2*G[1,0,Lzp,0
         ,z]*h^(-1) - 2*G[1,0,Lzp,0,z]*h + 4*G[1,0,Kzm,z^(-1),z] + 2*G[
         1,0,Kzm,z^(-1),z]*h^(-1) + 2*G[1,0,Kzm,z^(-1),z]*h - 5*G[1,0,
         Kzm,z] - 3/2*G[1,0,Kzm,z]*h^(-1) - 3/2*G[1,0,Kzm,z]*h + 4*G[1,
         0,Kzm,z,z] + 2*G[1,0,Kzm,z,z]*h^(-1) + 2*G[1,0,Kzm,z,z]*h - 2*
         G[1,0,Kzm,Lzm,z] - G[1,0,Kzm,Lzm,z]*h^(-1) - G[1,0,Kzm,Lzm,z]*
         h - 2*G[1,0,Kzm,Lzp,z] - G[1,0,Kzm,Lzp,z]*h^(-1) - G[1,0,Kzm,
         Lzp,z]*h + 2*G[1,0,Kzm,0,z] + G[1,0,Kzm,0,z]*h^(-1) + G[1,0,
         Kzm,0,z]*h + 4*G[1,0,Kzp,z^(-1),z] + 2*G[1,0,Kzp,z^(-1),z]*
         h^(-1) + 2*G[1,0,Kzp,z^(-1),z]*h - 5*G[1,0,Kzp,z] - 3/2*G[1,0,
         Kzp,z]*h^(-1) - 3/2*G[1,0,Kzp,z]*h + 4*G[1,0,Kzp,z,z] + 2*G[1,
         0,Kzp,z,z]*h^(-1) + 2*G[1,0,Kzp,z,z]*h - 2*G[1,0,Kzp,Lzm,z] - 
         G[1,0,Kzp,Lzm,z]*h^(-1) - G[1,0,Kzp,Lzm,z]*h - 2*G[1,0,Kzp,Lzp
         ,z] - G[1,0,Kzp,Lzp,z]*h^(-1) - G[1,0,Kzp,Lzp,z]*h + 2*G[1,0,
         Kzp,0,z] + G[1,0,Kzp,0,z]*h^(-1) + G[1,0,Kzp,0,z]*h - 36*G[1,0
         ,-1,0,z] - 18*G[1,0,-1,0,z]*h^(-1) - 18*G[1,0,-1,0,z]*h + 15*
         G[1,0,0,z] + 9/2*G[1,0,0,z]*h^(-1) + 9/2*G[1,0,0,z]*h + 6*G[1,
         0,0,Kzm,z] + 3*G[1,0,0,Kzm,z]*h^(-1) + 3*G[1,0,0,Kzm,z]*h + 6*
         G[1,0,0,Kzp,z] + 3*G[1,0,0,Kzp,z]*h^(-1) + 3*G[1,0,0,Kzp,z]*h
          + 18*G[1,0,0,0,z] + 9*G[1,0,0,0,z]*h^(-1) + 9*G[1,0,0,0,z]*h
          - 26*G[1,0,1,0,z] - 13*G[1,0,1,0,z]*h^(-1) - 13*G[1,0,1,0,z]*
         h - 2/3*G[1,1,z]*Pi^2*h^(-1) - 4/3*G[1,1,z]*Pi^2 - 2/3*G[1,1,z
         ]*Pi^2*h - 2*G[1,1,Lzm,0,z] - G[1,1,Lzm,0,z]*h^(-1) - G[1,1,
         Lzm,0,z]*h - 2*G[1,1,Lzp,0,z] - G[1,1,Lzp,0,z]*h^(-1) - G[1,1,
         Lzp,0,z]*h - 2*G[1,1,Kzm,0,z] - G[1,1,Kzm,0,z]*h^(-1) - G[1,1,
         Kzm,0,z]*h - 2*G[1,1,Kzp,0,z] - G[1,1,Kzp,0,z]*h^(-1) - G[1,1,
         Kzp,0,z]*h - 8*G[1,1,-1,0,z] - 4*G[1,1,-1,0,z]*h^(-1) - 4*G[1,
         1,-1,0,z]*h + 10*G[1,1,0,z] + 3*G[1,1,0,z]*h^(-1) + 3*G[1,1,0,
         z]*h - 2*G[1,1,0,Lzm,z] - G[1,1,0,Lzm,z]*h^(-1) - G[1,1,0,Lzm,
         z]*h - 2*G[1,1,0,Lzp,z] - G[1,1,0,Lzp,z]*h^(-1) - G[1,1,0,Lzp,
         z]*h - 2*G[1,1,0,Kzm,z] - G[1,1,0,Kzm,z]*h^(-1) - G[1,1,0,Kzm,
         z]*h - 2*G[1,1,0,Kzp,z] - G[1,1,0,Kzp,z]*h^(-1) - G[1,1,0,Kzp,
         z]*h + 10*G[1,1,0,0,z] + 5*G[1,1,0,0,z]*h^(-1) + 5*G[1,1,0,0,z
         ]*h + 4*G[1,1,1,0,z] + 2*G[1,1,1,0,z]*h^(-1) + 2*G[1,1,1,0,z]*
         h + 1/3*G[Cm,z]*G[z^(-1),h]*Pi^2*h^(-1) + 2/3*G[Cm,z]*G[z^(-1)
         ,h]*Pi^2 + 1/3*G[Cm,z]*G[z^(-1),h]*Pi^2*h - 1/3*G[Cm,z]*G[z,h]
         *Pi^2*h^(-1) - 2/3*G[Cm,z]*G[z,h]*Pi^2 - 1/3*G[Cm,z]*G[z,h]*
         Pi^2*h + 12*G[Cm,0,0,z]*G[z^(-1),h] + 6*G[Cm,0,0,z]*G[z^(-1),h
         ]*h^(-1) + 6*G[Cm,0,0,z]*G[z^(-1),h]*h - 12*G[Cm,0,0,z]*G[z,h]
          - 6*G[Cm,0,0,z]*G[z,h]*h^(-1) - 6*G[Cm,0,0,z]*G[z,h]*h + 1/3*
         G[Cp,z]*G[z^(-1),h]*Pi^2*h^(-1) + 2/3*G[Cp,z]*G[z^(-1),h]*Pi^2
          + 1/3*G[Cp,z]*G[z^(-1),h]*Pi^2*h - 1/3*G[Cp,z]*G[z,h]*Pi^2*
         h^(-1) - 2/3*G[Cp,z]*G[z,h]*Pi^2 - 1/3*G[Cp,z]*G[z,h]*Pi^2*h
          + 12*G[Cp,0,0,z]*G[z^(-1),h] + 6*G[Cp,0,0,z]*G[z^(-1),h]*
         h^(-1) + 6*G[Cp,0,0,z]*G[z^(-1),h]*h - 12*G[Cp,0,0,z]*G[z,h]
          - 6*G[Cp,0,0,z]*G[z,h]*h^(-1) - 6*G[Cp,0,0,z]*G[z,h]*h )

       + Den[ - 1 + z + z*h - z^2] * ( 1/6*Pi^2*z*h^(-1) - 1/6*Pi^2*z*h
          - G[z^(-1),0,h]*z*h^(-1) + G[z^(-1),0,h]*z*h - G[z,0,h]*z*
         h^(-1) + G[z,0,h]*z*h - G[0,z]*G[z^(-1),h]*z*h^(-1) + G[0,z]*
         G[z^(-1),h]*z*h + G[0,z]*G[z,h]*z*h^(-1) - G[0,z]*G[z,h]*z*h
          + 3*G[0,0,z]*z*h^(-1) - 3*G[0,0,z]*z*h + G[1,0,h]*z*h^(-1) - 
         G[1,0,h]*z*h )

       + Den[ - 1 + z*h] * (  - 10*h^(-1)*zeta3 - 28*zeta3 - 14*h*zeta3
          - 53/180*Pi^4*h^(-1) + 53/45*Pi^4 + 53/180*Pi^4*h + 4*G[
         Jz^(-1),z^(-1),0,h]*h^(-1) + 4*G[Jz^(-1),z,0,h]*h^(-1) - 2/3*
         G[Jz^(-1),h]*Pi^2*h^(-1) - 4*G[Jz^(-1),1,0,h]*h^(-1) - 8*G[Lzm
         ,z^(-1),0,z] - 4*G[Lzm,z^(-1),0,z]*h^(-1) - 4*G[Lzm,z^(-1),0,z
         ]*h + 4*G[Lzm,z^(-1),0,h]*h^(-1) - 16*G[Lzm,z^(-1),0,0,z] + 4*
         G[Lzm,z^(-1),0,0,z]*h^(-1) - 4*G[Lzm,z^(-1),0,0,z]*h + 16*G[
         Lzm,z^(-1),0,1,z] - 4*G[Lzm,z^(-1),0,1,z]*h^(-1) + 4*G[Lzm,
         z^(-1),0,1,z]*h + 16*G[Lzm,z^(-1),1,0,z] - 4*G[Lzm,z^(-1),1,0,
         z]*h^(-1) + 4*G[Lzm,z^(-1),1,0,z]*h - 1/3*G[Lzm,z]*Pi^2*h^(-1)
          - 2/3*G[Lzm,z]*Pi^2 - 1/3*G[Lzm,z]*Pi^2*h - 4*G[Lzm,z,0,h]*
         h^(-1) + 2/3*G[Lzm,h]*Pi^2*h^(-1) - 4*G[Lzm,0,z^(-1),z] - 2*G[
         Lzm,0,z^(-1),z]*h^(-1) - 2*G[Lzm,0,z^(-1),z]*h - 12*G[Lzm,0,
         z^(-1),0,z] + 3*G[Lzm,0,z^(-1),0,z]*h^(-1) - 3*G[Lzm,0,z^(-1),
         0,z]*h + 8*G[Lzm,0,z^(-1),1,z] - 2*G[Lzm,0,z^(-1),1,z]*h^(-1)
          + 2*G[Lzm,0,z^(-1),1,z]*h + 1/6*G[Lzm,0,z]*Pi^2*h^(-1) - 2/3*
         G[Lzm,0,z]*Pi^2 - 1/6*G[Lzm,0,z]*Pi^2*h - 4*G[Lzm,0,z,z] - 2*
         G[Lzm,0,z,z]*h^(-1) - 2*G[Lzm,0,z,z]*h - 4*G[Lzm,0,z,0,z] + G[
         Lzm,0,z,0,z]*h^(-1) - G[Lzm,0,z,0,z]*h + 8*G[Lzm,0,z,1,z] - 2*
         G[Lzm,0,z,1,z]*h^(-1) + 2*G[Lzm,0,z,1,z]*h - 8*G[Lzm,0,0,
         z^(-1),z] + 2*G[Lzm,0,0,z^(-1),z]*h^(-1) - 2*G[Lzm,0,0,z^(-1),
         z]*h - 8*G[Lzm,0,0,z,z] + 2*G[Lzm,0,0,z,z]*h^(-1) - 2*G[Lzm,0,
         0,z,z]*h + 8*G[Lzm,0,0,h]*h^(-1) + 8*G[Lzm,0,1,z^(-1),z] - 2*
         G[Lzm,0,1,z^(-1),z]*h^(-1) + 2*G[Lzm,0,1,z^(-1),z]*h + 8*G[Lzm
         ,0,1,z,z] - 2*G[Lzm,0,1,z,z]*h^(-1) + 2*G[Lzm,0,1,z,z]*h + 4*
         G[Lzm,0,1,0,z] - G[Lzm,0,1,0,z]*h^(-1) + G[Lzm,0,1,0,z]*h + 16
         *G[Lzm,1,z^(-1),0,z] - 4*G[Lzm,1,z^(-1),0,z]*h^(-1) + 4*G[Lzm,
         1,z^(-1),0,z]*h - 1/3*G[Lzm,1,z]*Pi^2*h^(-1) + 4/3*G[Lzm,1,z]*
         Pi^2 + 1/3*G[Lzm,1,z]*Pi^2*h + 8*G[Lzm,1,0,z^(-1),z] - 2*G[Lzm
         ,1,0,z^(-1),z]*h^(-1) + 2*G[Lzm,1,0,z^(-1),z]*h + 4*G[Lzm,1,0,
         z] + 2*G[Lzm,1,0,z]*h^(-1) + 2*G[Lzm,1,0,z]*h + 8*G[Lzm,1,0,z,
         z] - 2*G[Lzm,1,0,z,z]*h^(-1) + 2*G[Lzm,1,0,z,z]*h + 8*G[Lzm,1,
         0,0,z] - 2*G[Lzm,1,0,0,z]*h^(-1) + 2*G[Lzm,1,0,0,z]*h - 8*G[
         Lzm,1,0,1,z] + 2*G[Lzm,1,0,1,z]*h^(-1) - 2*G[Lzm,1,0,1,z]*h - 
         16*G[Lzm,1,1,0,z] + 4*G[Lzm,1,1,0,z]*h^(-1) - 4*G[Lzm,1,1,0,z]
         *h - 8*G[Lzp,z^(-1),0,z] - 4*G[Lzp,z^(-1),0,z]*h^(-1) - 4*G[
         Lzp,z^(-1),0,z]*h + 4*G[Lzp,z^(-1),0,h]*h^(-1) - 16*G[Lzp,
         z^(-1),0,0,z] + 4*G[Lzp,z^(-1),0,0,z]*h^(-1) - 4*G[Lzp,z^(-1),
         0,0,z]*h + 16*G[Lzp,z^(-1),0,1,z] - 4*G[Lzp,z^(-1),0,1,z]*
         h^(-1) + 4*G[Lzp,z^(-1),0,1,z]*h + 16*G[Lzp,z^(-1),1,0,z] - 4*
         G[Lzp,z^(-1),1,0,z]*h^(-1) + 4*G[Lzp,z^(-1),1,0,z]*h - 1/3*G[
         Lzp,z]*Pi^2*h^(-1) - 2/3*G[Lzp,z]*Pi^2 - 1/3*G[Lzp,z]*Pi^2*h
          - 4*G[Lzp,z,0,h]*h^(-1) + 2/3*G[Lzp,h]*Pi^2*h^(-1) - 4*G[Lzp,
         0,z^(-1),z] - 2*G[Lzp,0,z^(-1),z]*h^(-1) - 2*G[Lzp,0,z^(-1),z]
         *h - 12*G[Lzp,0,z^(-1),0,z] + 3*G[Lzp,0,z^(-1),0,z]*h^(-1) - 3
         *G[Lzp,0,z^(-1),0,z]*h + 8*G[Lzp,0,z^(-1),1,z] - 2*G[Lzp,0,
         z^(-1),1,z]*h^(-1) + 2*G[Lzp,0,z^(-1),1,z]*h + 1/6*G[Lzp,0,z]*
         Pi^2*h^(-1) - 2/3*G[Lzp,0,z]*Pi^2 - 1/6*G[Lzp,0,z]*Pi^2*h - 4*
         G[Lzp,0,z,z] - 2*G[Lzp,0,z,z]*h^(-1) - 2*G[Lzp,0,z,z]*h - 4*G[
         Lzp,0,z,0,z] + G[Lzp,0,z,0,z]*h^(-1) - G[Lzp,0,z,0,z]*h + 8*G[
         Lzp,0,z,1,z] - 2*G[Lzp,0,z,1,z]*h^(-1) + 2*G[Lzp,0,z,1,z]*h - 
         8*G[Lzp,0,0,z^(-1),z] + 2*G[Lzp,0,0,z^(-1),z]*h^(-1) - 2*G[Lzp
         ,0,0,z^(-1),z]*h - 8*G[Lzp,0,0,z,z] + 2*G[Lzp,0,0,z,z]*h^(-1)
          - 2*G[Lzp,0,0,z,z]*h + 8*G[Lzp,0,0,h]*h^(-1) + 8*G[Lzp,0,1,
         z^(-1),z] - 2*G[Lzp,0,1,z^(-1),z]*h^(-1) + 2*G[Lzp,0,1,z^(-1),
         z]*h + 8*G[Lzp,0,1,z,z] - 2*G[Lzp,0,1,z,z]*h^(-1) + 2*G[Lzp,0,
         1,z,z]*h + 4*G[Lzp,0,1,0,z] - G[Lzp,0,1,0,z]*h^(-1) + G[Lzp,0,
         1,0,z]*h + 16*G[Lzp,1,z^(-1),0,z] - 4*G[Lzp,1,z^(-1),0,z]*
         h^(-1) + 4*G[Lzp,1,z^(-1),0,z]*h - 1/3*G[Lzp,1,z]*Pi^2*h^(-1)
          + 4/3*G[Lzp,1,z]*Pi^2 + 1/3*G[Lzp,1,z]*Pi^2*h + 8*G[Lzp,1,0,
         z^(-1),z] - 2*G[Lzp,1,0,z^(-1),z]*h^(-1) + 2*G[Lzp,1,0,z^(-1),
         z]*h + 4*G[Lzp,1,0,z] + 2*G[Lzp,1,0,z]*h^(-1) + 2*G[Lzp,1,0,z]
         *h + 8*G[Lzp,1,0,z,z] - 2*G[Lzp,1,0,z,z]*h^(-1) + 2*G[Lzp,1,0,
         z,z]*h + 8*G[Lzp,1,0,0,z] - 2*G[Lzp,1,0,0,z]*h^(-1) + 2*G[Lzp,
         1,0,0,z]*h - 8*G[Lzp,1,0,1,z] + 2*G[Lzp,1,0,1,z]*h^(-1) - 2*G[
         Lzp,1,0,1,z]*h - 16*G[Lzp,1,1,0,z] + 4*G[Lzp,1,1,0,z]*h^(-1)
          - 4*G[Lzp,1,1,0,z]*h - 8*G[Kzm,z^(-1),0,z] - 4*G[Kzm,z^(-1),0
         ,z]*h^(-1) - 4*G[Kzm,z^(-1),0,z]*h + 8*G[Kzm,z^(-1),0,h] + 4*
         G[Kzm,z^(-1),0,h]*h + 16*G[Kzm,z^(-1),0,0,z] - 4*G[Kzm,z^(-1),
         0,0,z]*h^(-1) + 4*G[Kzm,z^(-1),0,0,z]*h - 16*G[Kzm,z^(-1),0,1,
         z] + 4*G[Kzm,z^(-1),0,1,z]*h^(-1) - 4*G[Kzm,z^(-1),0,1,z]*h - 
         16*G[Kzm,z^(-1),1,0,z] + 4*G[Kzm,z^(-1),1,0,z]*h^(-1) - 4*G[
         Kzm,z^(-1),1,0,z]*h - 1/3*G[Kzm,z]*Pi^2*h^(-1) - 2/3*G[Kzm,z]*
         Pi^2 - 1/3*G[Kzm,z]*Pi^2*h - 8*G[Kzm,z,0,h] - 4*G[Kzm,z,0,h]*h
          + 4/3*G[Kzm,h]*Pi^2 + 2/3*G[Kzm,h]*Pi^2*h - 4*G[Kzm,0,z^(-1),
         z] - 2*G[Kzm,0,z^(-1),z]*h^(-1) - 2*G[Kzm,0,z^(-1),z]*h + 12*
         G[Kzm,0,z^(-1),0,z] - 3*G[Kzm,0,z^(-1),0,z]*h^(-1) + 3*G[Kzm,0
         ,z^(-1),0,z]*h - 8*G[Kzm,0,z^(-1),1,z] + 2*G[Kzm,0,z^(-1),1,z]
         *h^(-1) - 2*G[Kzm,0,z^(-1),1,z]*h - 1/6*G[Kzm,0,z]*Pi^2*h^(-1)
          + 2/3*G[Kzm,0,z]*Pi^2 + 1/6*G[Kzm,0,z]*Pi^2*h - 4*G[Kzm,0,z,z
         ] - 2*G[Kzm,0,z,z]*h^(-1) - 2*G[Kzm,0,z,z]*h + 4*G[Kzm,0,z,0,z
         ] - G[Kzm,0,z,0,z]*h^(-1) + G[Kzm,0,z,0,z]*h - 8*G[Kzm,0,z,1,z
         ] + 2*G[Kzm,0,z,1,z]*h^(-1) - 2*G[Kzm,0,z,1,z]*h + 8*G[Kzm,0,0
         ,z^(-1),z] - 2*G[Kzm,0,0,z^(-1),z]*h^(-1) + 2*G[Kzm,0,0,z^(-1)
         ,z]*h + 12*G[Kzm,0,0,z] + 6*G[Kzm,0,0,z]*h^(-1) + 6*G[Kzm,0,0,
         z]*h + 8*G[Kzm,0,0,z,z] - 2*G[Kzm,0,0,z,z]*h^(-1) + 2*G[Kzm,0,
         0,z,z]*h - 16*G[Kzm,0,0,h] - 8*G[Kzm,0,0,h]*h - 36*G[Kzm,0,0,0
         ,z] + 9*G[Kzm,0,0,0,z]*h^(-1) - 9*G[Kzm,0,0,0,z]*h + 24*G[Kzm,
         0,0,1,z] - 6*G[Kzm,0,0,1,z]*h^(-1) + 6*G[Kzm,0,0,1,z]*h - 8*G[
         Kzm,0,1,z^(-1),z] + 2*G[Kzm,0,1,z^(-1),z]*h^(-1) - 2*G[Kzm,0,1
         ,z^(-1),z]*h - 8*G[Kzm,0,1,z,z] + 2*G[Kzm,0,1,z,z]*h^(-1) - 2*
         G[Kzm,0,1,z,z]*h + 20*G[Kzm,0,1,0,z] - 5*G[Kzm,0,1,0,z]*h^(-1)
          + 5*G[Kzm,0,1,0,z]*h - 16*G[Kzm,1,z^(-1),0,z] + 4*G[Kzm,1,
         z^(-1),0,z]*h^(-1) - 4*G[Kzm,1,z^(-1),0,z]*h + 1/3*G[Kzm,1,z]*
         Pi^2*h^(-1) - 4/3*G[Kzm,1,z]*Pi^2 - 1/3*G[Kzm,1,z]*Pi^2*h - 8*
         G[Kzm,1,0,z^(-1),z] + 2*G[Kzm,1,0,z^(-1),z]*h^(-1) - 2*G[Kzm,1
         ,0,z^(-1),z]*h + 4*G[Kzm,1,0,z] + 2*G[Kzm,1,0,z]*h^(-1) + 2*G[
         Kzm,1,0,z]*h - 8*G[Kzm,1,0,z,z] + 2*G[Kzm,1,0,z,z]*h^(-1) - 2*
         G[Kzm,1,0,z,z]*h + 16*G[Kzm,1,0,0,z] - 4*G[Kzm,1,0,0,z]*h^(-1)
          + 4*G[Kzm,1,0,0,z]*h + 8*G[Kzm,1,0,1,z] - 2*G[Kzm,1,0,1,z]*
         h^(-1) + 2*G[Kzm,1,0,1,z]*h + 16*G[Kzm,1,1,0,z] - 4*G[Kzm,1,1,
         0,z]*h^(-1) + 4*G[Kzm,1,1,0,z]*h - 8*G[Kzp,z^(-1),0,z] - 4*G[
         Kzp,z^(-1),0,z]*h^(-1) - 4*G[Kzp,z^(-1),0,z]*h + 8*G[Kzp,
         z^(-1),0,h] + 4*G[Kzp,z^(-1),0,h]*h + 16*G[Kzp,z^(-1),0,0,z]
          - 4*G[Kzp,z^(-1),0,0,z]*h^(-1) + 4*G[Kzp,z^(-1),0,0,z]*h - 16
         *G[Kzp,z^(-1),0,1,z] + 4*G[Kzp,z^(-1),0,1,z]*h^(-1) - 4*G[Kzp,
         z^(-1),0,1,z]*h - 16*G[Kzp,z^(-1),1,0,z] + 4*G[Kzp,z^(-1),1,0,
         z]*h^(-1) - 4*G[Kzp,z^(-1),1,0,z]*h - 1/3*G[Kzp,z]*Pi^2*h^(-1)
          - 2/3*G[Kzp,z]*Pi^2 - 1/3*G[Kzp,z]*Pi^2*h - 8*G[Kzp,z,0,h] - 
         4*G[Kzp,z,0,h]*h + 4/3*G[Kzp,h]*Pi^2 + 2/3*G[Kzp,h]*Pi^2*h - 4
         *G[Kzp,0,z^(-1),z] - 2*G[Kzp,0,z^(-1),z]*h^(-1) - 2*G[Kzp,0,
         z^(-1),z]*h + 12*G[Kzp,0,z^(-1),0,z] - 3*G[Kzp,0,z^(-1),0,z]*
         h^(-1) + 3*G[Kzp,0,z^(-1),0,z]*h - 8*G[Kzp,0,z^(-1),1,z] + 2*
         G[Kzp,0,z^(-1),1,z]*h^(-1) - 2*G[Kzp,0,z^(-1),1,z]*h - 1/6*G[
         Kzp,0,z]*Pi^2*h^(-1) + 2/3*G[Kzp,0,z]*Pi^2 + 1/6*G[Kzp,0,z]*
         Pi^2*h - 4*G[Kzp,0,z,z] - 2*G[Kzp,0,z,z]*h^(-1) - 2*G[Kzp,0,z,
         z]*h + 4*G[Kzp,0,z,0,z] - G[Kzp,0,z,0,z]*h^(-1) + G[Kzp,0,z,0,
         z]*h - 8*G[Kzp,0,z,1,z] + 2*G[Kzp,0,z,1,z]*h^(-1) - 2*G[Kzp,0,
         z,1,z]*h + 8*G[Kzp,0,0,z^(-1),z] - 2*G[Kzp,0,0,z^(-1),z]*
         h^(-1) + 2*G[Kzp,0,0,z^(-1),z]*h + 12*G[Kzp,0,0,z] + 6*G[Kzp,0
         ,0,z]*h^(-1) + 6*G[Kzp,0,0,z]*h + 8*G[Kzp,0,0,z,z] - 2*G[Kzp,0
         ,0,z,z]*h^(-1) + 2*G[Kzp,0,0,z,z]*h - 16*G[Kzp,0,0,h] - 8*G[
         Kzp,0,0,h]*h - 36*G[Kzp,0,0,0,z] + 9*G[Kzp,0,0,0,z]*h^(-1) - 9
         *G[Kzp,0,0,0,z]*h + 24*G[Kzp,0,0,1,z] - 6*G[Kzp,0,0,1,z]*
         h^(-1) + 6*G[Kzp,0,0,1,z]*h - 8*G[Kzp,0,1,z^(-1),z] + 2*G[Kzp,
         0,1,z^(-1),z]*h^(-1) - 2*G[Kzp,0,1,z^(-1),z]*h - 8*G[Kzp,0,1,z
         ,z] + 2*G[Kzp,0,1,z,z]*h^(-1) - 2*G[Kzp,0,1,z,z]*h + 20*G[Kzp,
         0,1,0,z] - 5*G[Kzp,0,1,0,z]*h^(-1) + 5*G[Kzp,0,1,0,z]*h - 16*
         G[Kzp,1,z^(-1),0,z] + 4*G[Kzp,1,z^(-1),0,z]*h^(-1) - 4*G[Kzp,1
         ,z^(-1),0,z]*h + 1/3*G[Kzp,1,z]*Pi^2*h^(-1) - 4/3*G[Kzp,1,z]*
         Pi^2 - 1/3*G[Kzp,1,z]*Pi^2*h - 8*G[Kzp,1,0,z^(-1),z] + 2*G[Kzp
         ,1,0,z^(-1),z]*h^(-1) - 2*G[Kzp,1,0,z^(-1),z]*h + 4*G[Kzp,1,0,
         z] + 2*G[Kzp,1,0,z]*h^(-1) + 2*G[Kzp,1,0,z]*h - 8*G[Kzp,1,0,z,
         z] + 2*G[Kzp,1,0,z,z]*h^(-1) - 2*G[Kzp,1,0,z,z]*h + 16*G[Kzp,1
         ,0,0,z] - 4*G[Kzp,1,0,0,z]*h^(-1) + 4*G[Kzp,1,0,0,z]*h + 8*G[
         Kzp,1,0,1,z] - 2*G[Kzp,1,0,1,z]*h^(-1) + 2*G[Kzp,1,0,1,z]*h + 
         16*G[Kzp,1,1,0,z] - 4*G[Kzp,1,1,0,z]*h^(-1) + 4*G[Kzp,1,1,0,z]
         *h + 8*G[Jz,z^(-1),0,h] + 4*G[Jz,z^(-1),0,h]*h + 8*G[Jz,z,0,h]
          + 4*G[Jz,z,0,h]*h - 4/3*G[Jz,h]*Pi^2 - 2/3*G[Jz,h]*Pi^2*h - 8
         *G[Jz,0,0,h] - 4*G[Jz,0,0,h]*h - 8*G[Jz,1,0,h] - 4*G[Jz,1,0,h]
         *h - 16*G[0,z^(-1),0,h] - 8*G[0,z^(-1),0,h]*h + 16*G[0,z^(-1),
         0,0,h] - 4*G[0,z^(-1),0,0,h]*h^(-1) + 4*G[0,z^(-1),0,0,h]*h + 
         G[0,z]*h^(-1)*zeta3 - 4*G[0,z]*zeta3 - G[0,z]*h*zeta3 + G[0,z]
         *Pi^2*h^(-1) + 2*G[0,z]*Pi^2 + G[0,z]*Pi^2*h + 4*G[0,z]*G[
         Jz^(-1),z^(-1),h]*h^(-1) - 4*G[0,z]*G[Jz^(-1),z,h]*h^(-1) + 4*
         G[0,z]*G[Lzm,z^(-1),h]*h^(-1) + 4*G[0,z]*G[Lzm,z,h]*h^(-1) - 4
         *G[0,z]*G[Lzm,0,h]*h^(-1) + 4*G[0,z]*G[Lzp,z^(-1),h]*h^(-1) + 
         4*G[0,z]*G[Lzp,z,h]*h^(-1) - 4*G[0,z]*G[Lzp,0,h]*h^(-1) + 8*G[
         0,z]*G[Kzm,z^(-1),h] + 4*G[0,z]*G[Kzm,z^(-1),h]*h + 8*G[0,z]*
         G[Kzm,z,h] + 4*G[0,z]*G[Kzm,z,h]*h - 8*G[0,z]*G[Kzm,0,h] - 4*
         G[0,z]*G[Kzm,0,h]*h + 8*G[0,z]*G[Kzp,z^(-1),h] + 4*G[0,z]*G[
         Kzp,z^(-1),h]*h + 8*G[0,z]*G[Kzp,z,h] + 4*G[0,z]*G[Kzp,z,h]*h
          - 8*G[0,z]*G[Kzp,0,h] - 4*G[0,z]*G[Kzp,0,h]*h + 8*G[0,z]*G[Jz
         ,z^(-1),h] + 4*G[0,z]*G[Jz,z^(-1),h]*h - 8*G[0,z]*G[Jz,z,h] - 
         4*G[0,z]*G[Jz,z,h]*h - 16*G[0,z]*G[0,z^(-1),h] - 8*G[0,z]*G[0,
         z^(-1),h]*h + 16*G[0,z]*G[0,z^(-1),0,h] - 4*G[0,z]*G[0,z^(-1),
         0,h]*h^(-1) + 4*G[0,z]*G[0,z^(-1),0,h]*h - 8*G[0,z]*G[0,z,h]*
         h^(-1) - 16*G[0,z]*G[0,z,0,h] + 4*G[0,z]*G[0,z,0,h]*h^(-1) - 4
         *G[0,z]*G[0,z,0,h]*h + 1/2*G[0,z]*G[0,h]*Pi^2*h^(-1) - 2*G[0,z
         ]*G[0,h]*Pi^2 - 1/2*G[0,z]*G[0,h]*Pi^2*h - 8*G[0,z]*G[0,Lzm,
         z^(-1),h] + 2*G[0,z]*G[0,Lzm,z^(-1),h]*h^(-1) - 2*G[0,z]*G[0,
         Lzm,z^(-1),h]*h - 8*G[0,z]*G[0,Lzm,z,h] + 2*G[0,z]*G[0,Lzm,z,h
         ]*h^(-1) - 2*G[0,z]*G[0,Lzm,z,h]*h + 8*G[0,z]*G[0,Lzm,0,h] - 2
         *G[0,z]*G[0,Lzm,0,h]*h^(-1) + 2*G[0,z]*G[0,Lzm,0,h]*h - 8*G[0,
         z]*G[0,Lzp,z^(-1),h] + 2*G[0,z]*G[0,Lzp,z^(-1),h]*h^(-1) - 2*
         G[0,z]*G[0,Lzp,z^(-1),h]*h - 8*G[0,z]*G[0,Lzp,z,h] + 2*G[0,z]*
         G[0,Lzp,z,h]*h^(-1) - 2*G[0,z]*G[0,Lzp,z,h]*h + 8*G[0,z]*G[0,
         Lzp,0,h] - 2*G[0,z]*G[0,Lzp,0,h]*h^(-1) + 2*G[0,z]*G[0,Lzp,0,h
         ]*h + 8*G[0,z]*G[0,Kzm,z^(-1),h] - 2*G[0,z]*G[0,Kzm,z^(-1),h]*
         h^(-1) + 2*G[0,z]*G[0,Kzm,z^(-1),h]*h + 8*G[0,z]*G[0,Kzm,z,h]
          - 2*G[0,z]*G[0,Kzm,z,h]*h^(-1) + 2*G[0,z]*G[0,Kzm,z,h]*h - 8*
         G[0,z]*G[0,Kzm,0,h] + 2*G[0,z]*G[0,Kzm,0,h]*h^(-1) - 2*G[0,z]*
         G[0,Kzm,0,h]*h + 8*G[0,z]*G[0,Kzp,z^(-1),h] - 2*G[0,z]*G[0,Kzp
         ,z^(-1),h]*h^(-1) + 2*G[0,z]*G[0,Kzp,z^(-1),h]*h + 8*G[0,z]*G[
         0,Kzp,z,h] - 2*G[0,z]*G[0,Kzp,z,h]*h^(-1) + 2*G[0,z]*G[0,Kzp,z
         ,h]*h - 8*G[0,z]*G[0,Kzp,0,h] + 2*G[0,z]*G[0,Kzp,0,h]*h^(-1)
          - 2*G[0,z]*G[0,Kzp,0,h]*h - 8*G[0,z]*G[0,Jz,z^(-1),h] + 2*G[0
         ,z]*G[0,Jz,z^(-1),h]*h^(-1) - 2*G[0,z]*G[0,Jz,z^(-1),h]*h + 8*
         G[0,z]*G[0,Jz,z,h] - 2*G[0,z]*G[0,Jz,z,h]*h^(-1) + 2*G[0,z]*G[
         0,Jz,z,h]*h - 8*G[0,z]*G[1,z^(-1),h] - 4*G[0,z]*G[1,z^(-1),h]*
         h^(-1) - 4*G[0,z]*G[1,z^(-1),h]*h - 32*G[0,z]*G[1,z^(-1),0,h]
          + 8*G[0,z]*G[1,z^(-1),0,h]*h^(-1) - 8*G[0,z]*G[1,z^(-1),0,h]*
         h - 8*G[0,z]*G[1,Jz^(-1),z^(-1),h] + 2*G[0,z]*G[1,Jz^(-1),
         z^(-1),h]*h^(-1) - 2*G[0,z]*G[1,Jz^(-1),z^(-1),h]*h + 8*G[0,z]
         *G[1,Jz^(-1),z,h] - 2*G[0,z]*G[1,Jz^(-1),z,h]*h^(-1) + 2*G[0,z
         ]*G[1,Jz^(-1),z,h]*h + 8*G[0,z]*G[1,z,h] + 4*G[0,z]*G[1,z,h]*
         h^(-1) + 4*G[0,z]*G[1,z,h]*h + 32*G[0,z]*G[1,z,0,h] - 8*G[0,z]
         *G[1,z,0,h]*h^(-1) + 8*G[0,z]*G[1,z,0,h]*h - 2/3*G[0,z]*G[1,h]
         *Pi^2*h^(-1) + 8/3*G[0,z]*G[1,h]*Pi^2 + 2/3*G[0,z]*G[1,h]*Pi^2
         *h + 16*G[0,z]*G[1,Lzm,z^(-1),h] - 4*G[0,z]*G[1,Lzm,z^(-1),h]*
         h^(-1) + 4*G[0,z]*G[1,Lzm,z^(-1),h]*h + 16*G[0,z]*G[1,Lzm,z,h]
          - 4*G[0,z]*G[1,Lzm,z,h]*h^(-1) + 4*G[0,z]*G[1,Lzm,z,h]*h - 16
         *G[0,z]*G[1,Lzm,0,h] + 4*G[0,z]*G[1,Lzm,0,h]*h^(-1) - 4*G[0,z]
         *G[1,Lzm,0,h]*h + 16*G[0,z]*G[1,Lzp,z^(-1),h] - 4*G[0,z]*G[1,
         Lzp,z^(-1),h]*h^(-1) + 4*G[0,z]*G[1,Lzp,z^(-1),h]*h + 16*G[0,z
         ]*G[1,Lzp,z,h] - 4*G[0,z]*G[1,Lzp,z,h]*h^(-1) + 4*G[0,z]*G[1,
         Lzp,z,h]*h - 16*G[0,z]*G[1,Lzp,0,h] + 4*G[0,z]*G[1,Lzp,0,h]*
         h^(-1) - 4*G[0,z]*G[1,Lzp,0,h]*h - 16*G[0,z]*G[1,Kzm,z^(-1),h]
          + 4*G[0,z]*G[1,Kzm,z^(-1),h]*h^(-1) - 4*G[0,z]*G[1,Kzm,z^(-1)
         ,h]*h - 16*G[0,z]*G[1,Kzm,z,h] + 4*G[0,z]*G[1,Kzm,z,h]*h^(-1)
          - 4*G[0,z]*G[1,Kzm,z,h]*h + 16*G[0,z]*G[1,Kzm,0,h] - 4*G[0,z]
         *G[1,Kzm,0,h]*h^(-1) + 4*G[0,z]*G[1,Kzm,0,h]*h - 16*G[0,z]*G[1
         ,Kzp,z^(-1),h] + 4*G[0,z]*G[1,Kzp,z^(-1),h]*h^(-1) - 4*G[0,z]*
         G[1,Kzp,z^(-1),h]*h - 16*G[0,z]*G[1,Kzp,z,h] + 4*G[0,z]*G[1,
         Kzp,z,h]*h^(-1) - 4*G[0,z]*G[1,Kzp,z,h]*h + 16*G[0,z]*G[1,Kzp,
         0,h] - 4*G[0,z]*G[1,Kzp,0,h]*h^(-1) + 4*G[0,z]*G[1,Kzp,0,h]*h
          + 8*G[0,z]*G[1,Jz,z^(-1),h] - 2*G[0,z]*G[1,Jz,z^(-1),h]*
         h^(-1) + 2*G[0,z]*G[1,Jz,z^(-1),h]*h - 8*G[0,z]*G[1,Jz,z,h] + 
         2*G[0,z]*G[1,Jz,z,h]*h^(-1) - 2*G[0,z]*G[1,Jz,z,h]*h + 16*G[0,
         z]*G[1,0,z^(-1),h] - 4*G[0,z]*G[1,0,z^(-1),h]*h^(-1) + 4*G[0,z
         ]*G[1,0,z^(-1),h]*h - 16*G[0,z]*G[1,0,z,h] + 4*G[0,z]*G[1,0,z,
         h]*h^(-1) - 4*G[0,z]*G[1,0,z,h]*h + 8*G[0,z,0,h]*h^(-1) + 16*
         G[0,z,0,0,h] - 4*G[0,z,0,0,h]*h^(-1) + 4*G[0,z,0,0,h]*h + 3*G[
         0,h]*h^(-1)*zeta3 - 12*G[0,h]*zeta3 - 3*G[0,h]*h*zeta3 - 4/3*
         G[0,h]*Pi^2*h^(-1) + 8*G[0,h]*G[Lzm,z^(-1),0,z] - 2*G[0,h]*G[
         Lzm,z^(-1),0,z]*h^(-1) + 2*G[0,h]*G[Lzm,z^(-1),0,z]*h - 1/6*G[
         0,h]*G[Lzm,z]*Pi^2*h^(-1) + 2/3*G[0,h]*G[Lzm,z]*Pi^2 + 1/6*G[0
         ,h]*G[Lzm,z]*Pi^2*h + 4*G[0,h]*G[Lzm,0,z^(-1),z] - G[0,h]*G[
         Lzm,0,z^(-1),z]*h^(-1) + G[0,h]*G[Lzm,0,z^(-1),z]*h + 4*G[0,h]
         *G[Lzm,0,z,z] - G[0,h]*G[Lzm,0,z,z]*h^(-1) + G[0,h]*G[Lzm,0,z,
         z]*h - 4*G[0,h]*G[Lzm,1,0,z] + G[0,h]*G[Lzm,1,0,z]*h^(-1) - G[
         0,h]*G[Lzm,1,0,z]*h + 8*G[0,h]*G[Lzp,z^(-1),0,z] - 2*G[0,h]*G[
         Lzp,z^(-1),0,z]*h^(-1) + 2*G[0,h]*G[Lzp,z^(-1),0,z]*h - 1/6*G[
         0,h]*G[Lzp,z]*Pi^2*h^(-1) + 2/3*G[0,h]*G[Lzp,z]*Pi^2 + 1/6*G[0
         ,h]*G[Lzp,z]*Pi^2*h + 4*G[0,h]*G[Lzp,0,z^(-1),z] - G[0,h]*G[
         Lzp,0,z^(-1),z]*h^(-1) + G[0,h]*G[Lzp,0,z^(-1),z]*h + 4*G[0,h]
         *G[Lzp,0,z,z] - G[0,h]*G[Lzp,0,z,z]*h^(-1) + G[0,h]*G[Lzp,0,z,
         z]*h - 4*G[0,h]*G[Lzp,1,0,z] + G[0,h]*G[Lzp,1,0,z]*h^(-1) - G[
         0,h]*G[Lzp,1,0,z]*h - 8*G[0,h]*G[Kzm,z^(-1),0,z] + 2*G[0,h]*G[
         Kzm,z^(-1),0,z]*h^(-1) - 2*G[0,h]*G[Kzm,z^(-1),0,z]*h + 1/6*G[
         0,h]*G[Kzm,z]*Pi^2*h^(-1) - 2/3*G[0,h]*G[Kzm,z]*Pi^2 - 1/6*G[0
         ,h]*G[Kzm,z]*Pi^2*h - 4*G[0,h]*G[Kzm,0,z^(-1),z] + G[0,h]*G[
         Kzm,0,z^(-1),z]*h^(-1) - G[0,h]*G[Kzm,0,z^(-1),z]*h - 4*G[0,h]
         *G[Kzm,0,z,z] + G[0,h]*G[Kzm,0,z,z]*h^(-1) - G[0,h]*G[Kzm,0,z,
         z]*h + 12*G[0,h]*G[Kzm,0,0,z] - 3*G[0,h]*G[Kzm,0,0,z]*h^(-1)
          + 3*G[0,h]*G[Kzm,0,0,z]*h + 4*G[0,h]*G[Kzm,1,0,z] - G[0,h]*G[
         Kzm,1,0,z]*h^(-1) + G[0,h]*G[Kzm,1,0,z]*h - 8*G[0,h]*G[Kzp,
         z^(-1),0,z] + 2*G[0,h]*G[Kzp,z^(-1),0,z]*h^(-1) - 2*G[0,h]*G[
         Kzp,z^(-1),0,z]*h + 1/6*G[0,h]*G[Kzp,z]*Pi^2*h^(-1) - 2/3*G[0,
         h]*G[Kzp,z]*Pi^2 - 1/6*G[0,h]*G[Kzp,z]*Pi^2*h - 4*G[0,h]*G[Kzp
         ,0,z^(-1),z] + G[0,h]*G[Kzp,0,z^(-1),z]*h^(-1) - G[0,h]*G[Kzp,
         0,z^(-1),z]*h - 4*G[0,h]*G[Kzp,0,z,z] + G[0,h]*G[Kzp,0,z,z]*
         h^(-1) - G[0,h]*G[Kzp,0,z,z]*h + 12*G[0,h]*G[Kzp,0,0,z] - 3*G[
         0,h]*G[Kzp,0,0,z]*h^(-1) + 3*G[0,h]*G[Kzp,0,0,z]*h + 4*G[0,h]*
         G[Kzp,1,0,z] - G[0,h]*G[Kzp,1,0,z]*h^(-1) + G[0,h]*G[Kzp,1,0,z
         ]*h + 4*G[0,h]*G[0,Lzm,z^(-1),z] - G[0,h]*G[0,Lzm,z^(-1),z]*
         h^(-1) + G[0,h]*G[0,Lzm,z^(-1),z]*h + 4*G[0,h]*G[0,Lzm,z,z] - 
         G[0,h]*G[0,Lzm,z,z]*h^(-1) + G[0,h]*G[0,Lzm,z,z]*h - 4*G[0,h]*
         G[0,Lzm,0,z] + G[0,h]*G[0,Lzm,0,z]*h^(-1) - G[0,h]*G[0,Lzm,0,z
         ]*h + 4*G[0,h]*G[0,Lzp,z^(-1),z] - G[0,h]*G[0,Lzp,z^(-1),z]*
         h^(-1) + G[0,h]*G[0,Lzp,z^(-1),z]*h + 4*G[0,h]*G[0,Lzp,z,z] - 
         G[0,h]*G[0,Lzp,z,z]*h^(-1) + G[0,h]*G[0,Lzp,z,z]*h - 4*G[0,h]*
         G[0,Lzp,0,z] + G[0,h]*G[0,Lzp,0,z]*h^(-1) - G[0,h]*G[0,Lzp,0,z
         ]*h - 4*G[0,h]*G[0,Kzm,z^(-1),z] + G[0,h]*G[0,Kzm,z^(-1),z]*
         h^(-1) - G[0,h]*G[0,Kzm,z^(-1),z]*h - 4*G[0,h]*G[0,Kzm,z,z] + 
         G[0,h]*G[0,Kzm,z,z]*h^(-1) - G[0,h]*G[0,Kzm,z,z]*h - 4*G[0,h]*
         G[0,Kzp,z^(-1),z] + G[0,h]*G[0,Kzp,z^(-1),z]*h^(-1) - G[0,h]*
         G[0,Kzp,z^(-1),z]*h - 4*G[0,h]*G[0,Kzp,z,z] + G[0,h]*G[0,Kzp,z
         ,z]*h^(-1) - G[0,h]*G[0,Kzp,z,z]*h - 4*G[0,h]*G[1,Lzm,0,z] + 
         G[0,h]*G[1,Lzm,0,z]*h^(-1) - G[0,h]*G[1,Lzm,0,z]*h - 4*G[0,h]*
         G[1,Lzp,0,z] + G[0,h]*G[1,Lzp,0,z]*h^(-1) - G[0,h]*G[1,Lzp,0,z
         ]*h + 4*G[0,h]*G[1,Kzm,0,z] - G[0,h]*G[1,Kzm,0,z]*h^(-1) + G[0
         ,h]*G[1,Kzm,0,z]*h + 4*G[0,h]*G[1,Kzp,0,z] - G[0,h]*G[1,Kzp,0,
         z]*h^(-1) + G[0,h]*G[1,Kzp,0,z]*h + 8*G[0,h]*G[1,0,z] + 4*G[0,
         h]*G[1,0,z]*h^(-1) + 4*G[0,h]*G[1,0,z]*h - 4*G[0,h]*G[1,0,Lzm,
         z] + G[0,h]*G[1,0,Lzm,z]*h^(-1) - G[0,h]*G[1,0,Lzm,z]*h - 4*G[
         0,h]*G[1,0,Lzp,z] + G[0,h]*G[1,0,Lzp,z]*h^(-1) - G[0,h]*G[1,0,
         Lzp,z]*h + 4*G[0,h]*G[1,0,Kzm,z] - G[0,h]*G[1,0,Kzm,z]*h^(-1)
          + G[0,h]*G[1,0,Kzm,z]*h + 4*G[0,h]*G[1,0,Kzp,z] - G[0,h]*G[1,
         0,Kzp,z]*h^(-1) + G[0,h]*G[1,0,Kzp,z]*h - 20*G[0,h]*G[1,0,0,z]
          + 5*G[0,h]*G[1,0,0,z]*h^(-1) - 5*G[0,h]*G[1,0,0,z]*h - 4*G[0,
         Lzm,z^(-1),z] - 2*G[0,Lzm,z^(-1),z]*h^(-1) - 2*G[0,Lzm,z^(-1),
         z]*h - 8*G[0,Lzm,z^(-1),z]*G[1,h] + 2*G[0,Lzm,z^(-1),z]*G[1,h]
         *h^(-1) - 2*G[0,Lzm,z^(-1),z]*G[1,h]*h + 4*G[0,Lzm,z^(-1),0,z]
          - G[0,Lzm,z^(-1),0,z]*h^(-1) + G[0,Lzm,z^(-1),0,z]*h - 8*G[0,
         Lzm,z^(-1),0,h] + 2*G[0,Lzm,z^(-1),0,h]*h^(-1) - 2*G[0,Lzm,
         z^(-1),0,h]*h + 8*G[0,Lzm,z^(-1),1,z] - 2*G[0,Lzm,z^(-1),1,z]*
         h^(-1) + 2*G[0,Lzm,z^(-1),1,z]*h - 1/6*G[0,Lzm,z]*Pi^2*h^(-1)
          + 2/3*G[0,Lzm,z]*Pi^2 + 1/6*G[0,Lzm,z]*Pi^2*h - 4*G[0,Lzm,z,z
         ] - 2*G[0,Lzm,z,z]*h^(-1) - 2*G[0,Lzm,z,z]*h - 8*G[0,Lzm,z,z]*
         G[1,h] + 2*G[0,Lzm,z,z]*G[1,h]*h^(-1) - 2*G[0,Lzm,z,z]*G[1,h]*
         h - 4*G[0,Lzm,z,0,z] + G[0,Lzm,z,0,z]*h^(-1) - G[0,Lzm,z,0,z]*
         h + 8*G[0,Lzm,z,0,h] - 2*G[0,Lzm,z,0,h]*h^(-1) + 2*G[0,Lzm,z,0
         ,h]*h + 8*G[0,Lzm,z,1,z] - 2*G[0,Lzm,z,1,z]*h^(-1) + 2*G[0,Lzm
         ,z,1,z]*h + 1/3*G[0,Lzm,h]*Pi^2*h^(-1) - 4/3*G[0,Lzm,h]*Pi^2
          - 1/3*G[0,Lzm,h]*Pi^2*h + 8*G[0,Lzm,h]*G[1,0,z] - 2*G[0,Lzm,h
         ]*G[1,0,z]*h^(-1) + 2*G[0,Lzm,h]*G[1,0,z]*h + 4*G[0,Lzm,0,z]
          + 2*G[0,Lzm,0,z]*h^(-1) + 2*G[0,Lzm,0,z]*h + 8*G[0,Lzm,0,z]*
         G[1,h] - 2*G[0,Lzm,0,z]*G[1,h]*h^(-1) + 2*G[0,Lzm,0,z]*G[1,h]*
         h + 8*G[0,Lzm,0,0,z] - 2*G[0,Lzm,0,0,z]*h^(-1) + 2*G[0,Lzm,0,0
         ,z]*h - 16*G[0,Lzm,0,0,h] + 4*G[0,Lzm,0,0,h]*h^(-1) - 4*G[0,
         Lzm,0,0,h]*h - 8*G[0,Lzm,0,1,z] + 2*G[0,Lzm,0,1,z]*h^(-1) - 2*
         G[0,Lzm,0,1,z]*h + 8*G[0,Lzm,1,z^(-1),z] - 2*G[0,Lzm,1,z^(-1),
         z]*h^(-1) + 2*G[0,Lzm,1,z^(-1),z]*h + 8*G[0,Lzm,1,z,z] - 2*G[0
         ,Lzm,1,z,z]*h^(-1) + 2*G[0,Lzm,1,z,z]*h - 12*G[0,Lzm,1,0,z] + 
         3*G[0,Lzm,1,0,z]*h^(-1) - 3*G[0,Lzm,1,0,z]*h - 4*G[0,Lzp,
         z^(-1),z] - 2*G[0,Lzp,z^(-1),z]*h^(-1) - 2*G[0,Lzp,z^(-1),z]*h
          - 8*G[0,Lzp,z^(-1),z]*G[1,h] + 2*G[0,Lzp,z^(-1),z]*G[1,h]*
         h^(-1) - 2*G[0,Lzp,z^(-1),z]*G[1,h]*h + 4*G[0,Lzp,z^(-1),0,z]
          - G[0,Lzp,z^(-1),0,z]*h^(-1) + G[0,Lzp,z^(-1),0,z]*h - 8*G[0,
         Lzp,z^(-1),0,h] + 2*G[0,Lzp,z^(-1),0,h]*h^(-1) - 2*G[0,Lzp,
         z^(-1),0,h]*h + 8*G[0,Lzp,z^(-1),1,z] - 2*G[0,Lzp,z^(-1),1,z]*
         h^(-1) + 2*G[0,Lzp,z^(-1),1,z]*h - 1/6*G[0,Lzp,z]*Pi^2*h^(-1)
          + 2/3*G[0,Lzp,z]*Pi^2 + 1/6*G[0,Lzp,z]*Pi^2*h - 4*G[0,Lzp,z,z
         ] - 2*G[0,Lzp,z,z]*h^(-1) - 2*G[0,Lzp,z,z]*h - 8*G[0,Lzp,z,z]*
         G[1,h] + 2*G[0,Lzp,z,z]*G[1,h]*h^(-1) - 2*G[0,Lzp,z,z]*G[1,h]*
         h - 4*G[0,Lzp,z,0,z] + G[0,Lzp,z,0,z]*h^(-1) - G[0,Lzp,z,0,z]*
         h + 8*G[0,Lzp,z,0,h] - 2*G[0,Lzp,z,0,h]*h^(-1) + 2*G[0,Lzp,z,0
         ,h]*h + 8*G[0,Lzp,z,1,z] - 2*G[0,Lzp,z,1,z]*h^(-1) + 2*G[0,Lzp
         ,z,1,z]*h + 1/3*G[0,Lzp,h]*Pi^2*h^(-1) - 4/3*G[0,Lzp,h]*Pi^2
          - 1/3*G[0,Lzp,h]*Pi^2*h + 8*G[0,Lzp,h]*G[1,0,z] - 2*G[0,Lzp,h
         ]*G[1,0,z]*h^(-1) + 2*G[0,Lzp,h]*G[1,0,z]*h + 4*G[0,Lzp,0,z]
          + 2*G[0,Lzp,0,z]*h^(-1) + 2*G[0,Lzp,0,z]*h + 8*G[0,Lzp,0,z]*
         G[1,h] - 2*G[0,Lzp,0,z]*G[1,h]*h^(-1) + 2*G[0,Lzp,0,z]*G[1,h]*
         h + 8*G[0,Lzp,0,0,z] - 2*G[0,Lzp,0,0,z]*h^(-1) + 2*G[0,Lzp,0,0
         ,z]*h - 16*G[0,Lzp,0,0,h] + 4*G[0,Lzp,0,0,h]*h^(-1) - 4*G[0,
         Lzp,0,0,h]*h - 8*G[0,Lzp,0,1,z] + 2*G[0,Lzp,0,1,z]*h^(-1) - 2*
         G[0,Lzp,0,1,z]*h + 8*G[0,Lzp,1,z^(-1),z] - 2*G[0,Lzp,1,z^(-1),
         z]*h^(-1) + 2*G[0,Lzp,1,z^(-1),z]*h + 8*G[0,Lzp,1,z,z] - 2*G[0
         ,Lzp,1,z,z]*h^(-1) + 2*G[0,Lzp,1,z,z]*h - 12*G[0,Lzp,1,0,z] + 
         3*G[0,Lzp,1,0,z]*h^(-1) - 3*G[0,Lzp,1,0,z]*h - 4*G[0,Kzm,
         z^(-1),z] - 2*G[0,Kzm,z^(-1),z]*h^(-1) - 2*G[0,Kzm,z^(-1),z]*h
          + 8*G[0,Kzm,z^(-1),z]*G[1,h] - 2*G[0,Kzm,z^(-1),z]*G[1,h]*
         h^(-1) + 2*G[0,Kzm,z^(-1),z]*G[1,h]*h - 4*G[0,Kzm,z^(-1),0,z]
          + G[0,Kzm,z^(-1),0,z]*h^(-1) - G[0,Kzm,z^(-1),0,z]*h + 8*G[0,
         Kzm,z^(-1),0,h] - 2*G[0,Kzm,z^(-1),0,h]*h^(-1) + 2*G[0,Kzm,
         z^(-1),0,h]*h - 8*G[0,Kzm,z^(-1),1,z] + 2*G[0,Kzm,z^(-1),1,z]*
         h^(-1) - 2*G[0,Kzm,z^(-1),1,z]*h + 1/6*G[0,Kzm,z]*Pi^2*h^(-1)
          - 2/3*G[0,Kzm,z]*Pi^2 - 1/6*G[0,Kzm,z]*Pi^2*h - 4*G[0,Kzm,z,z
         ] - 2*G[0,Kzm,z,z]*h^(-1) - 2*G[0,Kzm,z,z]*h + 8*G[0,Kzm,z,z]*
         G[1,h] - 2*G[0,Kzm,z,z]*G[1,h]*h^(-1) + 2*G[0,Kzm,z,z]*G[1,h]*
         h + 4*G[0,Kzm,z,0,z] - G[0,Kzm,z,0,z]*h^(-1) + G[0,Kzm,z,0,z]*
         h - 8*G[0,Kzm,z,0,h] + 2*G[0,Kzm,z,0,h]*h^(-1) - 2*G[0,Kzm,z,0
         ,h]*h - 8*G[0,Kzm,z,1,z] + 2*G[0,Kzm,z,1,z]*h^(-1) - 2*G[0,Kzm
         ,z,1,z]*h - 1/3*G[0,Kzm,h]*Pi^2*h^(-1) + 4/3*G[0,Kzm,h]*Pi^2
          + 1/3*G[0,Kzm,h]*Pi^2*h - 8*G[0,Kzm,h]*G[1,0,z] + 2*G[0,Kzm,h
         ]*G[1,0,z]*h^(-1) - 2*G[0,Kzm,h]*G[1,0,z]*h + 12*G[0,Kzm,0,0,z
         ] - 3*G[0,Kzm,0,0,z]*h^(-1) + 3*G[0,Kzm,0,0,z]*h - 16*G[0,Kzm,
         0,0,h] + 4*G[0,Kzm,0,0,h]*h^(-1) - 4*G[0,Kzm,0,0,h]*h - 8*G[0,
         Kzm,1,z^(-1),z] + 2*G[0,Kzm,1,z^(-1),z]*h^(-1) - 2*G[0,Kzm,1,
         z^(-1),z]*h - 8*G[0,Kzm,1,z,z] + 2*G[0,Kzm,1,z,z]*h^(-1) - 2*
         G[0,Kzm,1,z,z]*h + 4*G[0,Kzm,1,0,z] - G[0,Kzm,1,0,z]*h^(-1) + 
         G[0,Kzm,1,0,z]*h - 4*G[0,Kzp,z^(-1),z] - 2*G[0,Kzp,z^(-1),z]*
         h^(-1) - 2*G[0,Kzp,z^(-1),z]*h + 8*G[0,Kzp,z^(-1),z]*G[1,h] - 
         2*G[0,Kzp,z^(-1),z]*G[1,h]*h^(-1) + 2*G[0,Kzp,z^(-1),z]*G[1,h]
         *h - 4*G[0,Kzp,z^(-1),0,z] + G[0,Kzp,z^(-1),0,z]*h^(-1) - G[0,
         Kzp,z^(-1),0,z]*h + 8*G[0,Kzp,z^(-1),0,h] - 2*G[0,Kzp,z^(-1),0
         ,h]*h^(-1) + 2*G[0,Kzp,z^(-1),0,h]*h - 8*G[0,Kzp,z^(-1),1,z]
          + 2*G[0,Kzp,z^(-1),1,z]*h^(-1) - 2*G[0,Kzp,z^(-1),1,z]*h + 1/
         6*G[0,Kzp,z]*Pi^2*h^(-1) - 2/3*G[0,Kzp,z]*Pi^2 - 1/6*G[0,Kzp,z
         ]*Pi^2*h - 4*G[0,Kzp,z,z] - 2*G[0,Kzp,z,z]*h^(-1) - 2*G[0,Kzp,
         z,z]*h + 8*G[0,Kzp,z,z]*G[1,h] - 2*G[0,Kzp,z,z]*G[1,h]*h^(-1)
          + 2*G[0,Kzp,z,z]*G[1,h]*h + 4*G[0,Kzp,z,0,z] - G[0,Kzp,z,0,z]
         *h^(-1) + G[0,Kzp,z,0,z]*h - 8*G[0,Kzp,z,0,h] + 2*G[0,Kzp,z,0,
         h]*h^(-1) - 2*G[0,Kzp,z,0,h]*h - 8*G[0,Kzp,z,1,z] + 2*G[0,Kzp,
         z,1,z]*h^(-1) - 2*G[0,Kzp,z,1,z]*h - 1/3*G[0,Kzp,h]*Pi^2*
         h^(-1) + 4/3*G[0,Kzp,h]*Pi^2 + 1/3*G[0,Kzp,h]*Pi^2*h - 8*G[0,
         Kzp,h]*G[1,0,z] + 2*G[0,Kzp,h]*G[1,0,z]*h^(-1) - 2*G[0,Kzp,h]*
         G[1,0,z]*h + 12*G[0,Kzp,0,0,z] - 3*G[0,Kzp,0,0,z]*h^(-1) + 3*
         G[0,Kzp,0,0,z]*h - 16*G[0,Kzp,0,0,h] + 4*G[0,Kzp,0,0,h]*h^(-1)
          - 4*G[0,Kzp,0,0,h]*h - 8*G[0,Kzp,1,z^(-1),z] + 2*G[0,Kzp,1,
         z^(-1),z]*h^(-1) - 2*G[0,Kzp,1,z^(-1),z]*h - 8*G[0,Kzp,1,z,z]
          + 2*G[0,Kzp,1,z,z]*h^(-1) - 2*G[0,Kzp,1,z,z]*h + 4*G[0,Kzp,1,
         0,z] - G[0,Kzp,1,0,z]*h^(-1) + G[0,Kzp,1,0,z]*h - 8*G[0,Jz,
         z^(-1),0,h] + 2*G[0,Jz,z^(-1),0,h]*h^(-1) - 2*G[0,Jz,z^(-1),0,
         h]*h - 8*G[0,Jz,z,0,h] + 2*G[0,Jz,z,0,h]*h^(-1) - 2*G[0,Jz,z,0
         ,h]*h - 1/3*G[0,Jz,h]*Pi^2*h^(-1) + 4/3*G[0,Jz,h]*Pi^2 + 1/3*
         G[0,Jz,h]*Pi^2*h + 8*G[0,Jz,0,0,h] - 2*G[0,Jz,0,0,h]*h^(-1) + 
         2*G[0,Jz,0,0,h]*h + 8*G[0,Jz,1,0,h] - 2*G[0,Jz,1,0,h]*h^(-1)
          + 2*G[0,Jz,1,0,h]*h + 32*G[0,-1,0,z] + 16*G[0,-1,0,z]*h^(-1)
          + 16*G[0,-1,0,z]*h - 8*G[0,0,z^(-1),h]*G[0,z] + 2*G[0,0,
         z^(-1),h]*G[0,z]*h^(-1) - 2*G[0,0,z^(-1),h]*G[0,z]*h - 8*G[0,0
         ,z^(-1),0,h] + 2*G[0,0,z^(-1),0,h]*h^(-1) - 2*G[0,0,z^(-1),0,h
         ]*h - 2/3*G[0,0,z]*Pi^2*h^(-1) + 8/3*G[0,0,z]*Pi^2 + 2/3*G[0,0
         ,z]*Pi^2*h - 12*G[0,0,z]*G[Jz^(-1),h]*h^(-1) + 8*G[0,0,z]*G[
         Kzm,h] + 4*G[0,0,z]*G[Kzm,h]*h + 8*G[0,0,z]*G[Kzp,h] + 4*G[0,0
         ,z]*G[Kzp,h]*h + 8*G[0,0,z]*G[Jz,h] + 4*G[0,0,z]*G[Jz,h]*h + 
         16*G[0,0,z]*G[0,z^(-1),h] - 4*G[0,0,z]*G[0,z^(-1),h]*h^(-1) + 
         4*G[0,0,z]*G[0,z^(-1),h]*h + 16*G[0,0,z]*G[0,z,h] - 4*G[0,0,z]
         *G[0,z,h]*h^(-1) + 4*G[0,0,z]*G[0,z,h]*h - 16*G[0,0,z]*G[0,h]
          - 4*G[0,0,z]*G[0,h]*h^(-1) - 8*G[0,0,z]*G[0,h]*h + 8*G[0,0,z]
         *G[0,Kzm,h] - 2*G[0,0,z]*G[0,Kzm,h]*h^(-1) + 2*G[0,0,z]*G[0,
         Kzm,h]*h + 8*G[0,0,z]*G[0,Kzp,h] - 2*G[0,0,z]*G[0,Kzp,h]*
         h^(-1) + 2*G[0,0,z]*G[0,Kzp,h]*h - 8*G[0,0,z]*G[0,Jz,h] + 2*G[
         0,0,z]*G[0,Jz,h]*h^(-1) - 2*G[0,0,z]*G[0,Jz,h]*h - 8*G[0,0,z]*
         G[0,1,h] + 2*G[0,0,z]*G[0,1,h]*h^(-1) - 2*G[0,0,z]*G[0,1,h]*h
          - 32*G[0,0,z]*G[1,z^(-1),h] + 8*G[0,0,z]*G[1,z^(-1),h]*h^(-1)
          - 8*G[0,0,z]*G[1,z^(-1),h]*h + 24*G[0,0,z]*G[1,Jz^(-1),h] - 6
         *G[0,0,z]*G[1,Jz^(-1),h]*h^(-1) + 6*G[0,0,z]*G[1,Jz^(-1),h]*h
          - 32*G[0,0,z]*G[1,z,h] + 8*G[0,0,z]*G[1,z,h]*h^(-1) - 8*G[0,0
         ,z]*G[1,z,h]*h + 8*G[0,0,z]*G[1,h] + 4*G[0,0,z]*G[1,h]*h^(-1)
          + 4*G[0,0,z]*G[1,h]*h - 16*G[0,0,z]*G[1,Kzm,h] + 4*G[0,0,z]*
         G[1,Kzm,h]*h^(-1) - 4*G[0,0,z]*G[1,Kzm,h]*h - 16*G[0,0,z]*G[1,
         Kzp,h] + 4*G[0,0,z]*G[1,Kzp,h]*h^(-1) - 4*G[0,0,z]*G[1,Kzp,h]*
         h + 8*G[0,0,z]*G[1,Jz,h] - 2*G[0,0,z]*G[1,Jz,h]*h^(-1) + 2*G[0
         ,0,z]*G[1,Jz,h]*h + 16*G[0,0,z]*G[1,0,h] - 4*G[0,0,z]*G[1,0,h]
         *h^(-1) + 4*G[0,0,z]*G[1,0,h]*h + 8*G[0,0,z,h]*G[0,z] - 2*G[0,
         0,z,h]*G[0,z]*h^(-1) + 2*G[0,0,z,h]*G[0,z]*h - 8*G[0,0,z,0,h]
          + 2*G[0,0,z,0,h]*h^(-1) - 2*G[0,0,z,0,h]*h - 1/3*G[0,0,h]*
         Pi^2*h^(-1) + 4/3*G[0,0,h]*Pi^2 + 1/3*G[0,0,h]*Pi^2*h + 8*G[0,
         0,Lzm,z^(-1),z] - 2*G[0,0,Lzm,z^(-1),z]*h^(-1) + 2*G[0,0,Lzm,
         z^(-1),z]*h + 8*G[0,0,Lzm,z,z] - 2*G[0,0,Lzm,z,z]*h^(-1) + 2*
         G[0,0,Lzm,z,z]*h - 8*G[0,0,Lzm,0,z] + 2*G[0,0,Lzm,0,z]*h^(-1)
          - 2*G[0,0,Lzm,0,z]*h + 8*G[0,0,Lzp,z^(-1),z] - 2*G[0,0,Lzp,
         z^(-1),z]*h^(-1) + 2*G[0,0,Lzp,z^(-1),z]*h + 8*G[0,0,Lzp,z,z]
          - 2*G[0,0,Lzp,z,z]*h^(-1) + 2*G[0,0,Lzp,z,z]*h - 8*G[0,0,Lzp,
         0,z] + 2*G[0,0,Lzp,0,z]*h^(-1) - 2*G[0,0,Lzp,0,z]*h - 8*G[0,0,
         Kzm,z^(-1),z] + 2*G[0,0,Kzm,z^(-1),z]*h^(-1) - 2*G[0,0,Kzm,
         z^(-1),z]*h - 4*G[0,0,Kzm,z] - 2*G[0,0,Kzm,z]*h^(-1) - 2*G[0,0
         ,Kzm,z]*h - 4*G[0,0,Kzm,z]*G[0,h] + G[0,0,Kzm,z]*G[0,h]*h^(-1)
          - G[0,0,Kzm,z]*G[0,h]*h + 8*G[0,0,Kzm,z]*G[1,h] - 2*G[0,0,Kzm
         ,z]*G[1,h]*h^(-1) + 2*G[0,0,Kzm,z]*G[1,h]*h - 8*G[0,0,Kzm,z,z]
          + 2*G[0,0,Kzm,z,z]*h^(-1) - 2*G[0,0,Kzm,z,z]*h + 4*G[0,0,Kzm,
         0,z] - G[0,0,Kzm,0,z]*h^(-1) + G[0,0,Kzm,0,z]*h - 8*G[0,0,Kzm,
         1,z] + 2*G[0,0,Kzm,1,z]*h^(-1) - 2*G[0,0,Kzm,1,z]*h - 8*G[0,0,
         Kzp,z^(-1),z] + 2*G[0,0,Kzp,z^(-1),z]*h^(-1) - 2*G[0,0,Kzp,
         z^(-1),z]*h - 4*G[0,0,Kzp,z] - 2*G[0,0,Kzp,z]*h^(-1) - 2*G[0,0
         ,Kzp,z]*h - 4*G[0,0,Kzp,z]*G[0,h] + G[0,0,Kzp,z]*G[0,h]*h^(-1)
          - G[0,0,Kzp,z]*G[0,h]*h + 8*G[0,0,Kzp,z]*G[1,h] - 2*G[0,0,Kzp
         ,z]*G[1,h]*h^(-1) + 2*G[0,0,Kzp,z]*G[1,h]*h - 8*G[0,0,Kzp,z,z]
          + 2*G[0,0,Kzp,z,z]*h^(-1) - 2*G[0,0,Kzp,z,z]*h + 4*G[0,0,Kzp,
         0,z] - G[0,0,Kzp,0,z]*h^(-1) + G[0,0,Kzp,0,z]*h - 8*G[0,0,Kzp,
         1,z] + 2*G[0,0,Kzp,1,z]*h^(-1) - 2*G[0,0,Kzp,1,z]*h + 24*G[0,0
         ,0,z] + 12*G[0,0,0,z]*h^(-1) + 12*G[0,0,0,z]*h - 24*G[0,0,0,z]
         *G[1,h] + 6*G[0,0,0,z]*G[1,h]*h^(-1) - 6*G[0,0,0,z]*G[1,h]*h
          + 24*G[0,0,0,h] + 12*G[0,0,0,h]*h - 12*G[0,0,0,Kzm,z] + 3*G[0
         ,0,0,Kzm,z]*h^(-1) - 3*G[0,0,0,Kzm,z]*h - 12*G[0,0,0,Kzp,z] + 
         3*G[0,0,0,Kzp,z]*h^(-1) - 3*G[0,0,0,Kzp,z]*h + 32*G[0,0,0,1,z]
          - 8*G[0,0,0,1,z]*h^(-1) + 8*G[0,0,0,1,z]*h + 8*G[0,0,1,Kzm,z]
          - 2*G[0,0,1,Kzm,z]*h^(-1) + 2*G[0,0,1,Kzm,z]*h + 8*G[0,0,1,
         Kzp,z] - 2*G[0,0,1,Kzp,z]*h^(-1) + 2*G[0,0,1,Kzp,z]*h - 8*G[0,
         0,1,0,z] + 2*G[0,0,1,0,z]*h^(-1) - 2*G[0,0,1,0,z]*h + 8*G[0,0,
         1,0,h] - 2*G[0,0,1,0,h]*h^(-1) + 2*G[0,0,1,0,h]*h + 8*G[0,1,
         z^(-1),h]*G[0,z] - 2*G[0,1,z^(-1),h]*G[0,z]*h^(-1) + 2*G[0,1,
         z^(-1),h]*G[0,z]*h + 8*G[0,1,z^(-1),0,h] - 2*G[0,1,z^(-1),0,h]
         *h^(-1) + 2*G[0,1,z^(-1),0,h]*h + G[0,1,z]*Pi^2*h^(-1) - 4*G[0
         ,1,z]*Pi^2 - G[0,1,z]*Pi^2*h - 8*G[0,1,z,h]*G[0,z] + 2*G[0,1,z
         ,h]*G[0,z]*h^(-1) - 2*G[0,1,z,h]*G[0,z]*h + 8*G[0,1,z,0,h] - 2
         *G[0,1,z,0,h]*h^(-1) + 2*G[0,1,z,0,h]*h + 1/3*G[0,1,h]*Pi^2*
         h^(-1) - 4/3*G[0,1,h]*Pi^2 - 1/3*G[0,1,h]*Pi^2*h - 8*G[0,1,Lzm
         ,z^(-1),z] + 2*G[0,1,Lzm,z^(-1),z]*h^(-1) - 2*G[0,1,Lzm,z^(-1)
         ,z]*h - 8*G[0,1,Lzm,z,z] + 2*G[0,1,Lzm,z,z]*h^(-1) - 2*G[0,1,
         Lzm,z,z]*h + 4*G[0,1,Lzm,0,z] - G[0,1,Lzm,0,z]*h^(-1) + G[0,1,
         Lzm,0,z]*h - 8*G[0,1,Lzp,z^(-1),z] + 2*G[0,1,Lzp,z^(-1),z]*
         h^(-1) - 2*G[0,1,Lzp,z^(-1),z]*h - 8*G[0,1,Lzp,z,z] + 2*G[0,1,
         Lzp,z,z]*h^(-1) - 2*G[0,1,Lzp,z,z]*h + 4*G[0,1,Lzp,0,z] - G[0,
         1,Lzp,0,z]*h^(-1) + G[0,1,Lzp,0,z]*h + 8*G[0,1,Kzm,z^(-1),z]
          - 2*G[0,1,Kzm,z^(-1),z]*h^(-1) + 2*G[0,1,Kzm,z^(-1),z]*h + 8*
         G[0,1,Kzm,z,z] - 2*G[0,1,Kzm,z,z]*h^(-1) + 2*G[0,1,Kzm,z,z]*h
          + 4*G[0,1,Kzm,0,z] - G[0,1,Kzm,0,z]*h^(-1) + G[0,1,Kzm,0,z]*h
          + 8*G[0,1,Kzp,z^(-1),z] - 2*G[0,1,Kzp,z^(-1),z]*h^(-1) + 2*G[
         0,1,Kzp,z^(-1),z]*h + 8*G[0,1,Kzp,z,z] - 2*G[0,1,Kzp,z,z]*
         h^(-1) + 2*G[0,1,Kzp,z,z]*h + 4*G[0,1,Kzp,0,z] - G[0,1,Kzp,0,z
         ]*h^(-1) + G[0,1,Kzp,0,z]*h + 20*G[0,1,0,z] + 14*G[0,1,0,z]*
         h^(-1) + 10*G[0,1,0,z]*h + 12*G[0,1,0,z]*G[0,h] - 3*G[0,1,0,z]
         *G[0,h]*h^(-1) + 3*G[0,1,0,z]*G[0,h]*h - 24*G[0,1,0,z]*G[1,h]
          + 6*G[0,1,0,z]*G[1,h]*h^(-1) - 6*G[0,1,0,z]*G[1,h]*h + 8*G[0,
         1,0,h] - 4*G[0,1,0,h]*h^(-1) + 4*G[0,1,0,h]*h - 4*G[0,1,0,Lzm,
         z] + G[0,1,0,Lzm,z]*h^(-1) - G[0,1,0,Lzm,z]*h - 4*G[0,1,0,Lzp,
         z] + G[0,1,0,Lzp,z]*h^(-1) - G[0,1,0,Lzp,z]*h + 12*G[0,1,0,Kzm
         ,z] - 3*G[0,1,0,Kzm,z]*h^(-1) + 3*G[0,1,0,Kzm,z]*h + 12*G[0,1,
         0,Kzp,z] - 3*G[0,1,0,Kzp,z]*h^(-1) + 3*G[0,1,0,Kzp,z]*h - 36*
         G[0,1,0,0,z] + 9*G[0,1,0,0,z]*h^(-1) - 9*G[0,1,0,0,z]*h + 8*G[
         0,1,0,0,h] - 2*G[0,1,0,0,h]*h^(-1) + 2*G[0,1,0,0,h]*h - 40*G[0
         ,1,0,1,z] + 10*G[0,1,0,1,z]*h^(-1) - 10*G[0,1,0,1,z]*h - 16*G[
         0,1,1,0,z] + 4*G[0,1,1,0,z]*h^(-1) - 4*G[0,1,1,0,z]*h - 8*G[0,
         1,1,0,h] + 2*G[0,1,1,0,h]*h^(-1) - 2*G[0,1,1,0,h]*h - 1/3*G[0,
         Cm,z]*Pi^2*h^(-1) + 4/3*G[0,Cm,z]*Pi^2 + 1/3*G[0,Cm,z]*Pi^2*h
          + 24*G[0,Cm,0,0,z] - 6*G[0,Cm,0,0,z]*h^(-1) + 6*G[0,Cm,0,0,z]
         *h - 1/3*G[0,Cp,z]*Pi^2*h^(-1) + 4/3*G[0,Cp,z]*Pi^2 + 1/3*G[0,
         Cp,z]*Pi^2*h + 24*G[0,Cp,0,0,z] - 6*G[0,Cp,0,0,z]*h^(-1) + 6*
         G[0,Cp,0,0,z]*h - 8*G[1,z^(-1),0,h] - 4*G[1,z^(-1),0,h]*h^(-1)
          - 4*G[1,z^(-1),0,h]*h - 32*G[1,z^(-1),0,0,h] + 8*G[1,z^(-1),0
         ,0,h]*h^(-1) - 8*G[1,z^(-1),0,0,h]*h - 8*G[1,Jz^(-1),z^(-1),0,
         h] + 2*G[1,Jz^(-1),z^(-1),0,h]*h^(-1) - 2*G[1,Jz^(-1),z^(-1),0
         ,h]*h - 8*G[1,Jz^(-1),z,0,h] + 2*G[1,Jz^(-1),z,0,h]*h^(-1) - 2
         *G[1,Jz^(-1),z,0,h]*h - 1/3*G[1,Jz^(-1),h]*Pi^2*h^(-1) + 4/3*
         G[1,Jz^(-1),h]*Pi^2 + 1/3*G[1,Jz^(-1),h]*Pi^2*h + 8*G[1,
         Jz^(-1),1,0,h] - 2*G[1,Jz^(-1),1,0,h]*h^(-1) + 2*G[1,Jz^(-1),1
         ,0,h]*h + 14*G[1,z]*h^(-1)*zeta3 - 56*G[1,z]*zeta3 - 14*G[1,z]
         *h*zeta3 - 8*G[1,z,0,h] - 4*G[1,z,0,h]*h^(-1) - 4*G[1,z,0,h]*h
          - 32*G[1,z,0,0,h] + 8*G[1,z,0,0,h]*h^(-1) - 8*G[1,z,0,0,h]*h
          - 10*G[1,h]*h^(-1)*zeta3 + 40*G[1,h]*zeta3 + 10*G[1,h]*h*
         zeta3 + 2/3*G[1,h]*Pi^2*h^(-1) + 4/3*G[1,h]*Pi^2 + 2/3*G[1,h]*
         Pi^2*h - 16*G[1,h]*G[Lzm,z^(-1),0,z] + 4*G[1,h]*G[Lzm,z^(-1),0
         ,z]*h^(-1) - 4*G[1,h]*G[Lzm,z^(-1),0,z]*h + 1/3*G[1,h]*G[Lzm,z
         ]*Pi^2*h^(-1) - 4/3*G[1,h]*G[Lzm,z]*Pi^2 - 1/3*G[1,h]*G[Lzm,z]
         *Pi^2*h - 8*G[1,h]*G[Lzm,0,z^(-1),z] + 2*G[1,h]*G[Lzm,0,z^(-1)
         ,z]*h^(-1) - 2*G[1,h]*G[Lzm,0,z^(-1),z]*h - 8*G[1,h]*G[Lzm,0,z
         ,z] + 2*G[1,h]*G[Lzm,0,z,z]*h^(-1) - 2*G[1,h]*G[Lzm,0,z,z]*h
          + 8*G[1,h]*G[Lzm,1,0,z] - 2*G[1,h]*G[Lzm,1,0,z]*h^(-1) + 2*G[
         1,h]*G[Lzm,1,0,z]*h - 16*G[1,h]*G[Lzp,z^(-1),0,z] + 4*G[1,h]*
         G[Lzp,z^(-1),0,z]*h^(-1) - 4*G[1,h]*G[Lzp,z^(-1),0,z]*h + 1/3*
         G[1,h]*G[Lzp,z]*Pi^2*h^(-1) - 4/3*G[1,h]*G[Lzp,z]*Pi^2 - 1/3*
         G[1,h]*G[Lzp,z]*Pi^2*h - 8*G[1,h]*G[Lzp,0,z^(-1),z] + 2*G[1,h]
         *G[Lzp,0,z^(-1),z]*h^(-1) - 2*G[1,h]*G[Lzp,0,z^(-1),z]*h - 8*
         G[1,h]*G[Lzp,0,z,z] + 2*G[1,h]*G[Lzp,0,z,z]*h^(-1) - 2*G[1,h]*
         G[Lzp,0,z,z]*h + 8*G[1,h]*G[Lzp,1,0,z] - 2*G[1,h]*G[Lzp,1,0,z]
         *h^(-1) + 2*G[1,h]*G[Lzp,1,0,z]*h + 16*G[1,h]*G[Kzm,z^(-1),0,z
         ] - 4*G[1,h]*G[Kzm,z^(-1),0,z]*h^(-1) + 4*G[1,h]*G[Kzm,z^(-1),
         0,z]*h - 1/3*G[1,h]*G[Kzm,z]*Pi^2*h^(-1) + 4/3*G[1,h]*G[Kzm,z]
         *Pi^2 + 1/3*G[1,h]*G[Kzm,z]*Pi^2*h + 8*G[1,h]*G[Kzm,0,z^(-1),z
         ] - 2*G[1,h]*G[Kzm,0,z^(-1),z]*h^(-1) + 2*G[1,h]*G[Kzm,0,
         z^(-1),z]*h + 8*G[1,h]*G[Kzm,0,z,z] - 2*G[1,h]*G[Kzm,0,z,z]*
         h^(-1) + 2*G[1,h]*G[Kzm,0,z,z]*h - 24*G[1,h]*G[Kzm,0,0,z] + 6*
         G[1,h]*G[Kzm,0,0,z]*h^(-1) - 6*G[1,h]*G[Kzm,0,0,z]*h - 8*G[1,h
         ]*G[Kzm,1,0,z] + 2*G[1,h]*G[Kzm,1,0,z]*h^(-1) - 2*G[1,h]*G[Kzm
         ,1,0,z]*h + 16*G[1,h]*G[Kzp,z^(-1),0,z] - 4*G[1,h]*G[Kzp,
         z^(-1),0,z]*h^(-1) + 4*G[1,h]*G[Kzp,z^(-1),0,z]*h - 1/3*G[1,h]
         *G[Kzp,z]*Pi^2*h^(-1) + 4/3*G[1,h]*G[Kzp,z]*Pi^2 + 1/3*G[1,h]*
         G[Kzp,z]*Pi^2*h + 8*G[1,h]*G[Kzp,0,z^(-1),z] - 2*G[1,h]*G[Kzp,
         0,z^(-1),z]*h^(-1) + 2*G[1,h]*G[Kzp,0,z^(-1),z]*h + 8*G[1,h]*
         G[Kzp,0,z,z] - 2*G[1,h]*G[Kzp,0,z,z]*h^(-1) + 2*G[1,h]*G[Kzp,0
         ,z,z]*h - 24*G[1,h]*G[Kzp,0,0,z] + 6*G[1,h]*G[Kzp,0,0,z]*
         h^(-1) - 6*G[1,h]*G[Kzp,0,0,z]*h - 8*G[1,h]*G[Kzp,1,0,z] + 2*
         G[1,h]*G[Kzp,1,0,z]*h^(-1) - 2*G[1,h]*G[Kzp,1,0,z]*h + 8*G[1,h
         ]*G[1,Lzm,0,z] - 2*G[1,h]*G[1,Lzm,0,z]*h^(-1) + 2*G[1,h]*G[1,
         Lzm,0,z]*h + 8*G[1,h]*G[1,Lzp,0,z] - 2*G[1,h]*G[1,Lzp,0,z]*
         h^(-1) + 2*G[1,h]*G[1,Lzp,0,z]*h - 8*G[1,h]*G[1,Kzm,0,z] + 2*
         G[1,h]*G[1,Kzm,0,z]*h^(-1) - 2*G[1,h]*G[1,Kzm,0,z]*h - 8*G[1,h
         ]*G[1,Kzp,0,z] + 2*G[1,h]*G[1,Kzp,0,z]*h^(-1) - 2*G[1,h]*G[1,
         Kzp,0,z]*h - 16*G[1,Lzm,z^(-1),0,z] + 4*G[1,Lzm,z^(-1),0,z]*
         h^(-1) - 4*G[1,Lzm,z^(-1),0,z]*h + 16*G[1,Lzm,z^(-1),0,h] - 4*
         G[1,Lzm,z^(-1),0,h]*h^(-1) + 4*G[1,Lzm,z^(-1),0,h]*h + 1/3*G[1
         ,Lzm,z]*Pi^2*h^(-1) - 4/3*G[1,Lzm,z]*Pi^2 - 1/3*G[1,Lzm,z]*
         Pi^2*h - 16*G[1,Lzm,z,0,h] + 4*G[1,Lzm,z,0,h]*h^(-1) - 4*G[1,
         Lzm,z,0,h]*h - 2/3*G[1,Lzm,h]*Pi^2*h^(-1) + 8/3*G[1,Lzm,h]*
         Pi^2 + 2/3*G[1,Lzm,h]*Pi^2*h - 8*G[1,Lzm,0,z^(-1),z] + 2*G[1,
         Lzm,0,z^(-1),z]*h^(-1) - 2*G[1,Lzm,0,z^(-1),z]*h + 4*G[1,Lzm,0
         ,z] + 2*G[1,Lzm,0,z]*h^(-1) + 2*G[1,Lzm,0,z]*h - 8*G[1,Lzm,0,z
         ,z] + 2*G[1,Lzm,0,z,z]*h^(-1) - 2*G[1,Lzm,0,z,z]*h + 8*G[1,Lzm
         ,0,0,z] - 2*G[1,Lzm,0,0,z]*h^(-1) + 2*G[1,Lzm,0,0,z]*h + 32*G[
         1,Lzm,0,0,h] - 8*G[1,Lzm,0,0,h]*h^(-1) + 8*G[1,Lzm,0,0,h]*h - 
         8*G[1,Lzm,0,1,z] + 2*G[1,Lzm,0,1,z]*h^(-1) - 2*G[1,Lzm,0,1,z]*
         h - 16*G[1,Lzp,z^(-1),0,z] + 4*G[1,Lzp,z^(-1),0,z]*h^(-1) - 4*
         G[1,Lzp,z^(-1),0,z]*h + 16*G[1,Lzp,z^(-1),0,h] - 4*G[1,Lzp,
         z^(-1),0,h]*h^(-1) + 4*G[1,Lzp,z^(-1),0,h]*h + 1/3*G[1,Lzp,z]*
         Pi^2*h^(-1) - 4/3*G[1,Lzp,z]*Pi^2 - 1/3*G[1,Lzp,z]*Pi^2*h - 16
         *G[1,Lzp,z,0,h] + 4*G[1,Lzp,z,0,h]*h^(-1) - 4*G[1,Lzp,z,0,h]*h
          - 2/3*G[1,Lzp,h]*Pi^2*h^(-1) + 8/3*G[1,Lzp,h]*Pi^2 + 2/3*G[1,
         Lzp,h]*Pi^2*h - 8*G[1,Lzp,0,z^(-1),z] + 2*G[1,Lzp,0,z^(-1),z]*
         h^(-1) - 2*G[1,Lzp,0,z^(-1),z]*h + 4*G[1,Lzp,0,z] + 2*G[1,Lzp,
         0,z]*h^(-1) + 2*G[1,Lzp,0,z]*h - 8*G[1,Lzp,0,z,z] + 2*G[1,Lzp,
         0,z,z]*h^(-1) - 2*G[1,Lzp,0,z,z]*h + 8*G[1,Lzp,0,0,z] - 2*G[1,
         Lzp,0,0,z]*h^(-1) + 2*G[1,Lzp,0,0,z]*h + 32*G[1,Lzp,0,0,h] - 8
         *G[1,Lzp,0,0,h]*h^(-1) + 8*G[1,Lzp,0,0,h]*h - 8*G[1,Lzp,0,1,z]
          + 2*G[1,Lzp,0,1,z]*h^(-1) - 2*G[1,Lzp,0,1,z]*h + 16*G[1,Kzm,
         z^(-1),0,z] - 4*G[1,Kzm,z^(-1),0,z]*h^(-1) + 4*G[1,Kzm,z^(-1),
         0,z]*h - 16*G[1,Kzm,z^(-1),0,h] + 4*G[1,Kzm,z^(-1),0,h]*h^(-1)
          - 4*G[1,Kzm,z^(-1),0,h]*h - 1/3*G[1,Kzm,z]*Pi^2*h^(-1) + 4/3*
         G[1,Kzm,z]*Pi^2 + 1/3*G[1,Kzm,z]*Pi^2*h + 16*G[1,Kzm,z,0,h] - 
         4*G[1,Kzm,z,0,h]*h^(-1) + 4*G[1,Kzm,z,0,h]*h + 2/3*G[1,Kzm,h]*
         Pi^2*h^(-1) - 8/3*G[1,Kzm,h]*Pi^2 - 2/3*G[1,Kzm,h]*Pi^2*h + 8*
         G[1,Kzm,0,z^(-1),z] - 2*G[1,Kzm,0,z^(-1),z]*h^(-1) + 2*G[1,Kzm
         ,0,z^(-1),z]*h + 4*G[1,Kzm,0,z] + 2*G[1,Kzm,0,z]*h^(-1) + 2*G[
         1,Kzm,0,z]*h + 8*G[1,Kzm,0,z,z] - 2*G[1,Kzm,0,z,z]*h^(-1) + 2*
         G[1,Kzm,0,z,z]*h - 32*G[1,Kzm,0,0,z] + 8*G[1,Kzm,0,0,z]*h^(-1)
          - 8*G[1,Kzm,0,0,z]*h + 32*G[1,Kzm,0,0,h] - 8*G[1,Kzm,0,0,h]*
         h^(-1) + 8*G[1,Kzm,0,0,h]*h + 8*G[1,Kzm,0,1,z] - 2*G[1,Kzm,0,1
         ,z]*h^(-1) + 2*G[1,Kzm,0,1,z]*h + 16*G[1,Kzp,z^(-1),0,z] - 4*
         G[1,Kzp,z^(-1),0,z]*h^(-1) + 4*G[1,Kzp,z^(-1),0,z]*h - 16*G[1,
         Kzp,z^(-1),0,h] + 4*G[1,Kzp,z^(-1),0,h]*h^(-1) - 4*G[1,Kzp,
         z^(-1),0,h]*h - 1/3*G[1,Kzp,z]*Pi^2*h^(-1) + 4/3*G[1,Kzp,z]*
         Pi^2 + 1/3*G[1,Kzp,z]*Pi^2*h + 16*G[1,Kzp,z,0,h] - 4*G[1,Kzp,z
         ,0,h]*h^(-1) + 4*G[1,Kzp,z,0,h]*h + 2/3*G[1,Kzp,h]*Pi^2*h^(-1)
          - 8/3*G[1,Kzp,h]*Pi^2 - 2/3*G[1,Kzp,h]*Pi^2*h + 8*G[1,Kzp,0,
         z^(-1),z] - 2*G[1,Kzp,0,z^(-1),z]*h^(-1) + 2*G[1,Kzp,0,z^(-1),
         z]*h + 4*G[1,Kzp,0,z] + 2*G[1,Kzp,0,z]*h^(-1) + 2*G[1,Kzp,0,z]
         *h + 8*G[1,Kzp,0,z,z] - 2*G[1,Kzp,0,z,z]*h^(-1) + 2*G[1,Kzp,0,
         z,z]*h - 32*G[1,Kzp,0,0,z] + 8*G[1,Kzp,0,0,z]*h^(-1) - 8*G[1,
         Kzp,0,0,z]*h + 32*G[1,Kzp,0,0,h] - 8*G[1,Kzp,0,0,h]*h^(-1) + 8
         *G[1,Kzp,0,0,h]*h + 8*G[1,Kzp,0,1,z] - 2*G[1,Kzp,0,1,z]*h^(-1)
          + 2*G[1,Kzp,0,1,z]*h + 8*G[1,Jz,z^(-1),0,h] - 2*G[1,Jz,z^(-1)
         ,0,h]*h^(-1) + 2*G[1,Jz,z^(-1),0,h]*h + 8*G[1,Jz,z,0,h] - 2*G[
         1,Jz,z,0,h]*h^(-1) + 2*G[1,Jz,z,0,h]*h + 1/3*G[1,Jz,h]*Pi^2*
         h^(-1) - 4/3*G[1,Jz,h]*Pi^2 - 1/3*G[1,Jz,h]*Pi^2*h - 8*G[1,Jz,
         0,0,h] + 2*G[1,Jz,0,0,h]*h^(-1) - 2*G[1,Jz,0,0,h]*h - 8*G[1,Jz
         ,1,0,h] + 2*G[1,Jz,1,0,h]*h^(-1) - 2*G[1,Jz,1,0,h]*h + 16*G[1,
         0,z^(-1),0,h] - 4*G[1,0,z^(-1),0,h]*h^(-1) + 4*G[1,0,z^(-1),0,
         h]*h + 1/3*G[1,0,z]*Pi^2*h^(-1) - 4/3*G[1,0,z]*Pi^2 - 1/3*G[1,
         0,z]*Pi^2*h - 4*G[1,0,z]*G[Lzm,h]*h^(-1) - 4*G[1,0,z]*G[Lzp,h]
         *h^(-1) - 8*G[1,0,z]*G[Kzm,h] - 4*G[1,0,z]*G[Kzm,h]*h - 8*G[1,
         0,z]*G[Kzp,h] - 4*G[1,0,z]*G[Kzp,h]*h - 16*G[1,0,z]*G[1,Lzm,h]
          + 4*G[1,0,z]*G[1,Lzm,h]*h^(-1) - 4*G[1,0,z]*G[1,Lzm,h]*h - 16
         *G[1,0,z]*G[1,Lzp,h] + 4*G[1,0,z]*G[1,Lzp,h]*h^(-1) - 4*G[1,0,
         z]*G[1,Lzp,h]*h + 16*G[1,0,z]*G[1,Kzm,h] - 4*G[1,0,z]*G[1,Kzm,
         h]*h^(-1) + 4*G[1,0,z]*G[1,Kzm,h]*h + 16*G[1,0,z]*G[1,Kzp,h]
          - 4*G[1,0,z]*G[1,Kzp,h]*h^(-1) + 4*G[1,0,z]*G[1,Kzp,h]*h + 16
         *G[1,0,z,0,h] - 4*G[1,0,z,0,h]*h^(-1) + 4*G[1,0,z,0,h]*h + 2/3
         *G[1,0,h]*Pi^2*h^(-1) - 8/3*G[1,0,h]*Pi^2 - 2/3*G[1,0,h]*Pi^2*
         h - 8*G[1,0,Lzm,z^(-1),z] + 2*G[1,0,Lzm,z^(-1),z]*h^(-1) - 2*
         G[1,0,Lzm,z^(-1),z]*h + 4*G[1,0,Lzm,z] + 2*G[1,0,Lzm,z]*h^(-1)
          + 2*G[1,0,Lzm,z]*h + 8*G[1,0,Lzm,z]*G[1,h] - 2*G[1,0,Lzm,z]*
         G[1,h]*h^(-1) + 2*G[1,0,Lzm,z]*G[1,h]*h - 8*G[1,0,Lzm,z,z] + 2
         *G[1,0,Lzm,z,z]*h^(-1) - 2*G[1,0,Lzm,z,z]*h + 8*G[1,0,Lzm,0,z]
          - 2*G[1,0,Lzm,0,z]*h^(-1) + 2*G[1,0,Lzm,0,z]*h - 8*G[1,0,Lzm,
         1,z] + 2*G[1,0,Lzm,1,z]*h^(-1) - 2*G[1,0,Lzm,1,z]*h - 8*G[1,0,
         Lzp,z^(-1),z] + 2*G[1,0,Lzp,z^(-1),z]*h^(-1) - 2*G[1,0,Lzp,
         z^(-1),z]*h + 4*G[1,0,Lzp,z] + 2*G[1,0,Lzp,z]*h^(-1) + 2*G[1,0
         ,Lzp,z]*h + 8*G[1,0,Lzp,z]*G[1,h] - 2*G[1,0,Lzp,z]*G[1,h]*
         h^(-1) + 2*G[1,0,Lzp,z]*G[1,h]*h - 8*G[1,0,Lzp,z,z] + 2*G[1,0,
         Lzp,z,z]*h^(-1) - 2*G[1,0,Lzp,z,z]*h + 8*G[1,0,Lzp,0,z] - 2*G[
         1,0,Lzp,0,z]*h^(-1) + 2*G[1,0,Lzp,0,z]*h - 8*G[1,0,Lzp,1,z] + 
         2*G[1,0,Lzp,1,z]*h^(-1) - 2*G[1,0,Lzp,1,z]*h + 8*G[1,0,Kzm,
         z^(-1),z] - 2*G[1,0,Kzm,z^(-1),z]*h^(-1) + 2*G[1,0,Kzm,z^(-1),
         z]*h + 4*G[1,0,Kzm,z] + 2*G[1,0,Kzm,z]*h^(-1) + 2*G[1,0,Kzm,z]
         *h - 8*G[1,0,Kzm,z]*G[1,h] + 2*G[1,0,Kzm,z]*G[1,h]*h^(-1) - 2*
         G[1,0,Kzm,z]*G[1,h]*h + 8*G[1,0,Kzm,z,z] - 2*G[1,0,Kzm,z,z]*
         h^(-1) + 2*G[1,0,Kzm,z,z]*h + 8*G[1,0,Kzm,1,z] - 2*G[1,0,Kzm,1
         ,z]*h^(-1) + 2*G[1,0,Kzm,1,z]*h + 8*G[1,0,Kzp,z^(-1),z] - 2*G[
         1,0,Kzp,z^(-1),z]*h^(-1) + 2*G[1,0,Kzp,z^(-1),z]*h + 4*G[1,0,
         Kzp,z] + 2*G[1,0,Kzp,z]*h^(-1) + 2*G[1,0,Kzp,z]*h - 8*G[1,0,
         Kzp,z]*G[1,h] + 2*G[1,0,Kzp,z]*G[1,h]*h^(-1) - 2*G[1,0,Kzp,z]*
         G[1,h]*h + 8*G[1,0,Kzp,z,z] - 2*G[1,0,Kzp,z,z]*h^(-1) + 2*G[1,
         0,Kzp,z,z]*h + 8*G[1,0,Kzp,1,z] - 2*G[1,0,Kzp,1,z]*h^(-1) + 2*
         G[1,0,Kzp,1,z]*h - 36*G[1,0,0,z] + 2*G[1,0,0,z]*h^(-1) - 18*G[
         1,0,0,z]*h + 40*G[1,0,0,z]*G[1,h] - 10*G[1,0,0,z]*G[1,h]*
         h^(-1) + 10*G[1,0,0,z]*G[1,h]*h + 24*G[1,0,0,h] - 8*G[1,0,0,h]
         *h^(-1) + 12*G[1,0,0,h]*h - 8*G[1,0,0,Lzm,z] + 2*G[1,0,0,Lzm,z
         ]*h^(-1) - 2*G[1,0,0,Lzm,z]*h - 8*G[1,0,0,Lzp,z] + 2*G[1,0,0,
         Lzp,z]*h^(-1) - 2*G[1,0,0,Lzp,z]*h + 16*G[1,0,0,Kzm,z] - 4*G[1
         ,0,0,Kzm,z]*h^(-1) + 4*G[1,0,0,Kzm,z]*h + 16*G[1,0,0,Kzp,z] - 
         4*G[1,0,0,Kzp,z]*h^(-1) + 4*G[1,0,0,Kzp,z]*h + 60*G[1,0,0,0,z]
          - 15*G[1,0,0,0,z]*h^(-1) + 15*G[1,0,0,0,z]*h - 24*G[1,0,0,0,h
         ] + 6*G[1,0,0,0,h]*h^(-1) - 6*G[1,0,0,0,h]*h - 40*G[1,0,0,1,z]
          + 10*G[1,0,0,1,z]*h^(-1) - 10*G[1,0,0,1,z]*h + 8*G[1,0,1,Lzm,
         z] - 2*G[1,0,1,Lzm,z]*h^(-1) + 2*G[1,0,1,Lzm,z]*h + 8*G[1,0,1,
         Lzp,z] - 2*G[1,0,1,Lzp,z]*h^(-1) + 2*G[1,0,1,Lzp,z]*h - 8*G[1,
         0,1,Kzm,z] + 2*G[1,0,1,Kzm,z]*h^(-1) - 2*G[1,0,1,Kzm,z]*h - 8*
         G[1,0,1,Kzp,z] + 2*G[1,0,1,Kzp,z]*h^(-1) - 2*G[1,0,1,Kzp,z]*h
          - 16*G[1,0,1,0,z] + 4*G[1,0,1,0,z]*h^(-1) - 4*G[1,0,1,0,z]*h
          - 16*G[1,0,1,0,h] + 4*G[1,0,1,0,h]*h^(-1) - 4*G[1,0,1,0,h]*h
          + 16*G[1,1,Lzm,0,z] - 4*G[1,1,Lzm,0,z]*h^(-1) + 4*G[1,1,Lzm,0
         ,z]*h + 16*G[1,1,Lzp,0,z] - 4*G[1,1,Lzp,0,z]*h^(-1) + 4*G[1,1,
         Lzp,0,z]*h - 16*G[1,1,Kzm,0,z] + 4*G[1,1,Kzm,0,z]*h^(-1) - 4*
         G[1,1,Kzm,0,z]*h - 16*G[1,1,Kzp,0,z] + 4*G[1,1,Kzp,0,z]*h^(-1)
          - 4*G[1,1,Kzp,0,z]*h + 8*G[1,1,0,h] + 4*G[1,1,0,h]*h^(-1) + 4
         *G[1,1,0,h]*h + 16*G[1,1,0,Lzm,z] - 4*G[1,1,0,Lzm,z]*h^(-1) + 
         4*G[1,1,0,Lzm,z]*h + 16*G[1,1,0,Lzp,z] - 4*G[1,1,0,Lzp,z]*
         h^(-1) + 4*G[1,1,0,Lzp,z]*h - 16*G[1,1,0,Kzm,z] + 4*G[1,1,0,
         Kzm,z]*h^(-1) - 4*G[1,1,0,Kzm,z]*h - 16*G[1,1,0,Kzp,z] + 4*G[1
         ,1,0,Kzp,z]*h^(-1) - 4*G[1,1,0,Kzp,z]*h + 48*G[1,1,0,0,z] - 12
         *G[1,1,0,0,z]*h^(-1) + 12*G[1,1,0,0,z]*h - 24*G[1,1,0,0,h] + 6
         *G[1,1,0,0,h]*h^(-1) - 6*G[1,1,0,0,h]*h + 2/3*G[1,Cm,z]*Pi^2*
         h^(-1) - 8/3*G[1,Cm,z]*Pi^2 - 2/3*G[1,Cm,z]*Pi^2*h - 48*G[1,Cm
         ,0,0,z] + 12*G[1,Cm,0,0,z]*h^(-1) - 12*G[1,Cm,0,0,z]*h + 2/3*
         G[1,Cp,z]*Pi^2*h^(-1) - 8/3*G[1,Cp,z]*Pi^2 - 2/3*G[1,Cp,z]*
         Pi^2*h - 48*G[1,Cp,0,0,z] + 12*G[1,Cp,0,0,z]*h^(-1) - 12*G[1,
         Cp,0,0,z]*h - 2/3*G[Cm,z]*Pi^2*h^(-1) - 1/3*G[Cm,z]*G[1,h]*
         Pi^2*h^(-1) + 4/3*G[Cm,z]*G[1,h]*Pi^2 + 1/3*G[Cm,z]*G[1,h]*
         Pi^2*h - 12*G[Cm,0,0,z]*h^(-1) + 24*G[Cm,0,0,z]*G[1,h] - 6*G[
         Cm,0,0,z]*G[1,h]*h^(-1) + 6*G[Cm,0,0,z]*G[1,h]*h - 2/3*G[Cp,z]
         *Pi^2*h^(-1) - 1/3*G[Cp,z]*G[1,h]*Pi^2*h^(-1) + 4/3*G[Cp,z]*G[
         1,h]*Pi^2 + 1/3*G[Cp,z]*G[1,h]*Pi^2*h - 12*G[Cp,0,0,z]*h^(-1)
          + 24*G[Cp,0,0,z]*G[1,h] - 6*G[Cp,0,0,z]*G[1,h]*h^(-1) + 6*G[
         Cp,0,0,z]*G[1,h]*h )

       + Den[1 - h - h*z + h^2]*Den[z - h - h*z + h^2*z] * ( 1/3*Pi^2
          + 1/6*Pi^2*z - 2/3*Pi^2*h - 5/6*Pi^2*h*z + 1/6*Pi^2*h*z^2 + 1/
         6*Pi^2*h^2*z^(-1) + 1/2*Pi^2*h^2 + 1/2*Pi^2*h^2*z + 1/6*Pi^2*
         h^2*z^2 - 1/6*Pi^2*h^2*z^3 - 1/6*Pi^2*h^3 - 1/3*Pi^2*h^3*z + 1/
         6*Pi^2*h^3*z^2 + 2*G[z^(-1),0,h] + G[z^(-1),0,h]*z - 4*G[
         z^(-1),0,h]*h - 5*G[z^(-1),0,h]*h*z + G[z^(-1),0,h]*h*z^2 + G[
         z^(-1),0,h]*h^2*z^(-1) + 3*G[z^(-1),0,h]*h^2 + 3*G[z^(-1),0,h]
         *h^2*z + G[z^(-1),0,h]*h^2*z^2 - G[z^(-1),0,h]*h^2*z^3 - G[
         z^(-1),0,h]*h^3 - 2*G[z^(-1),0,h]*h^3*z + G[z^(-1),0,h]*h^3*
         z^2 - 2*G[z,0,h] - G[z,0,h]*z + 4*G[z,0,h]*h + 5*G[z,0,h]*h*z
          - G[z,0,h]*h*z^2 - G[z,0,h]*h^2*z^(-1) - 3*G[z,0,h]*h^2 - 3*
         G[z,0,h]*h^2*z - G[z,0,h]*h^2*z^2 + G[z,0,h]*h^2*z^3 + G[z,0,h
         ]*h^3 + 2*G[z,0,h]*h^3*z - G[z,0,h]*h^3*z^2 - 2*G[0,h]*G[0,z]
          - G[0,h]*G[0,z]*z + 4*G[0,h]*G[0,z]*h + 5*G[0,h]*G[0,z]*h*z
          - G[0,h]*G[0,z]*h*z^2 - G[0,h]*G[0,z]*h^2*z^(-1) - 3*G[0,h]*
         G[0,z]*h^2 - 3*G[0,h]*G[0,z]*h^2*z - G[0,h]*G[0,z]*h^2*z^2 + 
         G[0,h]*G[0,z]*h^2*z^3 + G[0,h]*G[0,z]*h^3 + 2*G[0,h]*G[0,z]*
         h^3*z - G[0,h]*G[0,z]*h^3*z^2 + 2*G[0,z]*G[z^(-1),h] + G[0,z]*
         G[z^(-1),h]*z - 4*G[0,z]*G[z^(-1),h]*h - 5*G[0,z]*G[z^(-1),h]*
         h*z + G[0,z]*G[z^(-1),h]*h*z^2 + G[0,z]*G[z^(-1),h]*h^2*z^(-1)
          + 3*G[0,z]*G[z^(-1),h]*h^2 + 3*G[0,z]*G[z^(-1),h]*h^2*z + G[0
         ,z]*G[z^(-1),h]*h^2*z^2 - G[0,z]*G[z^(-1),h]*h^2*z^3 - G[0,z]*
         G[z^(-1),h]*h^3 - 2*G[0,z]*G[z^(-1),h]*h^3*z + G[0,z]*G[z^(-1)
         ,h]*h^3*z^2 + 2*G[0,z]*G[z,h] + G[0,z]*G[z,h]*z - 4*G[0,z]*G[z
         ,h]*h - 5*G[0,z]*G[z,h]*h*z + G[0,z]*G[z,h]*h*z^2 + G[0,z]*G[z
         ,h]*h^2*z^(-1) + 3*G[0,z]*G[z,h]*h^2 + 3*G[0,z]*G[z,h]*h^2*z
          + G[0,z]*G[z,h]*h^2*z^2 - G[0,z]*G[z,h]*h^2*z^3 - G[0,z]*G[z,
         h]*h^3 - 2*G[0,z]*G[z,h]*h^3*z + G[0,z]*G[z,h]*h^3*z^2 + 4*G[0
         ,0,h] - 2*G[0,0,h]*z - 6*G[0,0,h]*h*z + 2*G[0,0,h]*h*z^2 - 2*
         G[0,0,h]*h^2*z^(-1) + 2*G[0,0,h]*h^2 + 2*G[0,0,h]*h^2*z + 2*G[
         0,0,h]*h^2*z^2 - 2*G[0,0,h]*h^2*z^3 + 2*G[0,0,h]*h^3 - 4*G[0,0
         ,h]*h^3*z + 2*G[0,0,h]*h^3*z^2 + G[0,0,z]*z - 2*G[0,0,z]*h - 
         G[0,0,z]*h*z + G[0,0,z]*h^2*z^(-1) + G[0,0,z]*h^2 + G[0,0,z]*
         h^2*z - G[0,0,z]*h^3 - 2*G[1,0,z] - G[1,0,z]*z + 4*G[1,0,z]*h
          + 5*G[1,0,z]*h*z - G[1,0,z]*h*z^2 - G[1,0,z]*h^2*z^(-1) - 3*
         G[1,0,z]*h^2 - 3*G[1,0,z]*h^2*z - G[1,0,z]*h^2*z^2 + G[1,0,z]*
         h^2*z^3 + G[1,0,z]*h^3 + 2*G[1,0,z]*h^3*z - G[1,0,z]*h^3*z^2 )

       + Den[1 - h + h^2 - z*h] * (  - 1/3*Pi^2 + 1/2*Pi^2*h - 1/6*Pi^2
         *h^2 - 2*G[z^(-1),0,h] + 3*G[z^(-1),0,h]*h - G[z^(-1),0,h]*h^2
          + 2*G[z,0,h] - 3*G[z,0,h]*h + G[z,0,h]*h^2 - 2*G[0,z]*G[
         z^(-1),h] + 3*G[0,z]*G[z^(-1),h]*h - G[0,z]*G[z^(-1),h]*h^2 - 
         2*G[0,z]*G[z,h] + 3*G[0,z]*G[z,h]*h - G[0,z]*G[z,h]*h^2 + 2*G[
         0,z]*G[0,h] - 3*G[0,z]*G[0,h]*h + G[0,z]*G[0,h]*h^2 - 2*G[0,0,
         z] + 3*G[0,0,z]*h - G[0,0,z]*h^2 + 4*G[0,0,h] - 6*G[0,0,h]*h
          + 2*G[0,0,h]*h^2 + 2*G[1,0,z] - 3*G[1,0,z]*h + G[1,0,z]*h^2 )

       + Den[1 + h]*Den[ - 1 + z*h] * ( 8*zeta3 - 106/45*Pi^4 + 8*G[
         Jz^(-1),z^(-1),0,h] + 8*G[Jz^(-1),z,0,h] - 4/3*G[Jz^(-1),h]*
         Pi^2 - 8*G[Jz^(-1),1,0,h] + 8*G[Lzm,z^(-1),0,h] + 32*G[Lzm,
         z^(-1),0,0,z] - 32*G[Lzm,z^(-1),0,1,z] - 32*G[Lzm,z^(-1),1,0,z
         ] - 8*G[Lzm,z,0,h] + 4/3*G[Lzm,h]*Pi^2 + 24*G[Lzm,0,z^(-1),0,z
         ] - 16*G[Lzm,0,z^(-1),1,z] + 4/3*G[Lzm,0,z]*Pi^2 + 8*G[Lzm,0,z
         ,0,z] - 16*G[Lzm,0,z,1,z] + 16*G[Lzm,0,0,z^(-1),z] + 16*G[Lzm,
         0,0,z,z] + 16*G[Lzm,0,0,h] - 16*G[Lzm,0,1,z^(-1),z] - 16*G[Lzm
         ,0,1,z,z] - 8*G[Lzm,0,1,0,z] - 32*G[Lzm,1,z^(-1),0,z] - 8/3*G[
         Lzm,1,z]*Pi^2 - 16*G[Lzm,1,0,z^(-1),z] - 16*G[Lzm,1,0,z,z] - 
         16*G[Lzm,1,0,0,z] + 16*G[Lzm,1,0,1,z] + 32*G[Lzm,1,1,0,z] + 8*
         G[Lzp,z^(-1),0,h] + 32*G[Lzp,z^(-1),0,0,z] - 32*G[Lzp,z^(-1),0
         ,1,z] - 32*G[Lzp,z^(-1),1,0,z] - 8*G[Lzp,z,0,h] + 4/3*G[Lzp,h]
         *Pi^2 + 24*G[Lzp,0,z^(-1),0,z] - 16*G[Lzp,0,z^(-1),1,z] + 4/3*
         G[Lzp,0,z]*Pi^2 + 8*G[Lzp,0,z,0,z] - 16*G[Lzp,0,z,1,z] + 16*G[
         Lzp,0,0,z^(-1),z] + 16*G[Lzp,0,0,z,z] + 16*G[Lzp,0,0,h] - 16*
         G[Lzp,0,1,z^(-1),z] - 16*G[Lzp,0,1,z,z] - 8*G[Lzp,0,1,0,z] - 
         32*G[Lzp,1,z^(-1),0,z] - 8/3*G[Lzp,1,z]*Pi^2 - 16*G[Lzp,1,0,
         z^(-1),z] - 16*G[Lzp,1,0,z,z] - 16*G[Lzp,1,0,0,z] + 16*G[Lzp,1
         ,0,1,z] + 32*G[Lzp,1,1,0,z] - 8*G[Kzm,z^(-1),0,h] - 32*G[Kzm,
         z^(-1),0,0,z] + 32*G[Kzm,z^(-1),0,1,z] + 32*G[Kzm,z^(-1),1,0,z
         ] + 8*G[Kzm,z,0,h] - 4/3*G[Kzm,h]*Pi^2 - 24*G[Kzm,0,z^(-1),0,z
         ] + 16*G[Kzm,0,z^(-1),1,z] - 4/3*G[Kzm,0,z]*Pi^2 - 8*G[Kzm,0,z
         ,0,z] + 16*G[Kzm,0,z,1,z] - 16*G[Kzm,0,0,z^(-1),z] - 16*G[Kzm,
         0,0,z,z] + 16*G[Kzm,0,0,h] + 72*G[Kzm,0,0,0,z] - 48*G[Kzm,0,0,
         1,z] + 16*G[Kzm,0,1,z^(-1),z] + 16*G[Kzm,0,1,z,z] - 40*G[Kzm,0
         ,1,0,z] + 32*G[Kzm,1,z^(-1),0,z] + 8/3*G[Kzm,1,z]*Pi^2 + 16*G[
         Kzm,1,0,z^(-1),z] + 16*G[Kzm,1,0,z,z] - 32*G[Kzm,1,0,0,z] - 16
         *G[Kzm,1,0,1,z] - 32*G[Kzm,1,1,0,z] - 8*G[Kzp,z^(-1),0,h] - 32
         *G[Kzp,z^(-1),0,0,z] + 32*G[Kzp,z^(-1),0,1,z] + 32*G[Kzp,
         z^(-1),1,0,z] + 8*G[Kzp,z,0,h] - 4/3*G[Kzp,h]*Pi^2 - 24*G[Kzp,
         0,z^(-1),0,z] + 16*G[Kzp,0,z^(-1),1,z] - 4/3*G[Kzp,0,z]*Pi^2
          - 8*G[Kzp,0,z,0,z] + 16*G[Kzp,0,z,1,z] - 16*G[Kzp,0,0,z^(-1),
         z] - 16*G[Kzp,0,0,z,z] + 16*G[Kzp,0,0,h] + 72*G[Kzp,0,0,0,z]
          - 48*G[Kzp,0,0,1,z] + 16*G[Kzp,0,1,z^(-1),z] + 16*G[Kzp,0,1,z
         ,z] - 40*G[Kzp,0,1,0,z] + 32*G[Kzp,1,z^(-1),0,z] + 8/3*G[Kzp,1
         ,z]*Pi^2 + 16*G[Kzp,1,0,z^(-1),z] + 16*G[Kzp,1,0,z,z] - 32*G[
         Kzp,1,0,0,z] - 16*G[Kzp,1,0,1,z] - 32*G[Kzp,1,1,0,z] - 8*G[Jz,
         z^(-1),0,h] - 8*G[Jz,z,0,h] + 4/3*G[Jz,h]*Pi^2 + 8*G[Jz,0,0,h]
          + 8*G[Jz,1,0,h] + 16*G[0,z^(-1),0,h] - 32*G[0,z^(-1),0,0,h]
          + 8*G[0,z]*zeta3 + 8*G[0,z]*G[Jz^(-1),z^(-1),h] - 8*G[0,z]*G[
         Jz^(-1),z,h] + 8*G[0,z]*G[Lzm,z^(-1),h] + 8*G[0,z]*G[Lzm,z,h]
          - 8*G[0,z]*G[Lzm,0,h] + 8*G[0,z]*G[Lzp,z^(-1),h] + 8*G[0,z]*
         G[Lzp,z,h] - 8*G[0,z]*G[Lzp,0,h] - 8*G[0,z]*G[Kzm,z^(-1),h] - 
         8*G[0,z]*G[Kzm,z,h] + 8*G[0,z]*G[Kzm,0,h] - 8*G[0,z]*G[Kzp,
         z^(-1),h] - 8*G[0,z]*G[Kzp,z,h] + 8*G[0,z]*G[Kzp,0,h] - 8*G[0,
         z]*G[Jz,z^(-1),h] + 8*G[0,z]*G[Jz,z,h] + 16*G[0,z]*G[0,z^(-1),
         h] - 32*G[0,z]*G[0,z^(-1),0,h] - 16*G[0,z]*G[0,z,h] + 32*G[0,z
         ]*G[0,z,0,h] + 4*G[0,z]*G[0,h]*Pi^2 + 16*G[0,z]*G[0,Lzm,z^(-1)
         ,h] + 16*G[0,z]*G[0,Lzm,z,h] - 16*G[0,z]*G[0,Lzm,0,h] + 16*G[0
         ,z]*G[0,Lzp,z^(-1),h] + 16*G[0,z]*G[0,Lzp,z,h] - 16*G[0,z]*G[0
         ,Lzp,0,h] - 16*G[0,z]*G[0,Kzm,z^(-1),h] - 16*G[0,z]*G[0,Kzm,z,
         h] + 16*G[0,z]*G[0,Kzm,0,h] - 16*G[0,z]*G[0,Kzp,z^(-1),h] - 16
         *G[0,z]*G[0,Kzp,z,h] + 16*G[0,z]*G[0,Kzp,0,h] + 16*G[0,z]*G[0,
         Jz,z^(-1),h] - 16*G[0,z]*G[0,Jz,z,h] + 64*G[0,z]*G[1,z^(-1),0,
         h] + 16*G[0,z]*G[1,Jz^(-1),z^(-1),h] - 16*G[0,z]*G[1,Jz^(-1),z
         ,h] - 64*G[0,z]*G[1,z,0,h] - 16/3*G[0,z]*G[1,h]*Pi^2 - 32*G[0,
         z]*G[1,Lzm,z^(-1),h] - 32*G[0,z]*G[1,Lzm,z,h] + 32*G[0,z]*G[1,
         Lzm,0,h] - 32*G[0,z]*G[1,Lzp,z^(-1),h] - 32*G[0,z]*G[1,Lzp,z,h
         ] + 32*G[0,z]*G[1,Lzp,0,h] + 32*G[0,z]*G[1,Kzm,z^(-1),h] + 32*
         G[0,z]*G[1,Kzm,z,h] - 32*G[0,z]*G[1,Kzm,0,h] + 32*G[0,z]*G[1,
         Kzp,z^(-1),h] + 32*G[0,z]*G[1,Kzp,z,h] - 32*G[0,z]*G[1,Kzp,0,h
         ] - 16*G[0,z]*G[1,Jz,z^(-1),h] + 16*G[0,z]*G[1,Jz,z,h] - 32*G[
         0,z]*G[1,0,z^(-1),h] + 32*G[0,z]*G[1,0,z,h] + 16*G[0,z,0,h] - 
         32*G[0,z,0,0,h] + 24*G[0,h]*zeta3 - 8/3*G[0,h]*Pi^2 - 16*G[0,h
         ]*G[Lzm,z^(-1),0,z] - 4/3*G[0,h]*G[Lzm,z]*Pi^2 - 8*G[0,h]*G[
         Lzm,0,z^(-1),z] - 8*G[0,h]*G[Lzm,0,z,z] + 8*G[0,h]*G[Lzm,1,0,z
         ] - 16*G[0,h]*G[Lzp,z^(-1),0,z] - 4/3*G[0,h]*G[Lzp,z]*Pi^2 - 8
         *G[0,h]*G[Lzp,0,z^(-1),z] - 8*G[0,h]*G[Lzp,0,z,z] + 8*G[0,h]*
         G[Lzp,1,0,z] + 16*G[0,h]*G[Kzm,z^(-1),0,z] + 4/3*G[0,h]*G[Kzm,
         z]*Pi^2 + 8*G[0,h]*G[Kzm,0,z^(-1),z] + 8*G[0,h]*G[Kzm,0,z,z]
          - 24*G[0,h]*G[Kzm,0,0,z] - 8*G[0,h]*G[Kzm,1,0,z] + 16*G[0,h]*
         G[Kzp,z^(-1),0,z] + 4/3*G[0,h]*G[Kzp,z]*Pi^2 + 8*G[0,h]*G[Kzp,
         0,z^(-1),z] + 8*G[0,h]*G[Kzp,0,z,z] - 24*G[0,h]*G[Kzp,0,0,z]
          - 8*G[0,h]*G[Kzp,1,0,z] - 8*G[0,h]*G[0,Lzm,z^(-1),z] - 8*G[0,
         h]*G[0,Lzm,z,z] + 8*G[0,h]*G[0,Lzm,0,z] - 8*G[0,h]*G[0,Lzp,
         z^(-1),z] - 8*G[0,h]*G[0,Lzp,z,z] + 8*G[0,h]*G[0,Lzp,0,z] + 8*
         G[0,h]*G[0,Kzm,z^(-1),z] + 8*G[0,h]*G[0,Kzm,z,z] + 8*G[0,h]*G[
         0,Kzp,z^(-1),z] + 8*G[0,h]*G[0,Kzp,z,z] + 8*G[0,h]*G[1,Lzm,0,z
         ] + 8*G[0,h]*G[1,Lzp,0,z] - 8*G[0,h]*G[1,Kzm,0,z] - 8*G[0,h]*
         G[1,Kzp,0,z] + 8*G[0,h]*G[1,0,Lzm,z] + 8*G[0,h]*G[1,0,Lzp,z]
          - 8*G[0,h]*G[1,0,Kzm,z] - 8*G[0,h]*G[1,0,Kzp,z] + 40*G[0,h]*
         G[1,0,0,z] + 16*G[0,Lzm,z^(-1),z]*G[1,h] - 8*G[0,Lzm,z^(-1),0,
         z] + 16*G[0,Lzm,z^(-1),0,h] - 16*G[0,Lzm,z^(-1),1,z] - 4/3*G[0
         ,Lzm,z]*Pi^2 + 16*G[0,Lzm,z,z]*G[1,h] + 8*G[0,Lzm,z,0,z] - 16*
         G[0,Lzm,z,0,h] - 16*G[0,Lzm,z,1,z] + 8/3*G[0,Lzm,h]*Pi^2 - 16*
         G[0,Lzm,h]*G[1,0,z] - 16*G[0,Lzm,0,z]*G[1,h] - 16*G[0,Lzm,0,0,
         z] + 32*G[0,Lzm,0,0,h] + 16*G[0,Lzm,0,1,z] - 16*G[0,Lzm,1,
         z^(-1),z] - 16*G[0,Lzm,1,z,z] + 24*G[0,Lzm,1,0,z] + 16*G[0,Lzp
         ,z^(-1),z]*G[1,h] - 8*G[0,Lzp,z^(-1),0,z] + 16*G[0,Lzp,z^(-1),
         0,h] - 16*G[0,Lzp,z^(-1),1,z] - 4/3*G[0,Lzp,z]*Pi^2 + 16*G[0,
         Lzp,z,z]*G[1,h] + 8*G[0,Lzp,z,0,z] - 16*G[0,Lzp,z,0,h] - 16*G[
         0,Lzp,z,1,z] + 8/3*G[0,Lzp,h]*Pi^2 - 16*G[0,Lzp,h]*G[1,0,z] - 
         16*G[0,Lzp,0,z]*G[1,h] - 16*G[0,Lzp,0,0,z] + 32*G[0,Lzp,0,0,h]
          + 16*G[0,Lzp,0,1,z] - 16*G[0,Lzp,1,z^(-1),z] - 16*G[0,Lzp,1,z
         ,z] + 24*G[0,Lzp,1,0,z] - 16*G[0,Kzm,z^(-1),z]*G[1,h] + 8*G[0,
         Kzm,z^(-1),0,z] - 16*G[0,Kzm,z^(-1),0,h] + 16*G[0,Kzm,z^(-1),1
         ,z] + 4/3*G[0,Kzm,z]*Pi^2 - 16*G[0,Kzm,z,z]*G[1,h] - 8*G[0,Kzm
         ,z,0,z] + 16*G[0,Kzm,z,0,h] + 16*G[0,Kzm,z,1,z] - 8/3*G[0,Kzm,
         h]*Pi^2 + 16*G[0,Kzm,h]*G[1,0,z] - 24*G[0,Kzm,0,0,z] + 32*G[0,
         Kzm,0,0,h] + 16*G[0,Kzm,1,z^(-1),z] + 16*G[0,Kzm,1,z,z] - 8*G[
         0,Kzm,1,0,z] - 16*G[0,Kzp,z^(-1),z]*G[1,h] + 8*G[0,Kzp,z^(-1),
         0,z] - 16*G[0,Kzp,z^(-1),0,h] + 16*G[0,Kzp,z^(-1),1,z] + 4/3*
         G[0,Kzp,z]*Pi^2 - 16*G[0,Kzp,z,z]*G[1,h] - 8*G[0,Kzp,z,0,z] + 
         16*G[0,Kzp,z,0,h] + 16*G[0,Kzp,z,1,z] - 8/3*G[0,Kzp,h]*Pi^2 + 
         16*G[0,Kzp,h]*G[1,0,z] - 24*G[0,Kzp,0,0,z] + 32*G[0,Kzp,0,0,h]
          + 16*G[0,Kzp,1,z^(-1),z] + 16*G[0,Kzp,1,z,z] - 8*G[0,Kzp,1,0,
         z] + 16*G[0,Jz,z^(-1),0,h] + 16*G[0,Jz,z,0,h] - 8/3*G[0,Jz,h]*
         Pi^2 - 16*G[0,Jz,0,0,h] - 16*G[0,Jz,1,0,h] + 16*G[0,0,z^(-1),h
         ]*G[0,z] + 16*G[0,0,z^(-1),0,h] - 16/3*G[0,0,z]*Pi^2 - 24*G[0,
         0,z]*G[Jz^(-1),h] - 8*G[0,0,z]*G[Kzm,h] - 8*G[0,0,z]*G[Kzp,h]
          - 8*G[0,0,z]*G[Jz,h] - 32*G[0,0,z]*G[0,z^(-1),h] - 32*G[0,0,z
         ]*G[0,z,h] + 8*G[0,0,z]*G[0,h] - 16*G[0,0,z]*G[0,Kzm,h] - 16*
         G[0,0,z]*G[0,Kzp,h] + 16*G[0,0,z]*G[0,Jz,h] + 16*G[0,0,z]*G[0,
         1,h] + 64*G[0,0,z]*G[1,z^(-1),h] - 48*G[0,0,z]*G[1,Jz^(-1),h]
          + 64*G[0,0,z]*G[1,z,h] + 32*G[0,0,z]*G[1,Kzm,h] + 32*G[0,0,z]
         *G[1,Kzp,h] - 16*G[0,0,z]*G[1,Jz,h] - 32*G[0,0,z]*G[1,0,h] - 
         16*G[0,0,z,h]*G[0,z] + 16*G[0,0,z,0,h] - 8/3*G[0,0,h]*Pi^2 - 
         16*G[0,0,Lzm,z^(-1),z] - 16*G[0,0,Lzm,z,z] + 16*G[0,0,Lzm,0,z]
          - 16*G[0,0,Lzp,z^(-1),z] - 16*G[0,0,Lzp,z,z] + 16*G[0,0,Lzp,0
         ,z] + 16*G[0,0,Kzm,z^(-1),z] + 8*G[0,0,Kzm,z]*G[0,h] - 16*G[0,
         0,Kzm,z]*G[1,h] + 16*G[0,0,Kzm,z,z] - 8*G[0,0,Kzm,0,z] + 16*G[
         0,0,Kzm,1,z] + 16*G[0,0,Kzp,z^(-1),z] + 8*G[0,0,Kzp,z]*G[0,h]
          - 16*G[0,0,Kzp,z]*G[1,h] + 16*G[0,0,Kzp,z,z] - 8*G[0,0,Kzp,0,
         z] + 16*G[0,0,Kzp,1,z] + 48*G[0,0,0,z]*G[1,h] - 24*G[0,0,0,h]
          + 24*G[0,0,0,Kzm,z] + 24*G[0,0,0,Kzp,z] - 64*G[0,0,0,1,z] - 
         16*G[0,0,1,Kzm,z] - 16*G[0,0,1,Kzp,z] + 16*G[0,0,1,0,z] - 16*
         G[0,0,1,0,h] - 16*G[0,1,z^(-1),h]*G[0,z] - 16*G[0,1,z^(-1),0,h
         ] + 8*G[0,1,z]*Pi^2 + 16*G[0,1,z,h]*G[0,z] - 16*G[0,1,z,0,h]
          + 8/3*G[0,1,h]*Pi^2 + 16*G[0,1,Lzm,z^(-1),z] + 16*G[0,1,Lzm,z
         ,z] - 8*G[0,1,Lzm,0,z] + 16*G[0,1,Lzp,z^(-1),z] + 16*G[0,1,Lzp
         ,z,z] - 8*G[0,1,Lzp,0,z] - 16*G[0,1,Kzm,z^(-1),z] - 16*G[0,1,
         Kzm,z,z] - 8*G[0,1,Kzm,0,z] - 16*G[0,1,Kzp,z^(-1),z] - 16*G[0,
         1,Kzp,z,z] - 8*G[0,1,Kzp,0,z] + 8*G[0,1,0,z] - 24*G[0,1,0,z]*
         G[0,h] + 48*G[0,1,0,z]*G[1,h] - 16*G[0,1,0,h] + 8*G[0,1,0,Lzm,
         z] + 8*G[0,1,0,Lzp,z] - 24*G[0,1,0,Kzm,z] - 24*G[0,1,0,Kzp,z]
          + 72*G[0,1,0,0,z] - 16*G[0,1,0,0,h] + 80*G[0,1,0,1,z] + 32*G[
         0,1,1,0,z] + 16*G[0,1,1,0,h] - 8/3*G[0,Cm,z]*Pi^2 - 48*G[0,Cm,
         0,0,z] - 8/3*G[0,Cp,z]*Pi^2 - 48*G[0,Cp,0,0,z] + 64*G[1,z^(-1)
         ,0,0,h] + 16*G[1,Jz^(-1),z^(-1),0,h] + 16*G[1,Jz^(-1),z,0,h]
          - 8/3*G[1,Jz^(-1),h]*Pi^2 - 16*G[1,Jz^(-1),1,0,h] + 112*G[1,z
         ]*zeta3 + 64*G[1,z,0,0,h] - 80*G[1,h]*zeta3 + 32*G[1,h]*G[Lzm,
         z^(-1),0,z] + 8/3*G[1,h]*G[Lzm,z]*Pi^2 + 16*G[1,h]*G[Lzm,0,
         z^(-1),z] + 16*G[1,h]*G[Lzm,0,z,z] - 16*G[1,h]*G[Lzm,1,0,z] + 
         32*G[1,h]*G[Lzp,z^(-1),0,z] + 8/3*G[1,h]*G[Lzp,z]*Pi^2 + 16*G[
         1,h]*G[Lzp,0,z^(-1),z] + 16*G[1,h]*G[Lzp,0,z,z] - 16*G[1,h]*G[
         Lzp,1,0,z] - 32*G[1,h]*G[Kzm,z^(-1),0,z] - 8/3*G[1,h]*G[Kzm,z]
         *Pi^2 - 16*G[1,h]*G[Kzm,0,z^(-1),z] - 16*G[1,h]*G[Kzm,0,z,z]
          + 48*G[1,h]*G[Kzm,0,0,z] + 16*G[1,h]*G[Kzm,1,0,z] - 32*G[1,h]
         *G[Kzp,z^(-1),0,z] - 8/3*G[1,h]*G[Kzp,z]*Pi^2 - 16*G[1,h]*G[
         Kzp,0,z^(-1),z] - 16*G[1,h]*G[Kzp,0,z,z] + 48*G[1,h]*G[Kzp,0,0
         ,z] + 16*G[1,h]*G[Kzp,1,0,z] - 16*G[1,h]*G[1,Lzm,0,z] - 16*G[1
         ,h]*G[1,Lzp,0,z] + 16*G[1,h]*G[1,Kzm,0,z] + 16*G[1,h]*G[1,Kzp,
         0,z] + 32*G[1,Lzm,z^(-1),0,z] - 32*G[1,Lzm,z^(-1),0,h] + 8/3*
         G[1,Lzm,z]*Pi^2 + 32*G[1,Lzm,z,0,h] - 16/3*G[1,Lzm,h]*Pi^2 + 
         16*G[1,Lzm,0,z^(-1),z] + 16*G[1,Lzm,0,z,z] - 16*G[1,Lzm,0,0,z]
          - 64*G[1,Lzm,0,0,h] + 16*G[1,Lzm,0,1,z] + 32*G[1,Lzp,z^(-1),0
         ,z] - 32*G[1,Lzp,z^(-1),0,h] + 8/3*G[1,Lzp,z]*Pi^2 + 32*G[1,
         Lzp,z,0,h] - 16/3*G[1,Lzp,h]*Pi^2 + 16*G[1,Lzp,0,z^(-1),z] + 
         16*G[1,Lzp,0,z,z] - 16*G[1,Lzp,0,0,z] - 64*G[1,Lzp,0,0,h] + 16
         *G[1,Lzp,0,1,z] - 32*G[1,Kzm,z^(-1),0,z] + 32*G[1,Kzm,z^(-1),0
         ,h] - 8/3*G[1,Kzm,z]*Pi^2 - 32*G[1,Kzm,z,0,h] + 16/3*G[1,Kzm,h
         ]*Pi^2 - 16*G[1,Kzm,0,z^(-1),z] - 16*G[1,Kzm,0,z,z] + 64*G[1,
         Kzm,0,0,z] - 64*G[1,Kzm,0,0,h] - 16*G[1,Kzm,0,1,z] - 32*G[1,
         Kzp,z^(-1),0,z] + 32*G[1,Kzp,z^(-1),0,h] - 8/3*G[1,Kzp,z]*Pi^2
          - 32*G[1,Kzp,z,0,h] + 16/3*G[1,Kzp,h]*Pi^2 - 16*G[1,Kzp,0,
         z^(-1),z] - 16*G[1,Kzp,0,z,z] + 64*G[1,Kzp,0,0,z] - 64*G[1,Kzp
         ,0,0,h] - 16*G[1,Kzp,0,1,z] - 16*G[1,Jz,z^(-1),0,h] - 16*G[1,
         Jz,z,0,h] + 8/3*G[1,Jz,h]*Pi^2 + 16*G[1,Jz,0,0,h] + 16*G[1,Jz,
         1,0,h] - 32*G[1,0,z^(-1),0,h] + 8/3*G[1,0,z]*Pi^2 - 8*G[1,0,z]
         *G[Lzm,h] - 8*G[1,0,z]*G[Lzp,h] + 8*G[1,0,z]*G[Kzm,h] + 8*G[1,
         0,z]*G[Kzp,h] + 32*G[1,0,z]*G[1,Lzm,h] + 32*G[1,0,z]*G[1,Lzp,h
         ] - 32*G[1,0,z]*G[1,Kzm,h] - 32*G[1,0,z]*G[1,Kzp,h] - 32*G[1,0
         ,z,0,h] + 16/3*G[1,0,h]*Pi^2 + 16*G[1,0,Lzm,z^(-1),z] - 16*G[1
         ,0,Lzm,z]*G[1,h] + 16*G[1,0,Lzm,z,z] - 16*G[1,0,Lzm,0,z] + 16*
         G[1,0,Lzm,1,z] + 16*G[1,0,Lzp,z^(-1),z] - 16*G[1,0,Lzp,z]*G[1,
         h] + 16*G[1,0,Lzp,z,z] - 16*G[1,0,Lzp,0,z] + 16*G[1,0,Lzp,1,z]
          - 16*G[1,0,Kzm,z^(-1),z] + 16*G[1,0,Kzm,z]*G[1,h] - 16*G[1,0,
         Kzm,z,z] - 16*G[1,0,Kzm,1,z] - 16*G[1,0,Kzp,z^(-1),z] + 16*G[1
         ,0,Kzp,z]*G[1,h] - 16*G[1,0,Kzp,z,z] - 16*G[1,0,Kzp,1,z] + 40*
         G[1,0,0,z] - 80*G[1,0,0,z]*G[1,h] - 40*G[1,0,0,h] + 16*G[1,0,0
         ,Lzm,z] + 16*G[1,0,0,Lzp,z] - 32*G[1,0,0,Kzm,z] - 32*G[1,0,0,
         Kzp,z] - 120*G[1,0,0,0,z] + 48*G[1,0,0,0,h] + 80*G[1,0,0,1,z]
          - 16*G[1,0,1,Lzm,z] - 16*G[1,0,1,Lzp,z] + 16*G[1,0,1,Kzm,z]
          + 16*G[1,0,1,Kzp,z] + 32*G[1,0,1,0,z] + 32*G[1,0,1,0,h] - 32*
         G[1,1,Lzm,0,z] - 32*G[1,1,Lzp,0,z] + 32*G[1,1,Kzm,0,z] + 32*G[
         1,1,Kzp,0,z] - 32*G[1,1,0,Lzm,z] - 32*G[1,1,0,Lzp,z] + 32*G[1,
         1,0,Kzm,z] + 32*G[1,1,0,Kzp,z] - 96*G[1,1,0,0,z] + 48*G[1,1,0,
         0,h] + 16/3*G[1,Cm,z]*Pi^2 + 96*G[1,Cm,0,0,z] + 16/3*G[1,Cp,z]
         *Pi^2 + 96*G[1,Cp,0,0,z] - 4/3*G[Cm,z]*Pi^2 - 8/3*G[Cm,z]*G[1,
         h]*Pi^2 - 24*G[Cm,0,0,z] - 48*G[Cm,0,0,z]*G[1,h] - 4/3*G[Cp,z]
         *Pi^2 - 8/3*G[Cp,z]*G[1,h]*Pi^2 - 24*G[Cp,0,0,z] - 48*G[Cp,0,0
         ,z]*G[1,h] )

       + Den[1 + h]*Den[h - z] * (  - 8*zeta3 + 106/45*Pi^4 - 8*G[
         Jz^(-1),z^(-1),0,h] - 8*G[Jz^(-1),z,0,h] + 4/3*G[Jz^(-1),h]*
         Pi^2 + 8*G[Jz^(-1),1,0,h] - 8*G[Lzm,z^(-1),0,h] - 32*G[Lzm,
         z^(-1),0,0,z] + 32*G[Lzm,z^(-1),0,1,z] + 32*G[Lzm,z^(-1),1,0,z
         ] + 8*G[Lzm,z,0,h] - 4/3*G[Lzm,h]*Pi^2 - 24*G[Lzm,0,z^(-1),0,z
         ] + 16*G[Lzm,0,z^(-1),1,z] - 4/3*G[Lzm,0,z]*Pi^2 - 8*G[Lzm,0,z
         ,0,z] + 16*G[Lzm,0,z,1,z] - 16*G[Lzm,0,0,z^(-1),z] - 16*G[Lzm,
         0,0,z,z] - 16*G[Lzm,0,0,h] + 16*G[Lzm,0,1,z^(-1),z] + 16*G[Lzm
         ,0,1,z,z] + 8*G[Lzm,0,1,0,z] + 32*G[Lzm,1,z^(-1),0,z] + 8/3*G[
         Lzm,1,z]*Pi^2 + 16*G[Lzm,1,0,z^(-1),z] + 16*G[Lzm,1,0,z,z] + 
         16*G[Lzm,1,0,0,z] - 16*G[Lzm,1,0,1,z] - 32*G[Lzm,1,1,0,z] - 8*
         G[Lzp,z^(-1),0,h] - 32*G[Lzp,z^(-1),0,0,z] + 32*G[Lzp,z^(-1),0
         ,1,z] + 32*G[Lzp,z^(-1),1,0,z] + 8*G[Lzp,z,0,h] - 4/3*G[Lzp,h]
         *Pi^2 - 24*G[Lzp,0,z^(-1),0,z] + 16*G[Lzp,0,z^(-1),1,z] - 4/3*
         G[Lzp,0,z]*Pi^2 - 8*G[Lzp,0,z,0,z] + 16*G[Lzp,0,z,1,z] - 16*G[
         Lzp,0,0,z^(-1),z] - 16*G[Lzp,0,0,z,z] - 16*G[Lzp,0,0,h] + 16*
         G[Lzp,0,1,z^(-1),z] + 16*G[Lzp,0,1,z,z] + 8*G[Lzp,0,1,0,z] + 
         32*G[Lzp,1,z^(-1),0,z] + 8/3*G[Lzp,1,z]*Pi^2 + 16*G[Lzp,1,0,
         z^(-1),z] + 16*G[Lzp,1,0,z,z] + 16*G[Lzp,1,0,0,z] - 16*G[Lzp,1
         ,0,1,z] - 32*G[Lzp,1,1,0,z] + 8*G[Kzm,z^(-1),0,h] + 32*G[Kzm,
         z^(-1),0,0,z] - 32*G[Kzm,z^(-1),0,1,z] - 32*G[Kzm,z^(-1),1,0,z
         ] - 8*G[Kzm,z,0,h] + 4/3*G[Kzm,h]*Pi^2 + 24*G[Kzm,0,z^(-1),0,z
         ] - 16*G[Kzm,0,z^(-1),1,z] + 4/3*G[Kzm,0,z]*Pi^2 + 8*G[Kzm,0,z
         ,0,z] - 16*G[Kzm,0,z,1,z] + 16*G[Kzm,0,0,z^(-1),z] + 16*G[Kzm,
         0,0,z,z] - 16*G[Kzm,0,0,h] - 72*G[Kzm,0,0,0,z] + 48*G[Kzm,0,0,
         1,z] - 16*G[Kzm,0,1,z^(-1),z] - 16*G[Kzm,0,1,z,z] + 40*G[Kzm,0
         ,1,0,z] - 32*G[Kzm,1,z^(-1),0,z] - 8/3*G[Kzm,1,z]*Pi^2 - 16*G[
         Kzm,1,0,z^(-1),z] - 16*G[Kzm,1,0,z,z] + 32*G[Kzm,1,0,0,z] + 16
         *G[Kzm,1,0,1,z] + 32*G[Kzm,1,1,0,z] + 8*G[Kzp,z^(-1),0,h] + 32
         *G[Kzp,z^(-1),0,0,z] - 32*G[Kzp,z^(-1),0,1,z] - 32*G[Kzp,
         z^(-1),1,0,z] - 8*G[Kzp,z,0,h] + 4/3*G[Kzp,h]*Pi^2 + 24*G[Kzp,
         0,z^(-1),0,z] - 16*G[Kzp,0,z^(-1),1,z] + 4/3*G[Kzp,0,z]*Pi^2
          + 8*G[Kzp,0,z,0,z] - 16*G[Kzp,0,z,1,z] + 16*G[Kzp,0,0,z^(-1),
         z] + 16*G[Kzp,0,0,z,z] - 16*G[Kzp,0,0,h] - 72*G[Kzp,0,0,0,z]
          + 48*G[Kzp,0,0,1,z] - 16*G[Kzp,0,1,z^(-1),z] - 16*G[Kzp,0,1,z
         ,z] + 40*G[Kzp,0,1,0,z] - 32*G[Kzp,1,z^(-1),0,z] - 8/3*G[Kzp,1
         ,z]*Pi^2 - 16*G[Kzp,1,0,z^(-1),z] - 16*G[Kzp,1,0,z,z] + 32*G[
         Kzp,1,0,0,z] + 16*G[Kzp,1,0,1,z] + 32*G[Kzp,1,1,0,z] + 8*G[Jz,
         z^(-1),0,h] + 8*G[Jz,z,0,h] - 4/3*G[Jz,h]*Pi^2 - 8*G[Jz,0,0,h]
          - 8*G[Jz,1,0,h] - 16*G[0,z^(-1),0,h] + 32*G[0,z^(-1),0,0,h]
          - 8*G[0,z]*zeta3 - 8*G[0,z]*G[Jz^(-1),z^(-1),h] + 8*G[0,z]*G[
         Jz^(-1),z,h] - 8*G[0,z]*G[Lzm,z^(-1),h] - 8*G[0,z]*G[Lzm,z,h]
          + 8*G[0,z]*G[Lzm,0,h] - 8*G[0,z]*G[Lzp,z^(-1),h] - 8*G[0,z]*
         G[Lzp,z,h] + 8*G[0,z]*G[Lzp,0,h] + 8*G[0,z]*G[Kzm,z^(-1),h] + 
         8*G[0,z]*G[Kzm,z,h] - 8*G[0,z]*G[Kzm,0,h] + 8*G[0,z]*G[Kzp,
         z^(-1),h] + 8*G[0,z]*G[Kzp,z,h] - 8*G[0,z]*G[Kzp,0,h] + 8*G[0,
         z]*G[Jz,z^(-1),h] - 8*G[0,z]*G[Jz,z,h] - 16*G[0,z]*G[0,z^(-1),
         h] + 32*G[0,z]*G[0,z^(-1),0,h] + 16*G[0,z]*G[0,z,h] - 32*G[0,z
         ]*G[0,z,0,h] - 4*G[0,z]*G[0,h]*Pi^2 - 16*G[0,z]*G[0,Lzm,z^(-1)
         ,h] - 16*G[0,z]*G[0,Lzm,z,h] + 16*G[0,z]*G[0,Lzm,0,h] - 16*G[0
         ,z]*G[0,Lzp,z^(-1),h] - 16*G[0,z]*G[0,Lzp,z,h] + 16*G[0,z]*G[0
         ,Lzp,0,h] + 16*G[0,z]*G[0,Kzm,z^(-1),h] + 16*G[0,z]*G[0,Kzm,z,
         h] - 16*G[0,z]*G[0,Kzm,0,h] + 16*G[0,z]*G[0,Kzp,z^(-1),h] + 16
         *G[0,z]*G[0,Kzp,z,h] - 16*G[0,z]*G[0,Kzp,0,h] - 16*G[0,z]*G[0,
         Jz,z^(-1),h] + 16*G[0,z]*G[0,Jz,z,h] - 64*G[0,z]*G[1,z^(-1),0,
         h] - 16*G[0,z]*G[1,Jz^(-1),z^(-1),h] + 16*G[0,z]*G[1,Jz^(-1),z
         ,h] + 64*G[0,z]*G[1,z,0,h] + 16/3*G[0,z]*G[1,h]*Pi^2 + 32*G[0,
         z]*G[1,Lzm,z^(-1),h] + 32*G[0,z]*G[1,Lzm,z,h] - 32*G[0,z]*G[1,
         Lzm,0,h] + 32*G[0,z]*G[1,Lzp,z^(-1),h] + 32*G[0,z]*G[1,Lzp,z,h
         ] - 32*G[0,z]*G[1,Lzp,0,h] - 32*G[0,z]*G[1,Kzm,z^(-1),h] - 32*
         G[0,z]*G[1,Kzm,z,h] + 32*G[0,z]*G[1,Kzm,0,h] - 32*G[0,z]*G[1,
         Kzp,z^(-1),h] - 32*G[0,z]*G[1,Kzp,z,h] + 32*G[0,z]*G[1,Kzp,0,h
         ] + 16*G[0,z]*G[1,Jz,z^(-1),h] - 16*G[0,z]*G[1,Jz,z,h] + 32*G[
         0,z]*G[1,0,z^(-1),h] - 32*G[0,z]*G[1,0,z,h] - 16*G[0,z,0,h] + 
         32*G[0,z,0,0,h] - 24*G[0,h]*zeta3 + 8/3*G[0,h]*Pi^2 + 16*G[0,h
         ]*G[Lzm,z^(-1),0,z] + 4/3*G[0,h]*G[Lzm,z]*Pi^2 + 8*G[0,h]*G[
         Lzm,0,z^(-1),z] + 8*G[0,h]*G[Lzm,0,z,z] - 8*G[0,h]*G[Lzm,1,0,z
         ] + 16*G[0,h]*G[Lzp,z^(-1),0,z] + 4/3*G[0,h]*G[Lzp,z]*Pi^2 + 8
         *G[0,h]*G[Lzp,0,z^(-1),z] + 8*G[0,h]*G[Lzp,0,z,z] - 8*G[0,h]*
         G[Lzp,1,0,z] - 16*G[0,h]*G[Kzm,z^(-1),0,z] - 4/3*G[0,h]*G[Kzm,
         z]*Pi^2 - 8*G[0,h]*G[Kzm,0,z^(-1),z] - 8*G[0,h]*G[Kzm,0,z,z]
          + 24*G[0,h]*G[Kzm,0,0,z] + 8*G[0,h]*G[Kzm,1,0,z] - 16*G[0,h]*
         G[Kzp,z^(-1),0,z] - 4/3*G[0,h]*G[Kzp,z]*Pi^2 - 8*G[0,h]*G[Kzp,
         0,z^(-1),z] - 8*G[0,h]*G[Kzp,0,z,z] + 24*G[0,h]*G[Kzp,0,0,z]
          + 8*G[0,h]*G[Kzp,1,0,z] + 8*G[0,h]*G[0,Lzm,z^(-1),z] + 8*G[0,
         h]*G[0,Lzm,z,z] - 8*G[0,h]*G[0,Lzm,0,z] + 8*G[0,h]*G[0,Lzp,
         z^(-1),z] + 8*G[0,h]*G[0,Lzp,z,z] - 8*G[0,h]*G[0,Lzp,0,z] - 8*
         G[0,h]*G[0,Kzm,z^(-1),z] - 8*G[0,h]*G[0,Kzm,z,z] - 8*G[0,h]*G[
         0,Kzp,z^(-1),z] - 8*G[0,h]*G[0,Kzp,z,z] - 8*G[0,h]*G[1,Lzm,0,z
         ] - 8*G[0,h]*G[1,Lzp,0,z] + 8*G[0,h]*G[1,Kzm,0,z] + 8*G[0,h]*
         G[1,Kzp,0,z] - 8*G[0,h]*G[1,0,Lzm,z] - 8*G[0,h]*G[1,0,Lzp,z]
          + 8*G[0,h]*G[1,0,Kzm,z] + 8*G[0,h]*G[1,0,Kzp,z] - 40*G[0,h]*
         G[1,0,0,z] - 16*G[0,Lzm,z^(-1),z]*G[1,h] + 8*G[0,Lzm,z^(-1),0,
         z] - 16*G[0,Lzm,z^(-1),0,h] + 16*G[0,Lzm,z^(-1),1,z] + 4/3*G[0
         ,Lzm,z]*Pi^2 - 16*G[0,Lzm,z,z]*G[1,h] - 8*G[0,Lzm,z,0,z] + 16*
         G[0,Lzm,z,0,h] + 16*G[0,Lzm,z,1,z] - 8/3*G[0,Lzm,h]*Pi^2 + 16*
         G[0,Lzm,h]*G[1,0,z] + 16*G[0,Lzm,0,z]*G[1,h] + 16*G[0,Lzm,0,0,
         z] - 32*G[0,Lzm,0,0,h] - 16*G[0,Lzm,0,1,z] + 16*G[0,Lzm,1,
         z^(-1),z] + 16*G[0,Lzm,1,z,z] - 24*G[0,Lzm,1,0,z] - 16*G[0,Lzp
         ,z^(-1),z]*G[1,h] + 8*G[0,Lzp,z^(-1),0,z] - 16*G[0,Lzp,z^(-1),
         0,h] + 16*G[0,Lzp,z^(-1),1,z] + 4/3*G[0,Lzp,z]*Pi^2 - 16*G[0,
         Lzp,z,z]*G[1,h] - 8*G[0,Lzp,z,0,z] + 16*G[0,Lzp,z,0,h] + 16*G[
         0,Lzp,z,1,z] - 8/3*G[0,Lzp,h]*Pi^2 + 16*G[0,Lzp,h]*G[1,0,z] + 
         16*G[0,Lzp,0,z]*G[1,h] + 16*G[0,Lzp,0,0,z] - 32*G[0,Lzp,0,0,h]
          - 16*G[0,Lzp,0,1,z] + 16*G[0,Lzp,1,z^(-1),z] + 16*G[0,Lzp,1,z
         ,z] - 24*G[0,Lzp,1,0,z] + 16*G[0,Kzm,z^(-1),z]*G[1,h] - 8*G[0,
         Kzm,z^(-1),0,z] + 16*G[0,Kzm,z^(-1),0,h] - 16*G[0,Kzm,z^(-1),1
         ,z] - 4/3*G[0,Kzm,z]*Pi^2 + 16*G[0,Kzm,z,z]*G[1,h] + 8*G[0,Kzm
         ,z,0,z] - 16*G[0,Kzm,z,0,h] - 16*G[0,Kzm,z,1,z] + 8/3*G[0,Kzm,
         h]*Pi^2 - 16*G[0,Kzm,h]*G[1,0,z] + 24*G[0,Kzm,0,0,z] - 32*G[0,
         Kzm,0,0,h] - 16*G[0,Kzm,1,z^(-1),z] - 16*G[0,Kzm,1,z,z] + 8*G[
         0,Kzm,1,0,z] + 16*G[0,Kzp,z^(-1),z]*G[1,h] - 8*G[0,Kzp,z^(-1),
         0,z] + 16*G[0,Kzp,z^(-1),0,h] - 16*G[0,Kzp,z^(-1),1,z] - 4/3*
         G[0,Kzp,z]*Pi^2 + 16*G[0,Kzp,z,z]*G[1,h] + 8*G[0,Kzp,z,0,z] - 
         16*G[0,Kzp,z,0,h] - 16*G[0,Kzp,z,1,z] + 8/3*G[0,Kzp,h]*Pi^2 - 
         16*G[0,Kzp,h]*G[1,0,z] + 24*G[0,Kzp,0,0,z] - 32*G[0,Kzp,0,0,h]
          - 16*G[0,Kzp,1,z^(-1),z] - 16*G[0,Kzp,1,z,z] + 8*G[0,Kzp,1,0,
         z] - 16*G[0,Jz,z^(-1),0,h] - 16*G[0,Jz,z,0,h] + 8/3*G[0,Jz,h]*
         Pi^2 + 16*G[0,Jz,0,0,h] + 16*G[0,Jz,1,0,h] - 16*G[0,0,z^(-1),h
         ]*G[0,z] - 16*G[0,0,z^(-1),0,h] + 16/3*G[0,0,z]*Pi^2 + 24*G[0,
         0,z]*G[Jz^(-1),h] + 8*G[0,0,z]*G[Kzm,h] + 8*G[0,0,z]*G[Kzp,h]
          + 8*G[0,0,z]*G[Jz,h] + 32*G[0,0,z]*G[0,z^(-1),h] + 32*G[0,0,z
         ]*G[0,z,h] - 8*G[0,0,z]*G[0,h] + 16*G[0,0,z]*G[0,Kzm,h] + 16*
         G[0,0,z]*G[0,Kzp,h] - 16*G[0,0,z]*G[0,Jz,h] - 16*G[0,0,z]*G[0,
         1,h] - 64*G[0,0,z]*G[1,z^(-1),h] + 48*G[0,0,z]*G[1,Jz^(-1),h]
          - 64*G[0,0,z]*G[1,z,h] - 32*G[0,0,z]*G[1,Kzm,h] - 32*G[0,0,z]
         *G[1,Kzp,h] + 16*G[0,0,z]*G[1,Jz,h] + 32*G[0,0,z]*G[1,0,h] + 
         16*G[0,0,z,h]*G[0,z] - 16*G[0,0,z,0,h] + 8/3*G[0,0,h]*Pi^2 + 
         16*G[0,0,Lzm,z^(-1),z] + 16*G[0,0,Lzm,z,z] - 16*G[0,0,Lzm,0,z]
          + 16*G[0,0,Lzp,z^(-1),z] + 16*G[0,0,Lzp,z,z] - 16*G[0,0,Lzp,0
         ,z] - 16*G[0,0,Kzm,z^(-1),z] - 8*G[0,0,Kzm,z]*G[0,h] + 16*G[0,
         0,Kzm,z]*G[1,h] - 16*G[0,0,Kzm,z,z] + 8*G[0,0,Kzm,0,z] - 16*G[
         0,0,Kzm,1,z] - 16*G[0,0,Kzp,z^(-1),z] - 8*G[0,0,Kzp,z]*G[0,h]
          + 16*G[0,0,Kzp,z]*G[1,h] - 16*G[0,0,Kzp,z,z] + 8*G[0,0,Kzp,0,
         z] - 16*G[0,0,Kzp,1,z] - 48*G[0,0,0,z]*G[1,h] + 24*G[0,0,0,h]
          - 24*G[0,0,0,Kzm,z] - 24*G[0,0,0,Kzp,z] + 64*G[0,0,0,1,z] + 
         16*G[0,0,1,Kzm,z] + 16*G[0,0,1,Kzp,z] - 16*G[0,0,1,0,z] + 16*
         G[0,0,1,0,h] + 16*G[0,1,z^(-1),h]*G[0,z] + 16*G[0,1,z^(-1),0,h
         ] - 8*G[0,1,z]*Pi^2 - 16*G[0,1,z,h]*G[0,z] + 16*G[0,1,z,0,h]
          - 8/3*G[0,1,h]*Pi^2 - 16*G[0,1,Lzm,z^(-1),z] - 16*G[0,1,Lzm,z
         ,z] + 8*G[0,1,Lzm,0,z] - 16*G[0,1,Lzp,z^(-1),z] - 16*G[0,1,Lzp
         ,z,z] + 8*G[0,1,Lzp,0,z] + 16*G[0,1,Kzm,z^(-1),z] + 16*G[0,1,
         Kzm,z,z] + 8*G[0,1,Kzm,0,z] + 16*G[0,1,Kzp,z^(-1),z] + 16*G[0,
         1,Kzp,z,z] + 8*G[0,1,Kzp,0,z] - 8*G[0,1,0,z] + 24*G[0,1,0,z]*
         G[0,h] - 48*G[0,1,0,z]*G[1,h] + 16*G[0,1,0,h] - 8*G[0,1,0,Lzm,
         z] - 8*G[0,1,0,Lzp,z] + 24*G[0,1,0,Kzm,z] + 24*G[0,1,0,Kzp,z]
          - 72*G[0,1,0,0,z] + 16*G[0,1,0,0,h] - 80*G[0,1,0,1,z] - 32*G[
         0,1,1,0,z] - 16*G[0,1,1,0,h] + 8/3*G[0,Cm,z]*Pi^2 + 48*G[0,Cm,
         0,0,z] + 8/3*G[0,Cp,z]*Pi^2 + 48*G[0,Cp,0,0,z] - 64*G[1,z^(-1)
         ,0,0,h] - 16*G[1,Jz^(-1),z^(-1),0,h] - 16*G[1,Jz^(-1),z,0,h]
          + 8/3*G[1,Jz^(-1),h]*Pi^2 + 16*G[1,Jz^(-1),1,0,h] - 112*G[1,z
         ]*zeta3 - 64*G[1,z,0,0,h] + 80*G[1,h]*zeta3 - 32*G[1,h]*G[Lzm,
         z^(-1),0,z] - 8/3*G[1,h]*G[Lzm,z]*Pi^2 - 16*G[1,h]*G[Lzm,0,
         z^(-1),z] - 16*G[1,h]*G[Lzm,0,z,z] + 16*G[1,h]*G[Lzm,1,0,z] - 
         32*G[1,h]*G[Lzp,z^(-1),0,z] - 8/3*G[1,h]*G[Lzp,z]*Pi^2 - 16*G[
         1,h]*G[Lzp,0,z^(-1),z] - 16*G[1,h]*G[Lzp,0,z,z] + 16*G[1,h]*G[
         Lzp,1,0,z] + 32*G[1,h]*G[Kzm,z^(-1),0,z] + 8/3*G[1,h]*G[Kzm,z]
         *Pi^2 + 16*G[1,h]*G[Kzm,0,z^(-1),z] + 16*G[1,h]*G[Kzm,0,z,z]
          - 48*G[1,h]*G[Kzm,0,0,z] - 16*G[1,h]*G[Kzm,1,0,z] + 32*G[1,h]
         *G[Kzp,z^(-1),0,z] + 8/3*G[1,h]*G[Kzp,z]*Pi^2 + 16*G[1,h]*G[
         Kzp,0,z^(-1),z] + 16*G[1,h]*G[Kzp,0,z,z] - 48*G[1,h]*G[Kzp,0,0
         ,z] - 16*G[1,h]*G[Kzp,1,0,z] + 16*G[1,h]*G[1,Lzm,0,z] + 16*G[1
         ,h]*G[1,Lzp,0,z] - 16*G[1,h]*G[1,Kzm,0,z] - 16*G[1,h]*G[1,Kzp,
         0,z] - 32*G[1,Lzm,z^(-1),0,z] + 32*G[1,Lzm,z^(-1),0,h] - 8/3*
         G[1,Lzm,z]*Pi^2 - 32*G[1,Lzm,z,0,h] + 16/3*G[1,Lzm,h]*Pi^2 - 
         16*G[1,Lzm,0,z^(-1),z] - 16*G[1,Lzm,0,z,z] + 16*G[1,Lzm,0,0,z]
          + 64*G[1,Lzm,0,0,h] - 16*G[1,Lzm,0,1,z] - 32*G[1,Lzp,z^(-1),0
         ,z] + 32*G[1,Lzp,z^(-1),0,h] - 8/3*G[1,Lzp,z]*Pi^2 - 32*G[1,
         Lzp,z,0,h] + 16/3*G[1,Lzp,h]*Pi^2 - 16*G[1,Lzp,0,z^(-1),z] - 
         16*G[1,Lzp,0,z,z] + 16*G[1,Lzp,0,0,z] + 64*G[1,Lzp,0,0,h] - 16
         *G[1,Lzp,0,1,z] + 32*G[1,Kzm,z^(-1),0,z] - 32*G[1,Kzm,z^(-1),0
         ,h] + 8/3*G[1,Kzm,z]*Pi^2 + 32*G[1,Kzm,z,0,h] - 16/3*G[1,Kzm,h
         ]*Pi^2 + 16*G[1,Kzm,0,z^(-1),z] + 16*G[1,Kzm,0,z,z] - 64*G[1,
         Kzm,0,0,z] + 64*G[1,Kzm,0,0,h] + 16*G[1,Kzm,0,1,z] + 32*G[1,
         Kzp,z^(-1),0,z] - 32*G[1,Kzp,z^(-1),0,h] + 8/3*G[1,Kzp,z]*Pi^2
          + 32*G[1,Kzp,z,0,h] - 16/3*G[1,Kzp,h]*Pi^2 + 16*G[1,Kzp,0,
         z^(-1),z] + 16*G[1,Kzp,0,z,z] - 64*G[1,Kzp,0,0,z] + 64*G[1,Kzp
         ,0,0,h] + 16*G[1,Kzp,0,1,z] + 16*G[1,Jz,z^(-1),0,h] + 16*G[1,
         Jz,z,0,h] - 8/3*G[1,Jz,h]*Pi^2 - 16*G[1,Jz,0,0,h] - 16*G[1,Jz,
         1,0,h] + 32*G[1,0,z^(-1),0,h] - 8/3*G[1,0,z]*Pi^2 + 8*G[1,0,z]
         *G[Lzm,h] + 8*G[1,0,z]*G[Lzp,h] - 8*G[1,0,z]*G[Kzm,h] - 8*G[1,
         0,z]*G[Kzp,h] - 32*G[1,0,z]*G[1,Lzm,h] - 32*G[1,0,z]*G[1,Lzp,h
         ] + 32*G[1,0,z]*G[1,Kzm,h] + 32*G[1,0,z]*G[1,Kzp,h] + 32*G[1,0
         ,z,0,h] - 16/3*G[1,0,h]*Pi^2 - 16*G[1,0,Lzm,z^(-1),z] + 16*G[1
         ,0,Lzm,z]*G[1,h] - 16*G[1,0,Lzm,z,z] + 16*G[1,0,Lzm,0,z] - 16*
         G[1,0,Lzm,1,z] - 16*G[1,0,Lzp,z^(-1),z] + 16*G[1,0,Lzp,z]*G[1,
         h] - 16*G[1,0,Lzp,z,z] + 16*G[1,0,Lzp,0,z] - 16*G[1,0,Lzp,1,z]
          + 16*G[1,0,Kzm,z^(-1),z] - 16*G[1,0,Kzm,z]*G[1,h] + 16*G[1,0,
         Kzm,z,z] + 16*G[1,0,Kzm,1,z] + 16*G[1,0,Kzp,z^(-1),z] - 16*G[1
         ,0,Kzp,z]*G[1,h] + 16*G[1,0,Kzp,z,z] + 16*G[1,0,Kzp,1,z] - 40*
         G[1,0,0,z] + 80*G[1,0,0,z]*G[1,h] + 40*G[1,0,0,h] - 16*G[1,0,0
         ,Lzm,z] - 16*G[1,0,0,Lzp,z] + 32*G[1,0,0,Kzm,z] + 32*G[1,0,0,
         Kzp,z] + 120*G[1,0,0,0,z] - 48*G[1,0,0,0,h] - 80*G[1,0,0,1,z]
          + 16*G[1,0,1,Lzm,z] + 16*G[1,0,1,Lzp,z] - 16*G[1,0,1,Kzm,z]
          - 16*G[1,0,1,Kzp,z] - 32*G[1,0,1,0,z] - 32*G[1,0,1,0,h] + 32*
         G[1,1,Lzm,0,z] + 32*G[1,1,Lzp,0,z] - 32*G[1,1,Kzm,0,z] - 32*G[
         1,1,Kzp,0,z] + 32*G[1,1,0,Lzm,z] + 32*G[1,1,0,Lzp,z] - 32*G[1,
         1,0,Kzm,z] - 32*G[1,1,0,Kzp,z] + 96*G[1,1,0,0,z] - 48*G[1,1,0,
         0,h] - 16/3*G[1,Cm,z]*Pi^2 - 96*G[1,Cm,0,0,z] - 16/3*G[1,Cp,z]
         *Pi^2 - 96*G[1,Cp,0,0,z] + 4/3*G[Cm,z]*Pi^2 + 8/3*G[Cm,z]*G[1,
         h]*Pi^2 + 24*G[Cm,0,0,z] + 48*G[Cm,0,0,z]*G[1,h] + 4/3*G[Cp,z]
         *Pi^2 + 8/3*G[Cp,z]*G[1,h]*Pi^2 + 24*G[Cp,0,0,z] + 48*G[Cp,0,0
         ,z]*G[1,h] )

       + Den[1 + h] * (  - 13/30*Pi^4*z^(-1) + 13/15*Pi^4 - 13/30*Pi^4*
         z - 8*G[z^(-1),h]*z^(-1)*zeta3 + 16*G[z^(-1),h]*zeta3 - 8*G[
         z^(-1),h]*z*zeta3 + 8*G[z^(-1),Lzm,z^(-1),0,z] - 4*G[z^(-1),
         Lzm,z^(-1),0,z]*z^(-1) - 4*G[z^(-1),Lzm,z^(-1),0,z]*z - 4*G[
         z^(-1),Lzm,z^(-1),0,h] + 2*G[z^(-1),Lzm,z^(-1),0,h]*z^(-1) + 2
         *G[z^(-1),Lzm,z^(-1),0,h]*z - 1/3*G[z^(-1),Lzm,z]*Pi^2*z^(-1)
          + 2/3*G[z^(-1),Lzm,z]*Pi^2 - 1/3*G[z^(-1),Lzm,z]*Pi^2*z + 4*
         G[z^(-1),Lzm,z,0,h] - 2*G[z^(-1),Lzm,z,0,h]*z^(-1) - 2*G[
         z^(-1),Lzm,z,0,h]*z + 1/3*G[z^(-1),Lzm,h]*Pi^2*z^(-1) - 2/3*G[
         z^(-1),Lzm,h]*Pi^2 + 1/3*G[z^(-1),Lzm,h]*Pi^2*z + 4*G[z^(-1),
         Lzm,0,z^(-1),z] - 2*G[z^(-1),Lzm,0,z^(-1),z]*z^(-1) - 2*G[
         z^(-1),Lzm,0,z^(-1),z]*z + 4*G[z^(-1),Lzm,0,z,z] - 2*G[z^(-1),
         Lzm,0,z,z]*z^(-1) - 2*G[z^(-1),Lzm,0,z,z]*z - 8*G[z^(-1),Lzm,0
         ,0,h] + 4*G[z^(-1),Lzm,0,0,h]*z^(-1) + 4*G[z^(-1),Lzm,0,0,h]*z
          - 4*G[z^(-1),Lzm,1,0,z] + 2*G[z^(-1),Lzm,1,0,z]*z^(-1) + 2*G[
         z^(-1),Lzm,1,0,z]*z + 8*G[z^(-1),Lzp,z^(-1),0,z] - 4*G[z^(-1),
         Lzp,z^(-1),0,z]*z^(-1) - 4*G[z^(-1),Lzp,z^(-1),0,z]*z - 4*G[
         z^(-1),Lzp,z^(-1),0,h] + 2*G[z^(-1),Lzp,z^(-1),0,h]*z^(-1) + 2
         *G[z^(-1),Lzp,z^(-1),0,h]*z - 1/3*G[z^(-1),Lzp,z]*Pi^2*z^(-1)
          + 2/3*G[z^(-1),Lzp,z]*Pi^2 - 1/3*G[z^(-1),Lzp,z]*Pi^2*z + 4*
         G[z^(-1),Lzp,z,0,h] - 2*G[z^(-1),Lzp,z,0,h]*z^(-1) - 2*G[
         z^(-1),Lzp,z,0,h]*z + 1/3*G[z^(-1),Lzp,h]*Pi^2*z^(-1) - 2/3*G[
         z^(-1),Lzp,h]*Pi^2 + 1/3*G[z^(-1),Lzp,h]*Pi^2*z + 4*G[z^(-1),
         Lzp,0,z^(-1),z] - 2*G[z^(-1),Lzp,0,z^(-1),z]*z^(-1) - 2*G[
         z^(-1),Lzp,0,z^(-1),z]*z + 4*G[z^(-1),Lzp,0,z,z] - 2*G[z^(-1),
         Lzp,0,z,z]*z^(-1) - 2*G[z^(-1),Lzp,0,z,z]*z - 8*G[z^(-1),Lzp,0
         ,0,h] + 4*G[z^(-1),Lzp,0,0,h]*z^(-1) + 4*G[z^(-1),Lzp,0,0,h]*z
          - 4*G[z^(-1),Lzp,1,0,z] + 2*G[z^(-1),Lzp,1,0,z]*z^(-1) + 2*G[
         z^(-1),Lzp,1,0,z]*z + 8*G[z^(-1),Kzm,z^(-1),0,z] - 4*G[z^(-1),
         Kzm,z^(-1),0,z]*z^(-1) - 4*G[z^(-1),Kzm,z^(-1),0,z]*z - 4*G[
         z^(-1),Kzm,z^(-1),0,h] + 2*G[z^(-1),Kzm,z^(-1),0,h]*z^(-1) + 2
         *G[z^(-1),Kzm,z^(-1),0,h]*z - 1/3*G[z^(-1),Kzm,z]*Pi^2*z^(-1)
          + 2/3*G[z^(-1),Kzm,z]*Pi^2 - 1/3*G[z^(-1),Kzm,z]*Pi^2*z + 4*
         G[z^(-1),Kzm,z,0,h] - 2*G[z^(-1),Kzm,z,0,h]*z^(-1) - 2*G[
         z^(-1),Kzm,z,0,h]*z + 1/3*G[z^(-1),Kzm,h]*Pi^2*z^(-1) - 2/3*G[
         z^(-1),Kzm,h]*Pi^2 + 1/3*G[z^(-1),Kzm,h]*Pi^2*z + 4*G[z^(-1),
         Kzm,0,z^(-1),z] - 2*G[z^(-1),Kzm,0,z^(-1),z]*z^(-1) - 2*G[
         z^(-1),Kzm,0,z^(-1),z]*z + 4*G[z^(-1),Kzm,0,z,z] - 2*G[z^(-1),
         Kzm,0,z,z]*z^(-1) - 2*G[z^(-1),Kzm,0,z,z]*z - 12*G[z^(-1),Kzm,
         0,0,z] + 6*G[z^(-1),Kzm,0,0,z]*z^(-1) + 6*G[z^(-1),Kzm,0,0,z]*
         z + 8*G[z^(-1),Kzm,0,0,h] - 4*G[z^(-1),Kzm,0,0,h]*z^(-1) - 4*
         G[z^(-1),Kzm,0,0,h]*z - 4*G[z^(-1),Kzm,1,0,z] + 2*G[z^(-1),Kzm
         ,1,0,z]*z^(-1) + 2*G[z^(-1),Kzm,1,0,z]*z + 8*G[z^(-1),Kzp,
         z^(-1),0,z] - 4*G[z^(-1),Kzp,z^(-1),0,z]*z^(-1) - 4*G[z^(-1),
         Kzp,z^(-1),0,z]*z - 4*G[z^(-1),Kzp,z^(-1),0,h] + 2*G[z^(-1),
         Kzp,z^(-1),0,h]*z^(-1) + 2*G[z^(-1),Kzp,z^(-1),0,h]*z - 1/3*G[
         z^(-1),Kzp,z]*Pi^2*z^(-1) + 2/3*G[z^(-1),Kzp,z]*Pi^2 - 1/3*G[
         z^(-1),Kzp,z]*Pi^2*z + 4*G[z^(-1),Kzp,z,0,h] - 2*G[z^(-1),Kzp,
         z,0,h]*z^(-1) - 2*G[z^(-1),Kzp,z,0,h]*z + 1/3*G[z^(-1),Kzp,h]*
         Pi^2*z^(-1) - 2/3*G[z^(-1),Kzp,h]*Pi^2 + 1/3*G[z^(-1),Kzp,h]*
         Pi^2*z + 4*G[z^(-1),Kzp,0,z^(-1),z] - 2*G[z^(-1),Kzp,0,z^(-1),
         z]*z^(-1) - 2*G[z^(-1),Kzp,0,z^(-1),z]*z + 4*G[z^(-1),Kzp,0,z,
         z] - 2*G[z^(-1),Kzp,0,z,z]*z^(-1) - 2*G[z^(-1),Kzp,0,z,z]*z - 
         12*G[z^(-1),Kzp,0,0,z] + 6*G[z^(-1),Kzp,0,0,z]*z^(-1) + 6*G[
         z^(-1),Kzp,0,0,z]*z + 8*G[z^(-1),Kzp,0,0,h] - 4*G[z^(-1),Kzp,0
         ,0,h]*z^(-1) - 4*G[z^(-1),Kzp,0,0,h]*z - 4*G[z^(-1),Kzp,1,0,z]
          + 2*G[z^(-1),Kzp,1,0,z]*z^(-1) + 2*G[z^(-1),Kzp,1,0,z]*z + 8*
         G[z^(-1),0,z^(-1),0,h] - 4*G[z^(-1),0,z^(-1),0,h]*z^(-1) - 4*
         G[z^(-1),0,z^(-1),0,h]*z - 8*G[z^(-1),0,z,0,h] + 4*G[z^(-1),0,
         z,0,h]*z^(-1) + 4*G[z^(-1),0,z,0,h]*z - 2/3*G[z^(-1),0,h]*Pi^2
         *z^(-1) + 4/3*G[z^(-1),0,h]*Pi^2 - 2/3*G[z^(-1),0,h]*Pi^2*z + 
         4*G[z^(-1),0,Lzm,z^(-1),z] - 2*G[z^(-1),0,Lzm,z^(-1),z]*z^(-1)
          - 2*G[z^(-1),0,Lzm,z^(-1),z]*z + 4*G[z^(-1),0,Lzm,z,z] - 2*G[
         z^(-1),0,Lzm,z,z]*z^(-1) - 2*G[z^(-1),0,Lzm,z,z]*z - 4*G[
         z^(-1),0,Lzm,0,z] + 2*G[z^(-1),0,Lzm,0,z]*z^(-1) + 2*G[z^(-1),
         0,Lzm,0,z]*z + 4*G[z^(-1),0,Lzp,z^(-1),z] - 2*G[z^(-1),0,Lzp,
         z^(-1),z]*z^(-1) - 2*G[z^(-1),0,Lzp,z^(-1),z]*z + 4*G[z^(-1),0
         ,Lzp,z,z] - 2*G[z^(-1),0,Lzp,z,z]*z^(-1) - 2*G[z^(-1),0,Lzp,z,
         z]*z - 4*G[z^(-1),0,Lzp,0,z] + 2*G[z^(-1),0,Lzp,0,z]*z^(-1) + 
         2*G[z^(-1),0,Lzp,0,z]*z + 4*G[z^(-1),0,Kzm,z^(-1),z] - 2*G[
         z^(-1),0,Kzm,z^(-1),z]*z^(-1) - 2*G[z^(-1),0,Kzm,z^(-1),z]*z
          + 4*G[z^(-1),0,Kzm,z,z] - 2*G[z^(-1),0,Kzm,z,z]*z^(-1) - 2*G[
         z^(-1),0,Kzm,z,z]*z + 4*G[z^(-1),0,Kzp,z^(-1),z] - 2*G[z^(-1),
         0,Kzp,z^(-1),z]*z^(-1) - 2*G[z^(-1),0,Kzp,z^(-1),z]*z + 4*G[
         z^(-1),0,Kzp,z,z] - 2*G[z^(-1),0,Kzp,z,z]*z^(-1) - 2*G[z^(-1),
         0,Kzp,z,z]*z + 4*G[z^(-1),0,0,Kzm,z] - 2*G[z^(-1),0,0,Kzm,z]*
         z^(-1) - 2*G[z^(-1),0,0,Kzm,z]*z + 4*G[z^(-1),0,0,Kzp,z] - 2*
         G[z^(-1),0,0,Kzp,z]*z^(-1) - 2*G[z^(-1),0,0,Kzp,z]*z - 4*G[
         z^(-1),1,Lzm,0,z] + 2*G[z^(-1),1,Lzm,0,z]*z^(-1) + 2*G[z^(-1),
         1,Lzm,0,z]*z - 4*G[z^(-1),1,Lzp,0,z] + 2*G[z^(-1),1,Lzp,0,z]*
         z^(-1) + 2*G[z^(-1),1,Lzp,0,z]*z - 4*G[z^(-1),1,Kzm,0,z] + 2*
         G[z^(-1),1,Kzm,0,z]*z^(-1) + 2*G[z^(-1),1,Kzm,0,z]*z - 4*G[
         z^(-1),1,Kzp,0,z] + 2*G[z^(-1),1,Kzp,0,z]*z^(-1) + 2*G[z^(-1),
         1,Kzp,0,z]*z - 4*G[z^(-1),1,0,Lzm,z] + 2*G[z^(-1),1,0,Lzm,z]*
         z^(-1) + 2*G[z^(-1),1,0,Lzm,z]*z - 4*G[z^(-1),1,0,Lzp,z] + 2*
         G[z^(-1),1,0,Lzp,z]*z^(-1) + 2*G[z^(-1),1,0,Lzp,z]*z - 4*G[
         z^(-1),1,0,Kzm,z] + 2*G[z^(-1),1,0,Kzm,z]*z^(-1) + 2*G[z^(-1),
         1,0,Kzm,z]*z - 4*G[z^(-1),1,0,Kzp,z] + 2*G[z^(-1),1,0,Kzp,z]*
         z^(-1) + 2*G[z^(-1),1,0,Kzp,z]*z + 8*G[z,h]*z^(-1)*zeta3 - 16*
         G[z,h]*zeta3 + 8*G[z,h]*z*zeta3 - 8*G[z,h]*G[Lzm,z^(-1),0,z]
          + 4*G[z,h]*G[Lzm,z^(-1),0,z]*z^(-1) + 4*G[z,h]*G[Lzm,z^(-1),0
         ,z]*z + 1/3*G[z,h]*G[Lzm,z]*Pi^2*z^(-1) - 2/3*G[z,h]*G[Lzm,z]*
         Pi^2 + 1/3*G[z,h]*G[Lzm,z]*Pi^2*z - 4*G[z,h]*G[Lzm,0,z^(-1),z]
          + 2*G[z,h]*G[Lzm,0,z^(-1),z]*z^(-1) + 2*G[z,h]*G[Lzm,0,z^(-1)
         ,z]*z - 4*G[z,h]*G[Lzm,0,z,z] + 2*G[z,h]*G[Lzm,0,z,z]*z^(-1)
          + 2*G[z,h]*G[Lzm,0,z,z]*z + 4*G[z,h]*G[Lzm,1,0,z] - 2*G[z,h]*
         G[Lzm,1,0,z]*z^(-1) - 2*G[z,h]*G[Lzm,1,0,z]*z - 8*G[z,h]*G[Lzp
         ,z^(-1),0,z] + 4*G[z,h]*G[Lzp,z^(-1),0,z]*z^(-1) + 4*G[z,h]*G[
         Lzp,z^(-1),0,z]*z + 1/3*G[z,h]*G[Lzp,z]*Pi^2*z^(-1) - 2/3*G[z,
         h]*G[Lzp,z]*Pi^2 + 1/3*G[z,h]*G[Lzp,z]*Pi^2*z - 4*G[z,h]*G[Lzp
         ,0,z^(-1),z] + 2*G[z,h]*G[Lzp,0,z^(-1),z]*z^(-1) + 2*G[z,h]*G[
         Lzp,0,z^(-1),z]*z - 4*G[z,h]*G[Lzp,0,z,z] + 2*G[z,h]*G[Lzp,0,z
         ,z]*z^(-1) + 2*G[z,h]*G[Lzp,0,z,z]*z + 4*G[z,h]*G[Lzp,1,0,z]
          - 2*G[z,h]*G[Lzp,1,0,z]*z^(-1) - 2*G[z,h]*G[Lzp,1,0,z]*z - 8*
         G[z,h]*G[Kzm,z^(-1),0,z] + 4*G[z,h]*G[Kzm,z^(-1),0,z]*z^(-1)
          + 4*G[z,h]*G[Kzm,z^(-1),0,z]*z + 1/3*G[z,h]*G[Kzm,z]*Pi^2*
         z^(-1) - 2/3*G[z,h]*G[Kzm,z]*Pi^2 + 1/3*G[z,h]*G[Kzm,z]*Pi^2*z
          - 4*G[z,h]*G[Kzm,0,z^(-1),z] + 2*G[z,h]*G[Kzm,0,z^(-1),z]*
         z^(-1) + 2*G[z,h]*G[Kzm,0,z^(-1),z]*z - 4*G[z,h]*G[Kzm,0,z,z]
          + 2*G[z,h]*G[Kzm,0,z,z]*z^(-1) + 2*G[z,h]*G[Kzm,0,z,z]*z + 12
         *G[z,h]*G[Kzm,0,0,z] - 6*G[z,h]*G[Kzm,0,0,z]*z^(-1) - 6*G[z,h]
         *G[Kzm,0,0,z]*z + 4*G[z,h]*G[Kzm,1,0,z] - 2*G[z,h]*G[Kzm,1,0,z
         ]*z^(-1) - 2*G[z,h]*G[Kzm,1,0,z]*z - 8*G[z,h]*G[Kzp,z^(-1),0,z
         ] + 4*G[z,h]*G[Kzp,z^(-1),0,z]*z^(-1) + 4*G[z,h]*G[Kzp,z^(-1),
         0,z]*z + 1/3*G[z,h]*G[Kzp,z]*Pi^2*z^(-1) - 2/3*G[z,h]*G[Kzp,z]
         *Pi^2 + 1/3*G[z,h]*G[Kzp,z]*Pi^2*z - 4*G[z,h]*G[Kzp,0,z^(-1),z
         ] + 2*G[z,h]*G[Kzp,0,z^(-1),z]*z^(-1) + 2*G[z,h]*G[Kzp,0,
         z^(-1),z]*z - 4*G[z,h]*G[Kzp,0,z,z] + 2*G[z,h]*G[Kzp,0,z,z]*
         z^(-1) + 2*G[z,h]*G[Kzp,0,z,z]*z + 12*G[z,h]*G[Kzp,0,0,z] - 6*
         G[z,h]*G[Kzp,0,0,z]*z^(-1) - 6*G[z,h]*G[Kzp,0,0,z]*z + 4*G[z,h
         ]*G[Kzp,1,0,z] - 2*G[z,h]*G[Kzp,1,0,z]*z^(-1) - 2*G[z,h]*G[Kzp
         ,1,0,z]*z + 4*G[z,Lzm,z^(-1),0,h] - 2*G[z,Lzm,z^(-1),0,h]*
         z^(-1) - 2*G[z,Lzm,z^(-1),0,h]*z - 4*G[z,Lzm,z,0,h] + 2*G[z,
         Lzm,z,0,h]*z^(-1) + 2*G[z,Lzm,z,0,h]*z - 1/3*G[z,Lzm,h]*Pi^2*
         z^(-1) + 2/3*G[z,Lzm,h]*Pi^2 - 1/3*G[z,Lzm,h]*Pi^2*z + 8*G[z,
         Lzm,0,0,h] - 4*G[z,Lzm,0,0,h]*z^(-1) - 4*G[z,Lzm,0,0,h]*z + 4*
         G[z,Lzp,z^(-1),0,h] - 2*G[z,Lzp,z^(-1),0,h]*z^(-1) - 2*G[z,Lzp
         ,z^(-1),0,h]*z - 4*G[z,Lzp,z,0,h] + 2*G[z,Lzp,z,0,h]*z^(-1) + 
         2*G[z,Lzp,z,0,h]*z - 1/3*G[z,Lzp,h]*Pi^2*z^(-1) + 2/3*G[z,Lzp,
         h]*Pi^2 - 1/3*G[z,Lzp,h]*Pi^2*z + 8*G[z,Lzp,0,0,h] - 4*G[z,Lzp
         ,0,0,h]*z^(-1) - 4*G[z,Lzp,0,0,h]*z + 4*G[z,Kzm,z^(-1),0,h] - 
         2*G[z,Kzm,z^(-1),0,h]*z^(-1) - 2*G[z,Kzm,z^(-1),0,h]*z - 4*G[z
         ,Kzm,z,0,h] + 2*G[z,Kzm,z,0,h]*z^(-1) + 2*G[z,Kzm,z,0,h]*z - 1/
         3*G[z,Kzm,h]*Pi^2*z^(-1) + 2/3*G[z,Kzm,h]*Pi^2 - 1/3*G[z,Kzm,h
         ]*Pi^2*z - 8*G[z,Kzm,0,0,h] + 4*G[z,Kzm,0,0,h]*z^(-1) + 4*G[z,
         Kzm,0,0,h]*z + 4*G[z,Kzp,z^(-1),0,h] - 2*G[z,Kzp,z^(-1),0,h]*
         z^(-1) - 2*G[z,Kzp,z^(-1),0,h]*z - 4*G[z,Kzp,z,0,h] + 2*G[z,
         Kzp,z,0,h]*z^(-1) + 2*G[z,Kzp,z,0,h]*z - 1/3*G[z,Kzp,h]*Pi^2*
         z^(-1) + 2/3*G[z,Kzp,h]*Pi^2 - 1/3*G[z,Kzp,h]*Pi^2*z - 8*G[z,
         Kzp,0,0,h] + 4*G[z,Kzp,0,0,h]*z^(-1) + 4*G[z,Kzp,0,0,h]*z - 8*
         G[z,0,z^(-1),0,h] + 4*G[z,0,z^(-1),0,h]*z^(-1) + 4*G[z,0,
         z^(-1),0,h]*z + 8*G[z,0,z,0,h] - 4*G[z,0,z,0,h]*z^(-1) - 4*G[z
         ,0,z,0,h]*z + 2/3*G[z,0,h]*Pi^2*z^(-1) - 4/3*G[z,0,h]*Pi^2 + 2/
         3*G[z,0,h]*Pi^2*z + 8*G[Lzm,z^(-1),z,0,z] - 4*G[Lzm,z^(-1),z,0
         ,z]*z^(-1) - 4*G[Lzm,z^(-1),z,0,z]*z - 8*G[Lzm,z^(-1),-1,0,z]
          + 4*G[Lzm,z^(-1),-1,0,z]*z^(-1) + 4*G[Lzm,z^(-1),-1,0,z]*z + 
         8*G[Lzm,z^(-1),0,z]*G[z^(-1),h] - 4*G[Lzm,z^(-1),0,z]*G[z^(-1)
         ,h]*z^(-1) - 4*G[Lzm,z^(-1),0,z]*G[z^(-1),h]*z + 8*G[Lzm,
         z^(-1),0,z,z] - 4*G[Lzm,z^(-1),0,z,z]*z^(-1) - 4*G[Lzm,z^(-1),
         0,z,z]*z - 8*G[Lzm,z^(-1),0,-1,z] + 4*G[Lzm,z^(-1),0,-1,z]*
         z^(-1) + 4*G[Lzm,z^(-1),0,-1,z]*z - 8*G[Lzm,z^(-1),0,0,z] + 4*
         G[Lzm,z^(-1),0,0,z]*z^(-1) + 4*G[Lzm,z^(-1),0,0,z]*z - 8*G[Lzm
         ,z^(-1),0,1,z] + 4*G[Lzm,z^(-1),0,1,z]*z^(-1) + 4*G[Lzm,z^(-1)
         ,0,1,z]*z - 8*G[Lzm,z^(-1),1,0,z] + 4*G[Lzm,z^(-1),1,0,z]*
         z^(-1) + 4*G[Lzm,z^(-1),1,0,z]*z - 1/3*G[Lzm,z]*G[z^(-1),h]*
         Pi^2*z^(-1) + 2/3*G[Lzm,z]*G[z^(-1),h]*Pi^2 - 1/3*G[Lzm,z]*G[
         z^(-1),h]*Pi^2*z + 8*G[Lzm,z,z^(-1),0,z] - 4*G[Lzm,z,z^(-1),0,
         z]*z^(-1) - 4*G[Lzm,z,z^(-1),0,z]*z - 1/3*G[Lzm,z,z]*Pi^2*
         z^(-1) + 2/3*G[Lzm,z,z]*Pi^2 - 1/3*G[Lzm,z,z]*Pi^2*z + 4*G[Lzm
         ,z,0,z^(-1),z] - 2*G[Lzm,z,0,z^(-1),z]*z^(-1) - 2*G[Lzm,z,0,
         z^(-1),z]*z + 4*G[Lzm,z,0,z,z] - 2*G[Lzm,z,0,z,z]*z^(-1) - 2*
         G[Lzm,z,0,z,z]*z - 4*G[Lzm,z,1,0,z] + 2*G[Lzm,z,1,0,z]*z^(-1)
          + 2*G[Lzm,z,1,0,z]*z - 8*G[Lzm,-1,z^(-1),0,z] + 4*G[Lzm,-1,
         z^(-1),0,z]*z^(-1) + 4*G[Lzm,-1,z^(-1),0,z]*z + 1/3*G[Lzm,-1,z
         ]*Pi^2*z^(-1) - 2/3*G[Lzm,-1,z]*Pi^2 + 1/3*G[Lzm,-1,z]*Pi^2*z
          - 4*G[Lzm,-1,0,z^(-1),z] + 2*G[Lzm,-1,0,z^(-1),z]*z^(-1) + 2*
         G[Lzm,-1,0,z^(-1),z]*z - 4*G[Lzm,-1,0,z,z] + 2*G[Lzm,-1,0,z,z]
         *z^(-1) + 2*G[Lzm,-1,0,z,z]*z + 4*G[Lzm,-1,1,0,z] - 2*G[Lzm,-1
         ,1,0,z]*z^(-1) - 2*G[Lzm,-1,1,0,z]*z + 4*G[Lzm,0,z^(-1),z]*G[
         z^(-1),h] - 2*G[Lzm,0,z^(-1),z]*G[z^(-1),h]*z^(-1) - 2*G[Lzm,0
         ,z^(-1),z]*G[z^(-1),h]*z + 4*G[Lzm,0,z^(-1),z,z] - 2*G[Lzm,0,
         z^(-1),z,z]*z^(-1) - 2*G[Lzm,0,z^(-1),z,z]*z - 4*G[Lzm,0,
         z^(-1),-1,z] + 2*G[Lzm,0,z^(-1),-1,z]*z^(-1) + 2*G[Lzm,0,
         z^(-1),-1,z]*z - 6*G[Lzm,0,z^(-1),0,z] + 3*G[Lzm,0,z^(-1),0,z]
         *z^(-1) + 3*G[Lzm,0,z^(-1),0,z]*z - 4*G[Lzm,0,z^(-1),1,z] + 2*
         G[Lzm,0,z^(-1),1,z]*z^(-1) + 2*G[Lzm,0,z^(-1),1,z]*z + 1/6*G[
         Lzm,0,z]*Pi^2*z^(-1) - 1/3*G[Lzm,0,z]*Pi^2 + 1/6*G[Lzm,0,z]*
         Pi^2*z + 4*G[Lzm,0,z,z^(-1),z] - 2*G[Lzm,0,z,z^(-1),z]*z^(-1)
          - 2*G[Lzm,0,z,z^(-1),z]*z + 4*G[Lzm,0,z,z]*G[z^(-1),h] - 2*G[
         Lzm,0,z,z]*G[z^(-1),h]*z^(-1) - 2*G[Lzm,0,z,z]*G[z^(-1),h]*z
          + 8*G[Lzm,0,z,z,z] - 4*G[Lzm,0,z,z,z]*z^(-1) - 4*G[Lzm,0,z,z,
         z]*z - 4*G[Lzm,0,z,-1,z] + 2*G[Lzm,0,z,-1,z]*z^(-1) + 2*G[Lzm,
         0,z,-1,z]*z - 2*G[Lzm,0,z,0,z] + G[Lzm,0,z,0,z]*z^(-1) + G[Lzm
         ,0,z,0,z]*z - 4*G[Lzm,0,z,1,z] + 2*G[Lzm,0,z,1,z]*z^(-1) + 2*
         G[Lzm,0,z,1,z]*z - 4*G[Lzm,0,-1,z^(-1),z] + 2*G[Lzm,0,-1,
         z^(-1),z]*z^(-1) + 2*G[Lzm,0,-1,z^(-1),z]*z - 4*G[Lzm,0,-1,z,z
         ] + 2*G[Lzm,0,-1,z,z]*z^(-1) + 2*G[Lzm,0,-1,z,z]*z - 4*G[Lzm,0
         ,0,z^(-1),z] + 2*G[Lzm,0,0,z^(-1),z]*z^(-1) + 2*G[Lzm,0,0,
         z^(-1),z]*z - 4*G[Lzm,0,0,z,z] + 2*G[Lzm,0,0,z,z]*z^(-1) + 2*
         G[Lzm,0,0,z,z]*z - 4*G[Lzm,0,1,z^(-1),z] + 2*G[Lzm,0,1,z^(-1),
         z]*z^(-1) + 2*G[Lzm,0,1,z^(-1),z]*z - 4*G[Lzm,0,1,z,z] + 2*G[
         Lzm,0,1,z,z]*z^(-1) + 2*G[Lzm,0,1,z,z]*z + 2*G[Lzm,0,1,0,z] - 
         G[Lzm,0,1,0,z]*z^(-1) - G[Lzm,0,1,0,z]*z - 8*G[Lzm,1,z^(-1),0,
         z] + 4*G[Lzm,1,z^(-1),0,z]*z^(-1) + 4*G[Lzm,1,z^(-1),0,z]*z + 
         1/3*G[Lzm,1,z]*Pi^2*z^(-1) - 2/3*G[Lzm,1,z]*Pi^2 + 1/3*G[Lzm,1
         ,z]*Pi^2*z - 4*G[Lzm,1,z,0,z] + 2*G[Lzm,1,z,0,z]*z^(-1) + 2*G[
         Lzm,1,z,0,z]*z + 4*G[Lzm,1,-1,0,z] - 2*G[Lzm,1,-1,0,z]*z^(-1)
          - 2*G[Lzm,1,-1,0,z]*z - 4*G[Lzm,1,0,z^(-1),z] + 2*G[Lzm,1,0,
         z^(-1),z]*z^(-1) + 2*G[Lzm,1,0,z^(-1),z]*z - 4*G[Lzm,1,0,z]*G[
         z^(-1),h] + 2*G[Lzm,1,0,z]*G[z^(-1),h]*z^(-1) + 2*G[Lzm,1,0,z]
         *G[z^(-1),h]*z - 8*G[Lzm,1,0,z,z] + 4*G[Lzm,1,0,z,z]*z^(-1) + 
         4*G[Lzm,1,0,z,z]*z + 4*G[Lzm,1,0,-1,z] - 2*G[Lzm,1,0,-1,z]*
         z^(-1) - 2*G[Lzm,1,0,-1,z]*z + 4*G[Lzm,1,0,0,z] - 2*G[Lzm,1,0,
         0,z]*z^(-1) - 2*G[Lzm,1,0,0,z]*z + 4*G[Lzm,1,0,1,z] - 2*G[Lzm,
         1,0,1,z]*z^(-1) - 2*G[Lzm,1,0,1,z]*z + 8*G[Lzm,1,1,0,z] - 4*G[
         Lzm,1,1,0,z]*z^(-1) - 4*G[Lzm,1,1,0,z]*z + 8*G[Lzp,z^(-1),z,0,
         z] - 4*G[Lzp,z^(-1),z,0,z]*z^(-1) - 4*G[Lzp,z^(-1),z,0,z]*z - 
         8*G[Lzp,z^(-1),-1,0,z] + 4*G[Lzp,z^(-1),-1,0,z]*z^(-1) + 4*G[
         Lzp,z^(-1),-1,0,z]*z + 8*G[Lzp,z^(-1),0,z]*G[z^(-1),h] - 4*G[
         Lzp,z^(-1),0,z]*G[z^(-1),h]*z^(-1) - 4*G[Lzp,z^(-1),0,z]*G[
         z^(-1),h]*z + 8*G[Lzp,z^(-1),0,z,z] - 4*G[Lzp,z^(-1),0,z,z]*
         z^(-1) - 4*G[Lzp,z^(-1),0,z,z]*z - 8*G[Lzp,z^(-1),0,-1,z] + 4*
         G[Lzp,z^(-1),0,-1,z]*z^(-1) + 4*G[Lzp,z^(-1),0,-1,z]*z - 8*G[
         Lzp,z^(-1),0,0,z] + 4*G[Lzp,z^(-1),0,0,z]*z^(-1) + 4*G[Lzp,
         z^(-1),0,0,z]*z - 8*G[Lzp,z^(-1),0,1,z] + 4*G[Lzp,z^(-1),0,1,z
         ]*z^(-1) + 4*G[Lzp,z^(-1),0,1,z]*z - 8*G[Lzp,z^(-1),1,0,z] + 4
         *G[Lzp,z^(-1),1,0,z]*z^(-1) + 4*G[Lzp,z^(-1),1,0,z]*z - 1/3*G[
         Lzp,z]*G[z^(-1),h]*Pi^2*z^(-1) + 2/3*G[Lzp,z]*G[z^(-1),h]*Pi^2
          - 1/3*G[Lzp,z]*G[z^(-1),h]*Pi^2*z + 8*G[Lzp,z,z^(-1),0,z] - 4
         *G[Lzp,z,z^(-1),0,z]*z^(-1) - 4*G[Lzp,z,z^(-1),0,z]*z - 1/3*G[
         Lzp,z,z]*Pi^2*z^(-1) + 2/3*G[Lzp,z,z]*Pi^2 - 1/3*G[Lzp,z,z]*
         Pi^2*z + 4*G[Lzp,z,0,z^(-1),z] - 2*G[Lzp,z,0,z^(-1),z]*z^(-1)
          - 2*G[Lzp,z,0,z^(-1),z]*z + 4*G[Lzp,z,0,z,z] - 2*G[Lzp,z,0,z,
         z]*z^(-1) - 2*G[Lzp,z,0,z,z]*z - 4*G[Lzp,z,1,0,z] + 2*G[Lzp,z,
         1,0,z]*z^(-1) + 2*G[Lzp,z,1,0,z]*z - 8*G[Lzp,-1,z^(-1),0,z] + 
         4*G[Lzp,-1,z^(-1),0,z]*z^(-1) + 4*G[Lzp,-1,z^(-1),0,z]*z + 1/3
         *G[Lzp,-1,z]*Pi^2*z^(-1) - 2/3*G[Lzp,-1,z]*Pi^2 + 1/3*G[Lzp,-1
         ,z]*Pi^2*z - 4*G[Lzp,-1,0,z^(-1),z] + 2*G[Lzp,-1,0,z^(-1),z]*
         z^(-1) + 2*G[Lzp,-1,0,z^(-1),z]*z - 4*G[Lzp,-1,0,z,z] + 2*G[
         Lzp,-1,0,z,z]*z^(-1) + 2*G[Lzp,-1,0,z,z]*z + 4*G[Lzp,-1,1,0,z]
          - 2*G[Lzp,-1,1,0,z]*z^(-1) - 2*G[Lzp,-1,1,0,z]*z + 4*G[Lzp,0,
         z^(-1),z]*G[z^(-1),h] - 2*G[Lzp,0,z^(-1),z]*G[z^(-1),h]*z^(-1)
          - 2*G[Lzp,0,z^(-1),z]*G[z^(-1),h]*z + 4*G[Lzp,0,z^(-1),z,z]
          - 2*G[Lzp,0,z^(-1),z,z]*z^(-1) - 2*G[Lzp,0,z^(-1),z,z]*z - 4*
         G[Lzp,0,z^(-1),-1,z] + 2*G[Lzp,0,z^(-1),-1,z]*z^(-1) + 2*G[Lzp
         ,0,z^(-1),-1,z]*z - 6*G[Lzp,0,z^(-1),0,z] + 3*G[Lzp,0,z^(-1),0
         ,z]*z^(-1) + 3*G[Lzp,0,z^(-1),0,z]*z - 4*G[Lzp,0,z^(-1),1,z]
          + 2*G[Lzp,0,z^(-1),1,z]*z^(-1) + 2*G[Lzp,0,z^(-1),1,z]*z + 1/
         6*G[Lzp,0,z]*Pi^2*z^(-1) - 1/3*G[Lzp,0,z]*Pi^2 + 1/6*G[Lzp,0,z
         ]*Pi^2*z + 4*G[Lzp,0,z,z^(-1),z] - 2*G[Lzp,0,z,z^(-1),z]*
         z^(-1) - 2*G[Lzp,0,z,z^(-1),z]*z + 4*G[Lzp,0,z,z]*G[z^(-1),h]
          - 2*G[Lzp,0,z,z]*G[z^(-1),h]*z^(-1) - 2*G[Lzp,0,z,z]*G[z^(-1)
         ,h]*z + 8*G[Lzp,0,z,z,z] - 4*G[Lzp,0,z,z,z]*z^(-1) - 4*G[Lzp,0
         ,z,z,z]*z - 4*G[Lzp,0,z,-1,z] + 2*G[Lzp,0,z,-1,z]*z^(-1) + 2*
         G[Lzp,0,z,-1,z]*z - 2*G[Lzp,0,z,0,z] + G[Lzp,0,z,0,z]*z^(-1)
          + G[Lzp,0,z,0,z]*z - 4*G[Lzp,0,z,1,z] + 2*G[Lzp,0,z,1,z]*
         z^(-1) + 2*G[Lzp,0,z,1,z]*z - 4*G[Lzp,0,-1,z^(-1),z] + 2*G[Lzp
         ,0,-1,z^(-1),z]*z^(-1) + 2*G[Lzp,0,-1,z^(-1),z]*z - 4*G[Lzp,0,
         -1,z,z] + 2*G[Lzp,0,-1,z,z]*z^(-1) + 2*G[Lzp,0,-1,z,z]*z - 4*
         G[Lzp,0,0,z^(-1),z] + 2*G[Lzp,0,0,z^(-1),z]*z^(-1) + 2*G[Lzp,0
         ,0,z^(-1),z]*z - 4*G[Lzp,0,0,z,z] + 2*G[Lzp,0,0,z,z]*z^(-1) + 
         2*G[Lzp,0,0,z,z]*z - 4*G[Lzp,0,1,z^(-1),z] + 2*G[Lzp,0,1,
         z^(-1),z]*z^(-1) + 2*G[Lzp,0,1,z^(-1),z]*z - 4*G[Lzp,0,1,z,z]
          + 2*G[Lzp,0,1,z,z]*z^(-1) + 2*G[Lzp,0,1,z,z]*z + 2*G[Lzp,0,1,
         0,z] - G[Lzp,0,1,0,z]*z^(-1) - G[Lzp,0,1,0,z]*z - 8*G[Lzp,1,
         z^(-1),0,z] + 4*G[Lzp,1,z^(-1),0,z]*z^(-1) + 4*G[Lzp,1,z^(-1),
         0,z]*z + 1/3*G[Lzp,1,z]*Pi^2*z^(-1) - 2/3*G[Lzp,1,z]*Pi^2 + 1/
         3*G[Lzp,1,z]*Pi^2*z - 4*G[Lzp,1,z,0,z] + 2*G[Lzp,1,z,0,z]*
         z^(-1) + 2*G[Lzp,1,z,0,z]*z + 4*G[Lzp,1,-1,0,z] - 2*G[Lzp,1,-1
         ,0,z]*z^(-1) - 2*G[Lzp,1,-1,0,z]*z - 4*G[Lzp,1,0,z^(-1),z] + 2
         *G[Lzp,1,0,z^(-1),z]*z^(-1) + 2*G[Lzp,1,0,z^(-1),z]*z - 4*G[
         Lzp,1,0,z]*G[z^(-1),h] + 2*G[Lzp,1,0,z]*G[z^(-1),h]*z^(-1) + 2
         *G[Lzp,1,0,z]*G[z^(-1),h]*z - 8*G[Lzp,1,0,z,z] + 4*G[Lzp,1,0,z
         ,z]*z^(-1) + 4*G[Lzp,1,0,z,z]*z + 4*G[Lzp,1,0,-1,z] - 2*G[Lzp,
         1,0,-1,z]*z^(-1) - 2*G[Lzp,1,0,-1,z]*z + 4*G[Lzp,1,0,0,z] - 2*
         G[Lzp,1,0,0,z]*z^(-1) - 2*G[Lzp,1,0,0,z]*z + 4*G[Lzp,1,0,1,z]
          - 2*G[Lzp,1,0,1,z]*z^(-1) - 2*G[Lzp,1,0,1,z]*z + 8*G[Lzp,1,1,
         0,z] - 4*G[Lzp,1,1,0,z]*z^(-1) - 4*G[Lzp,1,1,0,z]*z + 8*G[Kzm,
         z^(-1),z,0,z] - 4*G[Kzm,z^(-1),z,0,z]*z^(-1) - 4*G[Kzm,z^(-1),
         z,0,z]*z - 8*G[Kzm,z^(-1),-1,0,z] + 4*G[Kzm,z^(-1),-1,0,z]*
         z^(-1) + 4*G[Kzm,z^(-1),-1,0,z]*z + 8*G[Kzm,z^(-1),0,z]*G[
         z^(-1),h] - 4*G[Kzm,z^(-1),0,z]*G[z^(-1),h]*z^(-1) - 4*G[Kzm,
         z^(-1),0,z]*G[z^(-1),h]*z + 8*G[Kzm,z^(-1),0,z,z] - 4*G[Kzm,
         z^(-1),0,z,z]*z^(-1) - 4*G[Kzm,z^(-1),0,z,z]*z - 8*G[Kzm,
         z^(-1),0,-1,z] + 4*G[Kzm,z^(-1),0,-1,z]*z^(-1) + 4*G[Kzm,
         z^(-1),0,-1,z]*z + 8*G[Kzm,z^(-1),0,0,z] - 4*G[Kzm,z^(-1),0,0,
         z]*z^(-1) - 4*G[Kzm,z^(-1),0,0,z]*z - 8*G[Kzm,z^(-1),0,1,z] + 
         4*G[Kzm,z^(-1),0,1,z]*z^(-1) + 4*G[Kzm,z^(-1),0,1,z]*z - 8*G[
         Kzm,z^(-1),1,0,z] + 4*G[Kzm,z^(-1),1,0,z]*z^(-1) + 4*G[Kzm,
         z^(-1),1,0,z]*z - 1/3*G[Kzm,z]*G[z^(-1),h]*Pi^2*z^(-1) + 2/3*
         G[Kzm,z]*G[z^(-1),h]*Pi^2 - 1/3*G[Kzm,z]*G[z^(-1),h]*Pi^2*z + 
         8*G[Kzm,z,z^(-1),0,z] - 4*G[Kzm,z,z^(-1),0,z]*z^(-1) - 4*G[Kzm
         ,z,z^(-1),0,z]*z - 1/3*G[Kzm,z,z]*Pi^2*z^(-1) + 2/3*G[Kzm,z,z]
         *Pi^2 - 1/3*G[Kzm,z,z]*Pi^2*z + 4*G[Kzm,z,0,z^(-1),z] - 2*G[
         Kzm,z,0,z^(-1),z]*z^(-1) - 2*G[Kzm,z,0,z^(-1),z]*z + 4*G[Kzm,z
         ,0,z,z] - 2*G[Kzm,z,0,z,z]*z^(-1) - 2*G[Kzm,z,0,z,z]*z - 12*G[
         Kzm,z,0,0,z] + 6*G[Kzm,z,0,0,z]*z^(-1) + 6*G[Kzm,z,0,0,z]*z - 
         4*G[Kzm,z,1,0,z] + 2*G[Kzm,z,1,0,z]*z^(-1) + 2*G[Kzm,z,1,0,z]*
         z - 8*G[Kzm,-1,z^(-1),0,z] + 4*G[Kzm,-1,z^(-1),0,z]*z^(-1) + 4
         *G[Kzm,-1,z^(-1),0,z]*z + 1/3*G[Kzm,-1,z]*Pi^2*z^(-1) - 2/3*G[
         Kzm,-1,z]*Pi^2 + 1/3*G[Kzm,-1,z]*Pi^2*z - 4*G[Kzm,-1,0,z^(-1),
         z] + 2*G[Kzm,-1,0,z^(-1),z]*z^(-1) + 2*G[Kzm,-1,0,z^(-1),z]*z
          - 4*G[Kzm,-1,0,z,z] + 2*G[Kzm,-1,0,z,z]*z^(-1) + 2*G[Kzm,-1,0
         ,z,z]*z + 12*G[Kzm,-1,0,0,z] - 6*G[Kzm,-1,0,0,z]*z^(-1) - 6*G[
         Kzm,-1,0,0,z]*z + 4*G[Kzm,-1,1,0,z] - 2*G[Kzm,-1,1,0,z]*z^(-1)
          - 2*G[Kzm,-1,1,0,z]*z + 4*G[Kzm,0,z^(-1),z]*G[z^(-1),h] - 2*
         G[Kzm,0,z^(-1),z]*G[z^(-1),h]*z^(-1) - 2*G[Kzm,0,z^(-1),z]*G[
         z^(-1),h]*z + 4*G[Kzm,0,z^(-1),z,z] - 2*G[Kzm,0,z^(-1),z,z]*
         z^(-1) - 2*G[Kzm,0,z^(-1),z,z]*z - 4*G[Kzm,0,z^(-1),-1,z] + 2*
         G[Kzm,0,z^(-1),-1,z]*z^(-1) + 2*G[Kzm,0,z^(-1),-1,z]*z + 6*G[
         Kzm,0,z^(-1),0,z] - 3*G[Kzm,0,z^(-1),0,z]*z^(-1) - 3*G[Kzm,0,
         z^(-1),0,z]*z - 4*G[Kzm,0,z^(-1),1,z] + 2*G[Kzm,0,z^(-1),1,z]*
         z^(-1) + 2*G[Kzm,0,z^(-1),1,z]*z - 1/6*G[Kzm,0,z]*Pi^2*z^(-1)
          + 1/3*G[Kzm,0,z]*Pi^2 - 1/6*G[Kzm,0,z]*Pi^2*z + 4*G[Kzm,0,z,
         z^(-1),z] - 2*G[Kzm,0,z,z^(-1),z]*z^(-1) - 2*G[Kzm,0,z,z^(-1),
         z]*z + 4*G[Kzm,0,z,z]*G[z^(-1),h] - 2*G[Kzm,0,z,z]*G[z^(-1),h]
         *z^(-1) - 2*G[Kzm,0,z,z]*G[z^(-1),h]*z + 8*G[Kzm,0,z,z,z] - 4*
         G[Kzm,0,z,z,z]*z^(-1) - 4*G[Kzm,0,z,z,z]*z - 4*G[Kzm,0,z,-1,z]
          + 2*G[Kzm,0,z,-1,z]*z^(-1) + 2*G[Kzm,0,z,-1,z]*z - 10*G[Kzm,0
         ,z,0,z] + 5*G[Kzm,0,z,0,z]*z^(-1) + 5*G[Kzm,0,z,0,z]*z - 4*G[
         Kzm,0,z,1,z] + 2*G[Kzm,0,z,1,z]*z^(-1) + 2*G[Kzm,0,z,1,z]*z - 
         4*G[Kzm,0,-1,z^(-1),z] + 2*G[Kzm,0,-1,z^(-1),z]*z^(-1) + 2*G[
         Kzm,0,-1,z^(-1),z]*z - 4*G[Kzm,0,-1,z,z] + 2*G[Kzm,0,-1,z,z]*
         z^(-1) + 2*G[Kzm,0,-1,z,z]*z + 12*G[Kzm,0,-1,0,z] - 6*G[Kzm,0,
         -1,0,z]*z^(-1) - 6*G[Kzm,0,-1,0,z]*z + 4*G[Kzm,0,0,z^(-1),z]
          - 2*G[Kzm,0,0,z^(-1),z]*z^(-1) - 2*G[Kzm,0,0,z^(-1),z]*z - 12
         *G[Kzm,0,0,z]*G[z^(-1),h] + 6*G[Kzm,0,0,z]*G[z^(-1),h]*z^(-1)
          + 6*G[Kzm,0,0,z]*G[z^(-1),h]*z - 8*G[Kzm,0,0,z,z] + 4*G[Kzm,0
         ,0,z,z]*z^(-1) + 4*G[Kzm,0,0,z,z]*z + 12*G[Kzm,0,0,-1,z] - 6*
         G[Kzm,0,0,-1,z]*z^(-1) - 6*G[Kzm,0,0,-1,z]*z - 18*G[Kzm,0,0,0,
         z] + 9*G[Kzm,0,0,0,z]*z^(-1) + 9*G[Kzm,0,0,0,z]*z + 12*G[Kzm,0
         ,0,1,z] - 6*G[Kzm,0,0,1,z]*z^(-1) - 6*G[Kzm,0,0,1,z]*z - 4*G[
         Kzm,0,1,z^(-1),z] + 2*G[Kzm,0,1,z^(-1),z]*z^(-1) + 2*G[Kzm,0,1
         ,z^(-1),z]*z - 4*G[Kzm,0,1,z,z] + 2*G[Kzm,0,1,z,z]*z^(-1) + 2*
         G[Kzm,0,1,z,z]*z + 10*G[Kzm,0,1,0,z] - 5*G[Kzm,0,1,0,z]*z^(-1)
          - 5*G[Kzm,0,1,0,z]*z - 8*G[Kzm,1,z^(-1),0,z] + 4*G[Kzm,1,
         z^(-1),0,z]*z^(-1) + 4*G[Kzm,1,z^(-1),0,z]*z + 1/3*G[Kzm,1,z]*
         Pi^2*z^(-1) - 2/3*G[Kzm,1,z]*Pi^2 + 1/3*G[Kzm,1,z]*Pi^2*z - 4*
         G[Kzm,1,z,0,z] + 2*G[Kzm,1,z,0,z]*z^(-1) + 2*G[Kzm,1,z,0,z]*z
          + 4*G[Kzm,1,-1,0,z] - 2*G[Kzm,1,-1,0,z]*z^(-1) - 2*G[Kzm,1,-1
         ,0,z]*z - 4*G[Kzm,1,0,z^(-1),z] + 2*G[Kzm,1,0,z^(-1),z]*z^(-1)
          + 2*G[Kzm,1,0,z^(-1),z]*z - 4*G[Kzm,1,0,z]*G[z^(-1),h] + 2*G[
         Kzm,1,0,z]*G[z^(-1),h]*z^(-1) + 2*G[Kzm,1,0,z]*G[z^(-1),h]*z
          - 8*G[Kzm,1,0,z,z] + 4*G[Kzm,1,0,z,z]*z^(-1) + 4*G[Kzm,1,0,z,
         z]*z + 4*G[Kzm,1,0,-1,z] - 2*G[Kzm,1,0,-1,z]*z^(-1) - 2*G[Kzm,
         1,0,-1,z]*z + 8*G[Kzm,1,0,0,z] - 4*G[Kzm,1,0,0,z]*z^(-1) - 4*
         G[Kzm,1,0,0,z]*z + 4*G[Kzm,1,0,1,z] - 2*G[Kzm,1,0,1,z]*z^(-1)
          - 2*G[Kzm,1,0,1,z]*z + 8*G[Kzm,1,1,0,z] - 4*G[Kzm,1,1,0,z]*
         z^(-1) - 4*G[Kzm,1,1,0,z]*z + 8*G[Kzp,z^(-1),z,0,z] - 4*G[Kzp,
         z^(-1),z,0,z]*z^(-1) - 4*G[Kzp,z^(-1),z,0,z]*z - 8*G[Kzp,
         z^(-1),-1,0,z] + 4*G[Kzp,z^(-1),-1,0,z]*z^(-1) + 4*G[Kzp,
         z^(-1),-1,0,z]*z + 8*G[Kzp,z^(-1),0,z]*G[z^(-1),h] - 4*G[Kzp,
         z^(-1),0,z]*G[z^(-1),h]*z^(-1) - 4*G[Kzp,z^(-1),0,z]*G[z^(-1),
         h]*z + 8*G[Kzp,z^(-1),0,z,z] - 4*G[Kzp,z^(-1),0,z,z]*z^(-1) - 
         4*G[Kzp,z^(-1),0,z,z]*z - 8*G[Kzp,z^(-1),0,-1,z] + 4*G[Kzp,
         z^(-1),0,-1,z]*z^(-1) + 4*G[Kzp,z^(-1),0,-1,z]*z + 8*G[Kzp,
         z^(-1),0,0,z] - 4*G[Kzp,z^(-1),0,0,z]*z^(-1) - 4*G[Kzp,z^(-1),
         0,0,z]*z - 8*G[Kzp,z^(-1),0,1,z] + 4*G[Kzp,z^(-1),0,1,z]*
         z^(-1) + 4*G[Kzp,z^(-1),0,1,z]*z - 8*G[Kzp,z^(-1),1,0,z] + 4*
         G[Kzp,z^(-1),1,0,z]*z^(-1) + 4*G[Kzp,z^(-1),1,0,z]*z - 1/3*G[
         Kzp,z]*G[z^(-1),h]*Pi^2*z^(-1) + 2/3*G[Kzp,z]*G[z^(-1),h]*Pi^2
          - 1/3*G[Kzp,z]*G[z^(-1),h]*Pi^2*z + 8*G[Kzp,z,z^(-1),0,z] - 4
         *G[Kzp,z,z^(-1),0,z]*z^(-1) - 4*G[Kzp,z,z^(-1),0,z]*z - 1/3*G[
         Kzp,z,z]*Pi^2*z^(-1) + 2/3*G[Kzp,z,z]*Pi^2 - 1/3*G[Kzp,z,z]*
         Pi^2*z + 4*G[Kzp,z,0,z^(-1),z] - 2*G[Kzp,z,0,z^(-1),z]*z^(-1)
          - 2*G[Kzp,z,0,z^(-1),z]*z + 4*G[Kzp,z,0,z,z] - 2*G[Kzp,z,0,z,
         z]*z^(-1) - 2*G[Kzp,z,0,z,z]*z - 12*G[Kzp,z,0,0,z] + 6*G[Kzp,z
         ,0,0,z]*z^(-1) + 6*G[Kzp,z,0,0,z]*z - 4*G[Kzp,z,1,0,z] + 2*G[
         Kzp,z,1,0,z]*z^(-1) + 2*G[Kzp,z,1,0,z]*z - 8*G[Kzp,-1,z^(-1),0
         ,z] + 4*G[Kzp,-1,z^(-1),0,z]*z^(-1) + 4*G[Kzp,-1,z^(-1),0,z]*z
          + 1/3*G[Kzp,-1,z]*Pi^2*z^(-1) - 2/3*G[Kzp,-1,z]*Pi^2 + 1/3*G[
         Kzp,-1,z]*Pi^2*z - 4*G[Kzp,-1,0,z^(-1),z] + 2*G[Kzp,-1,0,
         z^(-1),z]*z^(-1) + 2*G[Kzp,-1,0,z^(-1),z]*z - 4*G[Kzp,-1,0,z,z
         ] + 2*G[Kzp,-1,0,z,z]*z^(-1) + 2*G[Kzp,-1,0,z,z]*z + 12*G[Kzp,
         -1,0,0,z] - 6*G[Kzp,-1,0,0,z]*z^(-1) - 6*G[Kzp,-1,0,0,z]*z + 4
         *G[Kzp,-1,1,0,z] - 2*G[Kzp,-1,1,0,z]*z^(-1) - 2*G[Kzp,-1,1,0,z
         ]*z + 4*G[Kzp,0,z^(-1),z]*G[z^(-1),h] - 2*G[Kzp,0,z^(-1),z]*G[
         z^(-1),h]*z^(-1) - 2*G[Kzp,0,z^(-1),z]*G[z^(-1),h]*z + 4*G[Kzp
         ,0,z^(-1),z,z] - 2*G[Kzp,0,z^(-1),z,z]*z^(-1) - 2*G[Kzp,0,
         z^(-1),z,z]*z - 4*G[Kzp,0,z^(-1),-1,z] + 2*G[Kzp,0,z^(-1),-1,z
         ]*z^(-1) + 2*G[Kzp,0,z^(-1),-1,z]*z + 6*G[Kzp,0,z^(-1),0,z] - 
         3*G[Kzp,0,z^(-1),0,z]*z^(-1) - 3*G[Kzp,0,z^(-1),0,z]*z - 4*G[
         Kzp,0,z^(-1),1,z] + 2*G[Kzp,0,z^(-1),1,z]*z^(-1) + 2*G[Kzp,0,
         z^(-1),1,z]*z - 1/6*G[Kzp,0,z]*Pi^2*z^(-1) + 1/3*G[Kzp,0,z]*
         Pi^2 - 1/6*G[Kzp,0,z]*Pi^2*z + 4*G[Kzp,0,z,z^(-1),z] - 2*G[Kzp
         ,0,z,z^(-1),z]*z^(-1) - 2*G[Kzp,0,z,z^(-1),z]*z + 4*G[Kzp,0,z,
         z]*G[z^(-1),h] - 2*G[Kzp,0,z,z]*G[z^(-1),h]*z^(-1) - 2*G[Kzp,0
         ,z,z]*G[z^(-1),h]*z + 8*G[Kzp,0,z,z,z] - 4*G[Kzp,0,z,z,z]*
         z^(-1) - 4*G[Kzp,0,z,z,z]*z - 4*G[Kzp,0,z,-1,z] + 2*G[Kzp,0,z,
         -1,z]*z^(-1) + 2*G[Kzp,0,z,-1,z]*z - 10*G[Kzp,0,z,0,z] + 5*G[
         Kzp,0,z,0,z]*z^(-1) + 5*G[Kzp,0,z,0,z]*z - 4*G[Kzp,0,z,1,z] + 
         2*G[Kzp,0,z,1,z]*z^(-1) + 2*G[Kzp,0,z,1,z]*z - 4*G[Kzp,0,-1,
         z^(-1),z] + 2*G[Kzp,0,-1,z^(-1),z]*z^(-1) + 2*G[Kzp,0,-1,
         z^(-1),z]*z - 4*G[Kzp,0,-1,z,z] + 2*G[Kzp,0,-1,z,z]*z^(-1) + 2
         *G[Kzp,0,-1,z,z]*z + 12*G[Kzp,0,-1,0,z] - 6*G[Kzp,0,-1,0,z]*
         z^(-1) - 6*G[Kzp,0,-1,0,z]*z + 4*G[Kzp,0,0,z^(-1),z] - 2*G[Kzp
         ,0,0,z^(-1),z]*z^(-1) - 2*G[Kzp,0,0,z^(-1),z]*z - 12*G[Kzp,0,0
         ,z]*G[z^(-1),h] + 6*G[Kzp,0,0,z]*G[z^(-1),h]*z^(-1) + 6*G[Kzp,
         0,0,z]*G[z^(-1),h]*z - 8*G[Kzp,0,0,z,z] + 4*G[Kzp,0,0,z,z]*
         z^(-1) + 4*G[Kzp,0,0,z,z]*z + 12*G[Kzp,0,0,-1,z] - 6*G[Kzp,0,0
         ,-1,z]*z^(-1) - 6*G[Kzp,0,0,-1,z]*z - 18*G[Kzp,0,0,0,z] + 9*G[
         Kzp,0,0,0,z]*z^(-1) + 9*G[Kzp,0,0,0,z]*z + 12*G[Kzp,0,0,1,z]
          - 6*G[Kzp,0,0,1,z]*z^(-1) - 6*G[Kzp,0,0,1,z]*z - 4*G[Kzp,0,1,
         z^(-1),z] + 2*G[Kzp,0,1,z^(-1),z]*z^(-1) + 2*G[Kzp,0,1,z^(-1),
         z]*z - 4*G[Kzp,0,1,z,z] + 2*G[Kzp,0,1,z,z]*z^(-1) + 2*G[Kzp,0,
         1,z,z]*z + 10*G[Kzp,0,1,0,z] - 5*G[Kzp,0,1,0,z]*z^(-1) - 5*G[
         Kzp,0,1,0,z]*z - 8*G[Kzp,1,z^(-1),0,z] + 4*G[Kzp,1,z^(-1),0,z]
         *z^(-1) + 4*G[Kzp,1,z^(-1),0,z]*z + 1/3*G[Kzp,1,z]*Pi^2*z^(-1)
          - 2/3*G[Kzp,1,z]*Pi^2 + 1/3*G[Kzp,1,z]*Pi^2*z - 4*G[Kzp,1,z,0
         ,z] + 2*G[Kzp,1,z,0,z]*z^(-1) + 2*G[Kzp,1,z,0,z]*z + 4*G[Kzp,1
         ,-1,0,z] - 2*G[Kzp,1,-1,0,z]*z^(-1) - 2*G[Kzp,1,-1,0,z]*z - 4*
         G[Kzp,1,0,z^(-1),z] + 2*G[Kzp,1,0,z^(-1),z]*z^(-1) + 2*G[Kzp,1
         ,0,z^(-1),z]*z - 4*G[Kzp,1,0,z]*G[z^(-1),h] + 2*G[Kzp,1,0,z]*
         G[z^(-1),h]*z^(-1) + 2*G[Kzp,1,0,z]*G[z^(-1),h]*z - 8*G[Kzp,1,
         0,z,z] + 4*G[Kzp,1,0,z,z]*z^(-1) + 4*G[Kzp,1,0,z,z]*z + 4*G[
         Kzp,1,0,-1,z] - 2*G[Kzp,1,0,-1,z]*z^(-1) - 2*G[Kzp,1,0,-1,z]*z
          + 8*G[Kzp,1,0,0,z] - 4*G[Kzp,1,0,0,z]*z^(-1) - 4*G[Kzp,1,0,0,
         z]*z + 4*G[Kzp,1,0,1,z] - 2*G[Kzp,1,0,1,z]*z^(-1) - 2*G[Kzp,1,
         0,1,z]*z + 8*G[Kzp,1,1,0,z] - 4*G[Kzp,1,1,0,z]*z^(-1) - 4*G[
         Kzp,1,1,0,z]*z - 8*G[-1,Lzm,z^(-1),0,z] + 4*G[-1,Lzm,z^(-1),0,
         z]*z^(-1) + 4*G[-1,Lzm,z^(-1),0,z]*z + 1/3*G[-1,Lzm,z]*Pi^2*
         z^(-1) - 2/3*G[-1,Lzm,z]*Pi^2 + 1/3*G[-1,Lzm,z]*Pi^2*z - 4*G[
         -1,Lzm,0,z^(-1),z] + 2*G[-1,Lzm,0,z^(-1),z]*z^(-1) + 2*G[-1,
         Lzm,0,z^(-1),z]*z - 4*G[-1,Lzm,0,z,z] + 2*G[-1,Lzm,0,z,z]*
         z^(-1) + 2*G[-1,Lzm,0,z,z]*z + 4*G[-1,Lzm,1,0,z] - 2*G[-1,Lzm,
         1,0,z]*z^(-1) - 2*G[-1,Lzm,1,0,z]*z - 8*G[-1,Lzp,z^(-1),0,z]
          + 4*G[-1,Lzp,z^(-1),0,z]*z^(-1) + 4*G[-1,Lzp,z^(-1),0,z]*z + 
         1/3*G[-1,Lzp,z]*Pi^2*z^(-1) - 2/3*G[-1,Lzp,z]*Pi^2 + 1/3*G[-1,
         Lzp,z]*Pi^2*z - 4*G[-1,Lzp,0,z^(-1),z] + 2*G[-1,Lzp,0,z^(-1),z
         ]*z^(-1) + 2*G[-1,Lzp,0,z^(-1),z]*z - 4*G[-1,Lzp,0,z,z] + 2*G[
         -1,Lzp,0,z,z]*z^(-1) + 2*G[-1,Lzp,0,z,z]*z + 4*G[-1,Lzp,1,0,z]
          - 2*G[-1,Lzp,1,0,z]*z^(-1) - 2*G[-1,Lzp,1,0,z]*z - 8*G[-1,Kzm
         ,z^(-1),0,z] + 4*G[-1,Kzm,z^(-1),0,z]*z^(-1) + 4*G[-1,Kzm,
         z^(-1),0,z]*z + 1/3*G[-1,Kzm,z]*Pi^2*z^(-1) - 2/3*G[-1,Kzm,z]*
         Pi^2 + 1/3*G[-1,Kzm,z]*Pi^2*z - 4*G[-1,Kzm,0,z^(-1),z] + 2*G[
         -1,Kzm,0,z^(-1),z]*z^(-1) + 2*G[-1,Kzm,0,z^(-1),z]*z - 4*G[-1,
         Kzm,0,z,z] + 2*G[-1,Kzm,0,z,z]*z^(-1) + 2*G[-1,Kzm,0,z,z]*z + 
         12*G[-1,Kzm,0,0,z] - 6*G[-1,Kzm,0,0,z]*z^(-1) - 6*G[-1,Kzm,0,0
         ,z]*z + 4*G[-1,Kzm,1,0,z] - 2*G[-1,Kzm,1,0,z]*z^(-1) - 2*G[-1,
         Kzm,1,0,z]*z - 8*G[-1,Kzp,z^(-1),0,z] + 4*G[-1,Kzp,z^(-1),0,z]
         *z^(-1) + 4*G[-1,Kzp,z^(-1),0,z]*z + 1/3*G[-1,Kzp,z]*Pi^2*
         z^(-1) - 2/3*G[-1,Kzp,z]*Pi^2 + 1/3*G[-1,Kzp,z]*Pi^2*z - 4*G[
         -1,Kzp,0,z^(-1),z] + 2*G[-1,Kzp,0,z^(-1),z]*z^(-1) + 2*G[-1,
         Kzp,0,z^(-1),z]*z - 4*G[-1,Kzp,0,z,z] + 2*G[-1,Kzp,0,z,z]*
         z^(-1) + 2*G[-1,Kzp,0,z,z]*z + 12*G[-1,Kzp,0,0,z] - 6*G[-1,Kzp
         ,0,0,z]*z^(-1) - 6*G[-1,Kzp,0,0,z]*z + 4*G[-1,Kzp,1,0,z] - 2*
         G[-1,Kzp,1,0,z]*z^(-1) - 2*G[-1,Kzp,1,0,z]*z - 4*G[-1,0,Lzm,
         z^(-1),z] + 2*G[-1,0,Lzm,z^(-1),z]*z^(-1) + 2*G[-1,0,Lzm,
         z^(-1),z]*z - 4*G[-1,0,Lzm,z,z] + 2*G[-1,0,Lzm,z,z]*z^(-1) + 2
         *G[-1,0,Lzm,z,z]*z + 4*G[-1,0,Lzm,0,z] - 2*G[-1,0,Lzm,0,z]*
         z^(-1) - 2*G[-1,0,Lzm,0,z]*z - 4*G[-1,0,Lzp,z^(-1),z] + 2*G[-1
         ,0,Lzp,z^(-1),z]*z^(-1) + 2*G[-1,0,Lzp,z^(-1),z]*z - 4*G[-1,0,
         Lzp,z,z] + 2*G[-1,0,Lzp,z,z]*z^(-1) + 2*G[-1,0,Lzp,z,z]*z + 4*
         G[-1,0,Lzp,0,z] - 2*G[-1,0,Lzp,0,z]*z^(-1) - 2*G[-1,0,Lzp,0,z]
         *z - 4*G[-1,0,Kzm,z^(-1),z] + 2*G[-1,0,Kzm,z^(-1),z]*z^(-1) + 
         2*G[-1,0,Kzm,z^(-1),z]*z - 4*G[-1,0,Kzm,z,z] + 2*G[-1,0,Kzm,z,
         z]*z^(-1) + 2*G[-1,0,Kzm,z,z]*z - 4*G[-1,0,Kzp,z^(-1),z] + 2*
         G[-1,0,Kzp,z^(-1),z]*z^(-1) + 2*G[-1,0,Kzp,z^(-1),z]*z - 4*G[
         -1,0,Kzp,z,z] + 2*G[-1,0,Kzp,z,z]*z^(-1) + 2*G[-1,0,Kzp,z,z]*z
          - 4*G[-1,0,0,Kzm,z] + 2*G[-1,0,0,Kzm,z]*z^(-1) + 2*G[-1,0,0,
         Kzm,z]*z - 4*G[-1,0,0,Kzp,z] + 2*G[-1,0,0,Kzp,z]*z^(-1) + 2*G[
         -1,0,0,Kzp,z]*z + 4*G[-1,1,Lzm,0,z] - 2*G[-1,1,Lzm,0,z]*z^(-1)
          - 2*G[-1,1,Lzm,0,z]*z + 4*G[-1,1,Lzp,0,z] - 2*G[-1,1,Lzp,0,z]
         *z^(-1) - 2*G[-1,1,Lzp,0,z]*z + 4*G[-1,1,Kzm,0,z] - 2*G[-1,1,
         Kzm,0,z]*z^(-1) - 2*G[-1,1,Kzm,0,z]*z + 4*G[-1,1,Kzp,0,z] - 2*
         G[-1,1,Kzp,0,z]*z^(-1) - 2*G[-1,1,Kzp,0,z]*z + 4*G[-1,1,0,Lzm,
         z] - 2*G[-1,1,0,Lzm,z]*z^(-1) - 2*G[-1,1,0,Lzm,z]*z + 4*G[-1,1
         ,0,Lzp,z] - 2*G[-1,1,0,Lzp,z]*z^(-1) - 2*G[-1,1,0,Lzp,z]*z + 4
         *G[-1,1,0,Kzm,z] - 2*G[-1,1,0,Kzm,z]*z^(-1) - 2*G[-1,1,0,Kzm,z
         ]*z + 4*G[-1,1,0,Kzp,z] - 2*G[-1,1,0,Kzp,z]*z^(-1) - 2*G[-1,1,
         0,Kzp,z]*z + 4*G[0,z^(-1),Lzm,z^(-1),z] - 2*G[0,z^(-1),Lzm,
         z^(-1),z]*z^(-1) - 2*G[0,z^(-1),Lzm,z^(-1),z]*z + 4*G[0,z^(-1)
         ,Lzm,z,z] - 2*G[0,z^(-1),Lzm,z,z]*z^(-1) - 2*G[0,z^(-1),Lzm,z,
         z]*z - 4*G[0,z^(-1),Lzm,0,z] + 2*G[0,z^(-1),Lzm,0,z]*z^(-1) + 
         2*G[0,z^(-1),Lzm,0,z]*z + 4*G[0,z^(-1),Lzp,z^(-1),z] - 2*G[0,
         z^(-1),Lzp,z^(-1),z]*z^(-1) - 2*G[0,z^(-1),Lzp,z^(-1),z]*z + 4
         *G[0,z^(-1),Lzp,z,z] - 2*G[0,z^(-1),Lzp,z,z]*z^(-1) - 2*G[0,
         z^(-1),Lzp,z,z]*z - 4*G[0,z^(-1),Lzp,0,z] + 2*G[0,z^(-1),Lzp,0
         ,z]*z^(-1) + 2*G[0,z^(-1),Lzp,0,z]*z + 4*G[0,z^(-1),Kzm,z^(-1)
         ,z] - 2*G[0,z^(-1),Kzm,z^(-1),z]*z^(-1) - 2*G[0,z^(-1),Kzm,
         z^(-1),z]*z + 4*G[0,z^(-1),Kzm,z,z] - 2*G[0,z^(-1),Kzm,z,z]*
         z^(-1) - 2*G[0,z^(-1),Kzm,z,z]*z + 4*G[0,z^(-1),Kzp,z^(-1),z]
          - 2*G[0,z^(-1),Kzp,z^(-1),z]*z^(-1) - 2*G[0,z^(-1),Kzp,z^(-1)
         ,z]*z + 4*G[0,z^(-1),Kzp,z,z] - 2*G[0,z^(-1),Kzp,z,z]*z^(-1)
          - 2*G[0,z^(-1),Kzp,z,z]*z + 4*G[0,z^(-1),0,Kzm,z] - 2*G[0,
         z^(-1),0,Kzm,z]*z^(-1) - 2*G[0,z^(-1),0,Kzm,z]*z + 4*G[0,
         z^(-1),0,Kzp,z] - 2*G[0,z^(-1),0,Kzp,z]*z^(-1) - 2*G[0,z^(-1),
         0,Kzp,z]*z + 8*G[0,z^(-1),0,0,h] - 4*G[0,z^(-1),0,0,h]*z^(-1)
          - 4*G[0,z^(-1),0,0,h]*z + 11*G[0,z]*z^(-1)*zeta3 - 22*G[0,z]*
         zeta3 + 11*G[0,z]*z*zeta3 + 2/3*G[0,z]*G[z^(-1),h]*Pi^2*z^(-1)
          - 4/3*G[0,z]*G[z^(-1),h]*Pi^2 + 2/3*G[0,z]*G[z^(-1),h]*Pi^2*z
          - 4*G[0,z]*G[z^(-1),Lzm,z^(-1),h] + 2*G[0,z]*G[z^(-1),Lzm,
         z^(-1),h]*z^(-1) + 2*G[0,z]*G[z^(-1),Lzm,z^(-1),h]*z - 4*G[0,z
         ]*G[z^(-1),Lzm,z,h] + 2*G[0,z]*G[z^(-1),Lzm,z,h]*z^(-1) + 2*G[
         0,z]*G[z^(-1),Lzm,z,h]*z + 4*G[0,z]*G[z^(-1),Lzm,0,h] - 2*G[0,
         z]*G[z^(-1),Lzm,0,h]*z^(-1) - 2*G[0,z]*G[z^(-1),Lzm,0,h]*z - 4
         *G[0,z]*G[z^(-1),Lzp,z^(-1),h] + 2*G[0,z]*G[z^(-1),Lzp,z^(-1),
         h]*z^(-1) + 2*G[0,z]*G[z^(-1),Lzp,z^(-1),h]*z - 4*G[0,z]*G[
         z^(-1),Lzp,z,h] + 2*G[0,z]*G[z^(-1),Lzp,z,h]*z^(-1) + 2*G[0,z]
         *G[z^(-1),Lzp,z,h]*z + 4*G[0,z]*G[z^(-1),Lzp,0,h] - 2*G[0,z]*
         G[z^(-1),Lzp,0,h]*z^(-1) - 2*G[0,z]*G[z^(-1),Lzp,0,h]*z - 4*G[
         0,z]*G[z^(-1),Kzm,z^(-1),h] + 2*G[0,z]*G[z^(-1),Kzm,z^(-1),h]*
         z^(-1) + 2*G[0,z]*G[z^(-1),Kzm,z^(-1),h]*z - 4*G[0,z]*G[z^(-1)
         ,Kzm,z,h] + 2*G[0,z]*G[z^(-1),Kzm,z,h]*z^(-1) + 2*G[0,z]*G[
         z^(-1),Kzm,z,h]*z + 4*G[0,z]*G[z^(-1),Kzm,0,h] - 2*G[0,z]*G[
         z^(-1),Kzm,0,h]*z^(-1) - 2*G[0,z]*G[z^(-1),Kzm,0,h]*z - 4*G[0,
         z]*G[z^(-1),Kzp,z^(-1),h] + 2*G[0,z]*G[z^(-1),Kzp,z^(-1),h]*
         z^(-1) + 2*G[0,z]*G[z^(-1),Kzp,z^(-1),h]*z - 4*G[0,z]*G[z^(-1)
         ,Kzp,z,h] + 2*G[0,z]*G[z^(-1),Kzp,z,h]*z^(-1) + 2*G[0,z]*G[
         z^(-1),Kzp,z,h]*z + 4*G[0,z]*G[z^(-1),Kzp,0,h] - 2*G[0,z]*G[
         z^(-1),Kzp,0,h]*z^(-1) - 2*G[0,z]*G[z^(-1),Kzp,0,h]*z + 8*G[0,
         z]*G[z^(-1),0,z^(-1),h] - 4*G[0,z]*G[z^(-1),0,z^(-1),h]*z^(-1)
          - 4*G[0,z]*G[z^(-1),0,z^(-1),h]*z + 8*G[0,z]*G[z^(-1),0,z,h]
          - 4*G[0,z]*G[z^(-1),0,z,h]*z^(-1) - 4*G[0,z]*G[z^(-1),0,z,h]*
         z - 2/3*G[0,z]*G[z,h]*Pi^2*z^(-1) + 4/3*G[0,z]*G[z,h]*Pi^2 - 2/
         3*G[0,z]*G[z,h]*Pi^2*z + 4*G[0,z]*G[z,Lzm,z^(-1),h] - 2*G[0,z]
         *G[z,Lzm,z^(-1),h]*z^(-1) - 2*G[0,z]*G[z,Lzm,z^(-1),h]*z + 4*
         G[0,z]*G[z,Lzm,z,h] - 2*G[0,z]*G[z,Lzm,z,h]*z^(-1) - 2*G[0,z]*
         G[z,Lzm,z,h]*z - 4*G[0,z]*G[z,Lzm,0,h] + 2*G[0,z]*G[z,Lzm,0,h]
         *z^(-1) + 2*G[0,z]*G[z,Lzm,0,h]*z + 4*G[0,z]*G[z,Lzp,z^(-1),h]
          - 2*G[0,z]*G[z,Lzp,z^(-1),h]*z^(-1) - 2*G[0,z]*G[z,Lzp,z^(-1)
         ,h]*z + 4*G[0,z]*G[z,Lzp,z,h] - 2*G[0,z]*G[z,Lzp,z,h]*z^(-1)
          - 2*G[0,z]*G[z,Lzp,z,h]*z - 4*G[0,z]*G[z,Lzp,0,h] + 2*G[0,z]*
         G[z,Lzp,0,h]*z^(-1) + 2*G[0,z]*G[z,Lzp,0,h]*z + 4*G[0,z]*G[z,
         Kzm,z^(-1),h] - 2*G[0,z]*G[z,Kzm,z^(-1),h]*z^(-1) - 2*G[0,z]*
         G[z,Kzm,z^(-1),h]*z + 4*G[0,z]*G[z,Kzm,z,h] - 2*G[0,z]*G[z,Kzm
         ,z,h]*z^(-1) - 2*G[0,z]*G[z,Kzm,z,h]*z - 4*G[0,z]*G[z,Kzm,0,h]
          + 2*G[0,z]*G[z,Kzm,0,h]*z^(-1) + 2*G[0,z]*G[z,Kzm,0,h]*z + 4*
         G[0,z]*G[z,Kzp,z^(-1),h] - 2*G[0,z]*G[z,Kzp,z^(-1),h]*z^(-1)
          - 2*G[0,z]*G[z,Kzp,z^(-1),h]*z + 4*G[0,z]*G[z,Kzp,z,h] - 2*G[
         0,z]*G[z,Kzp,z,h]*z^(-1) - 2*G[0,z]*G[z,Kzp,z,h]*z - 4*G[0,z]*
         G[z,Kzp,0,h] + 2*G[0,z]*G[z,Kzp,0,h]*z^(-1) + 2*G[0,z]*G[z,Kzp
         ,0,h]*z - 8*G[0,z]*G[z,0,z^(-1),h] + 4*G[0,z]*G[z,0,z^(-1),h]*
         z^(-1) + 4*G[0,z]*G[z,0,z^(-1),h]*z - 8*G[0,z]*G[z,0,z,h] + 4*
         G[0,z]*G[z,0,z,h]*z^(-1) + 4*G[0,z]*G[z,0,z,h]*z + 8*G[0,z]*G[
         0,z^(-1),0,h] - 4*G[0,z]*G[0,z^(-1),0,h]*z^(-1) - 4*G[0,z]*G[0
         ,z^(-1),0,h]*z - 8*G[0,z]*G[0,z,0,h] + 4*G[0,z]*G[0,z,0,h]*
         z^(-1) + 4*G[0,z]*G[0,z,0,h]*z + 5/6*G[0,z]*G[0,h]*Pi^2*z^(-1)
          - 5/3*G[0,z]*G[0,h]*Pi^2 + 5/6*G[0,z]*G[0,h]*Pi^2*z - 8*G[0,z
         ]*G[0,Lzm,z^(-1),h] + 4*G[0,z]*G[0,Lzm,z^(-1),h]*z^(-1) + 4*G[
         0,z]*G[0,Lzm,z^(-1),h]*z - 8*G[0,z]*G[0,Lzm,z,h] + 4*G[0,z]*G[
         0,Lzm,z,h]*z^(-1) + 4*G[0,z]*G[0,Lzm,z,h]*z + 8*G[0,z]*G[0,Lzm
         ,0,h] - 4*G[0,z]*G[0,Lzm,0,h]*z^(-1) - 4*G[0,z]*G[0,Lzm,0,h]*z
          - 8*G[0,z]*G[0,Lzp,z^(-1),h] + 4*G[0,z]*G[0,Lzp,z^(-1),h]*
         z^(-1) + 4*G[0,z]*G[0,Lzp,z^(-1),h]*z - 8*G[0,z]*G[0,Lzp,z,h]
          + 4*G[0,z]*G[0,Lzp,z,h]*z^(-1) + 4*G[0,z]*G[0,Lzp,z,h]*z + 8*
         G[0,z]*G[0,Lzp,0,h] - 4*G[0,z]*G[0,Lzp,0,h]*z^(-1) - 4*G[0,z]*
         G[0,Lzp,0,h]*z + 8*G[0,z]*G[0,Kzm,z^(-1),h] - 4*G[0,z]*G[0,Kzm
         ,z^(-1),h]*z^(-1) - 4*G[0,z]*G[0,Kzm,z^(-1),h]*z + 8*G[0,z]*G[
         0,Kzm,z,h] - 4*G[0,z]*G[0,Kzm,z,h]*z^(-1) - 4*G[0,z]*G[0,Kzm,z
         ,h]*z - 8*G[0,z]*G[0,Kzm,0,h] + 4*G[0,z]*G[0,Kzm,0,h]*z^(-1)
          + 4*G[0,z]*G[0,Kzm,0,h]*z + 8*G[0,z]*G[0,Kzp,z^(-1),h] - 4*G[
         0,z]*G[0,Kzp,z^(-1),h]*z^(-1) - 4*G[0,z]*G[0,Kzp,z^(-1),h]*z
          + 8*G[0,z]*G[0,Kzp,z,h] - 4*G[0,z]*G[0,Kzp,z,h]*z^(-1) - 4*G[
         0,z]*G[0,Kzp,z,h]*z - 8*G[0,z]*G[0,Kzp,0,h] + 4*G[0,z]*G[0,Kzp
         ,0,h]*z^(-1) + 4*G[0,z]*G[0,Kzp,0,h]*z + 8*G[0,z,0,0,h] - 4*G[
         0,z,0,0,h]*z^(-1) - 4*G[0,z,0,0,h]*z - 11*G[0,h]*z^(-1)*zeta3
          + 22*G[0,h]*zeta3 - 11*G[0,h]*z*zeta3 + 4*G[0,h]*G[Lzm,z^(-1)
         ,0,z] - 2*G[0,h]*G[Lzm,z^(-1),0,z]*z^(-1) - 2*G[0,h]*G[Lzm,
         z^(-1),0,z]*z - 1/6*G[0,h]*G[Lzm,z]*Pi^2*z^(-1) + 1/3*G[0,h]*
         G[Lzm,z]*Pi^2 - 1/6*G[0,h]*G[Lzm,z]*Pi^2*z + 2*G[0,h]*G[Lzm,0,
         z^(-1),z] - G[0,h]*G[Lzm,0,z^(-1),z]*z^(-1) - G[0,h]*G[Lzm,0,
         z^(-1),z]*z + 2*G[0,h]*G[Lzm,0,z,z] - G[0,h]*G[Lzm,0,z,z]*
         z^(-1) - G[0,h]*G[Lzm,0,z,z]*z - 2*G[0,h]*G[Lzm,1,0,z] + G[0,h
         ]*G[Lzm,1,0,z]*z^(-1) + G[0,h]*G[Lzm,1,0,z]*z + 4*G[0,h]*G[Lzp
         ,z^(-1),0,z] - 2*G[0,h]*G[Lzp,z^(-1),0,z]*z^(-1) - 2*G[0,h]*G[
         Lzp,z^(-1),0,z]*z - 1/6*G[0,h]*G[Lzp,z]*Pi^2*z^(-1) + 1/3*G[0,
         h]*G[Lzp,z]*Pi^2 - 1/6*G[0,h]*G[Lzp,z]*Pi^2*z + 2*G[0,h]*G[Lzp
         ,0,z^(-1),z] - G[0,h]*G[Lzp,0,z^(-1),z]*z^(-1) - G[0,h]*G[Lzp,
         0,z^(-1),z]*z + 2*G[0,h]*G[Lzp,0,z,z] - G[0,h]*G[Lzp,0,z,z]*
         z^(-1) - G[0,h]*G[Lzp,0,z,z]*z - 2*G[0,h]*G[Lzp,1,0,z] + G[0,h
         ]*G[Lzp,1,0,z]*z^(-1) + G[0,h]*G[Lzp,1,0,z]*z - 4*G[0,h]*G[Kzm
         ,z^(-1),0,z] + 2*G[0,h]*G[Kzm,z^(-1),0,z]*z^(-1) + 2*G[0,h]*G[
         Kzm,z^(-1),0,z]*z + 1/6*G[0,h]*G[Kzm,z]*Pi^2*z^(-1) - 1/3*G[0,
         h]*G[Kzm,z]*Pi^2 + 1/6*G[0,h]*G[Kzm,z]*Pi^2*z - 2*G[0,h]*G[Kzm
         ,0,z^(-1),z] + G[0,h]*G[Kzm,0,z^(-1),z]*z^(-1) + G[0,h]*G[Kzm,
         0,z^(-1),z]*z - 2*G[0,h]*G[Kzm,0,z,z] + G[0,h]*G[Kzm,0,z,z]*
         z^(-1) + G[0,h]*G[Kzm,0,z,z]*z + 6*G[0,h]*G[Kzm,0,0,z] - 3*G[0
         ,h]*G[Kzm,0,0,z]*z^(-1) - 3*G[0,h]*G[Kzm,0,0,z]*z + 2*G[0,h]*
         G[Kzm,1,0,z] - G[0,h]*G[Kzm,1,0,z]*z^(-1) - G[0,h]*G[Kzm,1,0,z
         ]*z - 4*G[0,h]*G[Kzp,z^(-1),0,z] + 2*G[0,h]*G[Kzp,z^(-1),0,z]*
         z^(-1) + 2*G[0,h]*G[Kzp,z^(-1),0,z]*z + 1/6*G[0,h]*G[Kzp,z]*
         Pi^2*z^(-1) - 1/3*G[0,h]*G[Kzp,z]*Pi^2 + 1/6*G[0,h]*G[Kzp,z]*
         Pi^2*z - 2*G[0,h]*G[Kzp,0,z^(-1),z] + G[0,h]*G[Kzp,0,z^(-1),z]
         *z^(-1) + G[0,h]*G[Kzp,0,z^(-1),z]*z - 2*G[0,h]*G[Kzp,0,z,z]
          + G[0,h]*G[Kzp,0,z,z]*z^(-1) + G[0,h]*G[Kzp,0,z,z]*z + 6*G[0,
         h]*G[Kzp,0,0,z] - 3*G[0,h]*G[Kzp,0,0,z]*z^(-1) - 3*G[0,h]*G[
         Kzp,0,0,z]*z + 2*G[0,h]*G[Kzp,1,0,z] - G[0,h]*G[Kzp,1,0,z]*
         z^(-1) - G[0,h]*G[Kzp,1,0,z]*z + 2*G[0,h]*G[0,Lzm,z^(-1),z] - 
         G[0,h]*G[0,Lzm,z^(-1),z]*z^(-1) - G[0,h]*G[0,Lzm,z^(-1),z]*z
          + 2*G[0,h]*G[0,Lzm,z,z] - G[0,h]*G[0,Lzm,z,z]*z^(-1) - G[0,h]
         *G[0,Lzm,z,z]*z - 2*G[0,h]*G[0,Lzm,0,z] + G[0,h]*G[0,Lzm,0,z]*
         z^(-1) + G[0,h]*G[0,Lzm,0,z]*z + 2*G[0,h]*G[0,Lzp,z^(-1),z] - 
         G[0,h]*G[0,Lzp,z^(-1),z]*z^(-1) - G[0,h]*G[0,Lzp,z^(-1),z]*z
          + 2*G[0,h]*G[0,Lzp,z,z] - G[0,h]*G[0,Lzp,z,z]*z^(-1) - G[0,h]
         *G[0,Lzp,z,z]*z - 2*G[0,h]*G[0,Lzp,0,z] + G[0,h]*G[0,Lzp,0,z]*
         z^(-1) + G[0,h]*G[0,Lzp,0,z]*z - 2*G[0,h]*G[0,Kzm,z^(-1),z] + 
         G[0,h]*G[0,Kzm,z^(-1),z]*z^(-1) + G[0,h]*G[0,Kzm,z^(-1),z]*z
          - 2*G[0,h]*G[0,Kzm,z,z] + G[0,h]*G[0,Kzm,z,z]*z^(-1) + G[0,h]
         *G[0,Kzm,z,z]*z - 2*G[0,h]*G[0,Kzp,z^(-1),z] + G[0,h]*G[0,Kzp,
         z^(-1),z]*z^(-1) + G[0,h]*G[0,Kzp,z^(-1),z]*z - 2*G[0,h]*G[0,
         Kzp,z,z] + G[0,h]*G[0,Kzp,z,z]*z^(-1) + G[0,h]*G[0,Kzp,z,z]*z
          - 2*G[0,h]*G[1,Lzm,0,z] + G[0,h]*G[1,Lzm,0,z]*z^(-1) + G[0,h]
         *G[1,Lzm,0,z]*z - 2*G[0,h]*G[1,Lzp,0,z] + G[0,h]*G[1,Lzp,0,z]*
         z^(-1) + G[0,h]*G[1,Lzp,0,z]*z + 2*G[0,h]*G[1,Kzm,0,z] - G[0,h
         ]*G[1,Kzm,0,z]*z^(-1) - G[0,h]*G[1,Kzm,0,z]*z + 2*G[0,h]*G[1,
         Kzp,0,z] - G[0,h]*G[1,Kzp,0,z]*z^(-1) - G[0,h]*G[1,Kzp,0,z]*z
          - 2*G[0,h]*G[1,0,Lzm,z] + G[0,h]*G[1,0,Lzm,z]*z^(-1) + G[0,h]
         *G[1,0,Lzm,z]*z - 2*G[0,h]*G[1,0,Lzp,z] + G[0,h]*G[1,0,Lzp,z]*
         z^(-1) + G[0,h]*G[1,0,Lzp,z]*z + 2*G[0,h]*G[1,0,Kzm,z] - G[0,h
         ]*G[1,0,Kzm,z]*z^(-1) - G[0,h]*G[1,0,Kzm,z]*z + 2*G[0,h]*G[1,0
         ,Kzp,z] - G[0,h]*G[1,0,Kzp,z]*z^(-1) - G[0,h]*G[1,0,Kzp,z]*z
          - 6*G[0,h]*G[1,0,0,z] + 3*G[0,h]*G[1,0,0,z]*z^(-1) + 3*G[0,h]
         *G[1,0,0,z]*z + 4*G[0,Lzm,z^(-1),z]*G[z^(-1),h] - 2*G[0,Lzm,
         z^(-1),z]*G[z^(-1),h]*z^(-1) - 2*G[0,Lzm,z^(-1),z]*G[z^(-1),h]
         *z - 4*G[0,Lzm,z^(-1),z]*G[z,h] + 2*G[0,Lzm,z^(-1),z]*G[z,h]*
         z^(-1) + 2*G[0,Lzm,z^(-1),z]*G[z,h]*z + 4*G[0,Lzm,z^(-1),z,z]
          - 2*G[0,Lzm,z^(-1),z,z]*z^(-1) - 2*G[0,Lzm,z^(-1),z,z]*z - 4*
         G[0,Lzm,z^(-1),-1,z] + 2*G[0,Lzm,z^(-1),-1,z]*z^(-1) + 2*G[0,
         Lzm,z^(-1),-1,z]*z + 10*G[0,Lzm,z^(-1),0,z] - 5*G[0,Lzm,z^(-1)
         ,0,z]*z^(-1) - 5*G[0,Lzm,z^(-1),0,z]*z - 8*G[0,Lzm,z^(-1),0,h]
          + 4*G[0,Lzm,z^(-1),0,h]*z^(-1) + 4*G[0,Lzm,z^(-1),0,h]*z - 4*
         G[0,Lzm,z^(-1),1,z] + 2*G[0,Lzm,z^(-1),1,z]*z^(-1) + 2*G[0,Lzm
         ,z^(-1),1,z]*z - 1/2*G[0,Lzm,z]*Pi^2*z^(-1) + G[0,Lzm,z]*Pi^2
          - 1/2*G[0,Lzm,z]*Pi^2*z + 4*G[0,Lzm,z,z^(-1),z] - 2*G[0,Lzm,z
         ,z^(-1),z]*z^(-1) - 2*G[0,Lzm,z,z^(-1),z]*z + 4*G[0,Lzm,z,z]*
         G[z^(-1),h] - 2*G[0,Lzm,z,z]*G[z^(-1),h]*z^(-1) - 2*G[0,Lzm,z,
         z]*G[z^(-1),h]*z - 4*G[0,Lzm,z,z]*G[z,h] + 2*G[0,Lzm,z,z]*G[z,
         h]*z^(-1) + 2*G[0,Lzm,z,z]*G[z,h]*z + 8*G[0,Lzm,z,z,z] - 4*G[0
         ,Lzm,z,z,z]*z^(-1) - 4*G[0,Lzm,z,z,z]*z - 4*G[0,Lzm,z,-1,z] + 
         2*G[0,Lzm,z,-1,z]*z^(-1) + 2*G[0,Lzm,z,-1,z]*z - 6*G[0,Lzm,z,0
         ,z] + 3*G[0,Lzm,z,0,z]*z^(-1) + 3*G[0,Lzm,z,0,z]*z + 8*G[0,Lzm
         ,z,0,h] - 4*G[0,Lzm,z,0,h]*z^(-1) - 4*G[0,Lzm,z,0,h]*z - 4*G[0
         ,Lzm,z,1,z] + 2*G[0,Lzm,z,1,z]*z^(-1) + 2*G[0,Lzm,z,1,z]*z + 2/
         3*G[0,Lzm,h]*Pi^2*z^(-1) - 4/3*G[0,Lzm,h]*Pi^2 + 2/3*G[0,Lzm,h
         ]*Pi^2*z + 8*G[0,Lzm,h]*G[1,0,z] - 4*G[0,Lzm,h]*G[1,0,z]*
         z^(-1) - 4*G[0,Lzm,h]*G[1,0,z]*z - 4*G[0,Lzm,-1,z^(-1),z] + 2*
         G[0,Lzm,-1,z^(-1),z]*z^(-1) + 2*G[0,Lzm,-1,z^(-1),z]*z - 4*G[0
         ,Lzm,-1,z,z] + 2*G[0,Lzm,-1,z,z]*z^(-1) + 2*G[0,Lzm,-1,z,z]*z
          + 4*G[0,Lzm,-1,0,z] - 2*G[0,Lzm,-1,0,z]*z^(-1) - 2*G[0,Lzm,-1
         ,0,z]*z + 4*G[0,Lzm,0,z^(-1),z] - 2*G[0,Lzm,0,z^(-1),z]*z^(-1)
          - 2*G[0,Lzm,0,z^(-1),z]*z - 4*G[0,Lzm,0,z]*G[z^(-1),h] + 2*G[
         0,Lzm,0,z]*G[z^(-1),h]*z^(-1) + 2*G[0,Lzm,0,z]*G[z^(-1),h]*z
          + 4*G[0,Lzm,0,z]*G[z,h] - 2*G[0,Lzm,0,z]*G[z,h]*z^(-1) - 2*G[
         0,Lzm,0,z]*G[z,h]*z + 4*G[0,Lzm,0,-1,z] - 2*G[0,Lzm,0,-1,z]*
         z^(-1) - 2*G[0,Lzm,0,-1,z]*z + 4*G[0,Lzm,0,0,z] - 2*G[0,Lzm,0,
         0,z]*z^(-1) - 2*G[0,Lzm,0,0,z]*z - 16*G[0,Lzm,0,0,h] + 8*G[0,
         Lzm,0,0,h]*z^(-1) + 8*G[0,Lzm,0,0,h]*z + 4*G[0,Lzm,0,1,z] - 2*
         G[0,Lzm,0,1,z]*z^(-1) - 2*G[0,Lzm,0,1,z]*z - 4*G[0,Lzm,1,
         z^(-1),z] + 2*G[0,Lzm,1,z^(-1),z]*z^(-1) + 2*G[0,Lzm,1,z^(-1),
         z]*z - 4*G[0,Lzm,1,z,z] + 2*G[0,Lzm,1,z,z]*z^(-1) + 2*G[0,Lzm,
         1,z,z]*z - 2*G[0,Lzm,1,0,z] + G[0,Lzm,1,0,z]*z^(-1) + G[0,Lzm,
         1,0,z]*z + 4*G[0,Lzp,z^(-1),z]*G[z^(-1),h] - 2*G[0,Lzp,z^(-1),
         z]*G[z^(-1),h]*z^(-1) - 2*G[0,Lzp,z^(-1),z]*G[z^(-1),h]*z - 4*
         G[0,Lzp,z^(-1),z]*G[z,h] + 2*G[0,Lzp,z^(-1),z]*G[z,h]*z^(-1)
          + 2*G[0,Lzp,z^(-1),z]*G[z,h]*z + 4*G[0,Lzp,z^(-1),z,z] - 2*G[
         0,Lzp,z^(-1),z,z]*z^(-1) - 2*G[0,Lzp,z^(-1),z,z]*z - 4*G[0,Lzp
         ,z^(-1),-1,z] + 2*G[0,Lzp,z^(-1),-1,z]*z^(-1) + 2*G[0,Lzp,
         z^(-1),-1,z]*z + 10*G[0,Lzp,z^(-1),0,z] - 5*G[0,Lzp,z^(-1),0,z
         ]*z^(-1) - 5*G[0,Lzp,z^(-1),0,z]*z - 8*G[0,Lzp,z^(-1),0,h] + 4
         *G[0,Lzp,z^(-1),0,h]*z^(-1) + 4*G[0,Lzp,z^(-1),0,h]*z - 4*G[0,
         Lzp,z^(-1),1,z] + 2*G[0,Lzp,z^(-1),1,z]*z^(-1) + 2*G[0,Lzp,
         z^(-1),1,z]*z - 1/2*G[0,Lzp,z]*Pi^2*z^(-1) + G[0,Lzp,z]*Pi^2
          - 1/2*G[0,Lzp,z]*Pi^2*z + 4*G[0,Lzp,z,z^(-1),z] - 2*G[0,Lzp,z
         ,z^(-1),z]*z^(-1) - 2*G[0,Lzp,z,z^(-1),z]*z + 4*G[0,Lzp,z,z]*
         G[z^(-1),h] - 2*G[0,Lzp,z,z]*G[z^(-1),h]*z^(-1) - 2*G[0,Lzp,z,
         z]*G[z^(-1),h]*z - 4*G[0,Lzp,z,z]*G[z,h] + 2*G[0,Lzp,z,z]*G[z,
         h]*z^(-1) + 2*G[0,Lzp,z,z]*G[z,h]*z + 8*G[0,Lzp,z,z,z] - 4*G[0
         ,Lzp,z,z,z]*z^(-1) - 4*G[0,Lzp,z,z,z]*z - 4*G[0,Lzp,z,-1,z] + 
         2*G[0,Lzp,z,-1,z]*z^(-1) + 2*G[0,Lzp,z,-1,z]*z - 6*G[0,Lzp,z,0
         ,z] + 3*G[0,Lzp,z,0,z]*z^(-1) + 3*G[0,Lzp,z,0,z]*z + 8*G[0,Lzp
         ,z,0,h] - 4*G[0,Lzp,z,0,h]*z^(-1) - 4*G[0,Lzp,z,0,h]*z - 4*G[0
         ,Lzp,z,1,z] + 2*G[0,Lzp,z,1,z]*z^(-1) + 2*G[0,Lzp,z,1,z]*z + 2/
         3*G[0,Lzp,h]*Pi^2*z^(-1) - 4/3*G[0,Lzp,h]*Pi^2 + 2/3*G[0,Lzp,h
         ]*Pi^2*z + 8*G[0,Lzp,h]*G[1,0,z] - 4*G[0,Lzp,h]*G[1,0,z]*
         z^(-1) - 4*G[0,Lzp,h]*G[1,0,z]*z - 4*G[0,Lzp,-1,z^(-1),z] + 2*
         G[0,Lzp,-1,z^(-1),z]*z^(-1) + 2*G[0,Lzp,-1,z^(-1),z]*z - 4*G[0
         ,Lzp,-1,z,z] + 2*G[0,Lzp,-1,z,z]*z^(-1) + 2*G[0,Lzp,-1,z,z]*z
          + 4*G[0,Lzp,-1,0,z] - 2*G[0,Lzp,-1,0,z]*z^(-1) - 2*G[0,Lzp,-1
         ,0,z]*z + 4*G[0,Lzp,0,z^(-1),z] - 2*G[0,Lzp,0,z^(-1),z]*z^(-1)
          - 2*G[0,Lzp,0,z^(-1),z]*z - 4*G[0,Lzp,0,z]*G[z^(-1),h] + 2*G[
         0,Lzp,0,z]*G[z^(-1),h]*z^(-1) + 2*G[0,Lzp,0,z]*G[z^(-1),h]*z
          + 4*G[0,Lzp,0,z]*G[z,h] - 2*G[0,Lzp,0,z]*G[z,h]*z^(-1) - 2*G[
         0,Lzp,0,z]*G[z,h]*z + 4*G[0,Lzp,0,-1,z] - 2*G[0,Lzp,0,-1,z]*
         z^(-1) - 2*G[0,Lzp,0,-1,z]*z + 4*G[0,Lzp,0,0,z] - 2*G[0,Lzp,0,
         0,z]*z^(-1) - 2*G[0,Lzp,0,0,z]*z - 16*G[0,Lzp,0,0,h] + 8*G[0,
         Lzp,0,0,h]*z^(-1) + 8*G[0,Lzp,0,0,h]*z + 4*G[0,Lzp,0,1,z] - 2*
         G[0,Lzp,0,1,z]*z^(-1) - 2*G[0,Lzp,0,1,z]*z - 4*G[0,Lzp,1,
         z^(-1),z] + 2*G[0,Lzp,1,z^(-1),z]*z^(-1) + 2*G[0,Lzp,1,z^(-1),
         z]*z - 4*G[0,Lzp,1,z,z] + 2*G[0,Lzp,1,z,z]*z^(-1) + 2*G[0,Lzp,
         1,z,z]*z - 2*G[0,Lzp,1,0,z] + G[0,Lzp,1,0,z]*z^(-1) + G[0,Lzp,
         1,0,z]*z + 4*G[0,Kzm,z^(-1),z]*G[z^(-1),h] - 2*G[0,Kzm,z^(-1),
         z]*G[z^(-1),h]*z^(-1) - 2*G[0,Kzm,z^(-1),z]*G[z^(-1),h]*z - 4*
         G[0,Kzm,z^(-1),z]*G[z,h] + 2*G[0,Kzm,z^(-1),z]*G[z,h]*z^(-1)
          + 2*G[0,Kzm,z^(-1),z]*G[z,h]*z + 4*G[0,Kzm,z^(-1),z,z] - 2*G[
         0,Kzm,z^(-1),z,z]*z^(-1) - 2*G[0,Kzm,z^(-1),z,z]*z - 4*G[0,Kzm
         ,z^(-1),-1,z] + 2*G[0,Kzm,z^(-1),-1,z]*z^(-1) + 2*G[0,Kzm,
         z^(-1),-1,z]*z - 10*G[0,Kzm,z^(-1),0,z] + 5*G[0,Kzm,z^(-1),0,z
         ]*z^(-1) + 5*G[0,Kzm,z^(-1),0,z]*z + 8*G[0,Kzm,z^(-1),0,h] - 4
         *G[0,Kzm,z^(-1),0,h]*z^(-1) - 4*G[0,Kzm,z^(-1),0,h]*z - 4*G[0,
         Kzm,z^(-1),1,z] + 2*G[0,Kzm,z^(-1),1,z]*z^(-1) + 2*G[0,Kzm,
         z^(-1),1,z]*z + 1/2*G[0,Kzm,z]*Pi^2*z^(-1) - G[0,Kzm,z]*Pi^2
          + 1/2*G[0,Kzm,z]*Pi^2*z + 4*G[0,Kzm,z,z^(-1),z] - 2*G[0,Kzm,z
         ,z^(-1),z]*z^(-1) - 2*G[0,Kzm,z,z^(-1),z]*z + 4*G[0,Kzm,z,z]*
         G[z^(-1),h] - 2*G[0,Kzm,z,z]*G[z^(-1),h]*z^(-1) - 2*G[0,Kzm,z,
         z]*G[z^(-1),h]*z - 4*G[0,Kzm,z,z]*G[z,h] + 2*G[0,Kzm,z,z]*G[z,
         h]*z^(-1) + 2*G[0,Kzm,z,z]*G[z,h]*z + 8*G[0,Kzm,z,z,z] - 4*G[0
         ,Kzm,z,z,z]*z^(-1) - 4*G[0,Kzm,z,z,z]*z - 4*G[0,Kzm,z,-1,z] + 
         2*G[0,Kzm,z,-1,z]*z^(-1) + 2*G[0,Kzm,z,-1,z]*z + 2*G[0,Kzm,z,0
         ,z] - G[0,Kzm,z,0,z]*z^(-1) - G[0,Kzm,z,0,z]*z - 8*G[0,Kzm,z,0
         ,h] + 4*G[0,Kzm,z,0,h]*z^(-1) + 4*G[0,Kzm,z,0,h]*z - 4*G[0,Kzm
         ,z,1,z] + 2*G[0,Kzm,z,1,z]*z^(-1) + 2*G[0,Kzm,z,1,z]*z - 2/3*
         G[0,Kzm,h]*Pi^2*z^(-1) + 4/3*G[0,Kzm,h]*Pi^2 - 2/3*G[0,Kzm,h]*
         Pi^2*z - 8*G[0,Kzm,h]*G[1,0,z] + 4*G[0,Kzm,h]*G[1,0,z]*z^(-1)
          + 4*G[0,Kzm,h]*G[1,0,z]*z - 4*G[0,Kzm,-1,z^(-1),z] + 2*G[0,
         Kzm,-1,z^(-1),z]*z^(-1) + 2*G[0,Kzm,-1,z^(-1),z]*z - 4*G[0,Kzm
         ,-1,z,z] + 2*G[0,Kzm,-1,z,z]*z^(-1) + 2*G[0,Kzm,-1,z,z]*z - 4*
         G[0,Kzm,0,z^(-1),z] + 2*G[0,Kzm,0,z^(-1),z]*z^(-1) + 2*G[0,Kzm
         ,0,z^(-1),z]*z - 4*G[0,Kzm,0,z,z] + 2*G[0,Kzm,0,z,z]*z^(-1) + 
         2*G[0,Kzm,0,z,z]*z + 18*G[0,Kzm,0,0,z] - 9*G[0,Kzm,0,0,z]*
         z^(-1) - 9*G[0,Kzm,0,0,z]*z - 16*G[0,Kzm,0,0,h] + 8*G[0,Kzm,0,
         0,h]*z^(-1) + 8*G[0,Kzm,0,0,h]*z - 4*G[0,Kzm,1,z^(-1),z] + 2*
         G[0,Kzm,1,z^(-1),z]*z^(-1) + 2*G[0,Kzm,1,z^(-1),z]*z - 4*G[0,
         Kzm,1,z,z] + 2*G[0,Kzm,1,z,z]*z^(-1) + 2*G[0,Kzm,1,z,z]*z + 6*
         G[0,Kzm,1,0,z] - 3*G[0,Kzm,1,0,z]*z^(-1) - 3*G[0,Kzm,1,0,z]*z
          + 4*G[0,Kzp,z^(-1),z]*G[z^(-1),h] - 2*G[0,Kzp,z^(-1),z]*G[
         z^(-1),h]*z^(-1) - 2*G[0,Kzp,z^(-1),z]*G[z^(-1),h]*z - 4*G[0,
         Kzp,z^(-1),z]*G[z,h] + 2*G[0,Kzp,z^(-1),z]*G[z,h]*z^(-1) + 2*
         G[0,Kzp,z^(-1),z]*G[z,h]*z + 4*G[0,Kzp,z^(-1),z,z] - 2*G[0,Kzp
         ,z^(-1),z,z]*z^(-1) - 2*G[0,Kzp,z^(-1),z,z]*z - 4*G[0,Kzp,
         z^(-1),-1,z] + 2*G[0,Kzp,z^(-1),-1,z]*z^(-1) + 2*G[0,Kzp,
         z^(-1),-1,z]*z - 10*G[0,Kzp,z^(-1),0,z] + 5*G[0,Kzp,z^(-1),0,z
         ]*z^(-1) + 5*G[0,Kzp,z^(-1),0,z]*z + 8*G[0,Kzp,z^(-1),0,h] - 4
         *G[0,Kzp,z^(-1),0,h]*z^(-1) - 4*G[0,Kzp,z^(-1),0,h]*z - 4*G[0,
         Kzp,z^(-1),1,z] + 2*G[0,Kzp,z^(-1),1,z]*z^(-1) + 2*G[0,Kzp,
         z^(-1),1,z]*z + 1/2*G[0,Kzp,z]*Pi^2*z^(-1) - G[0,Kzp,z]*Pi^2
          + 1/2*G[0,Kzp,z]*Pi^2*z + 4*G[0,Kzp,z,z^(-1),z] - 2*G[0,Kzp,z
         ,z^(-1),z]*z^(-1) - 2*G[0,Kzp,z,z^(-1),z]*z + 4*G[0,Kzp,z,z]*
         G[z^(-1),h] - 2*G[0,Kzp,z,z]*G[z^(-1),h]*z^(-1) - 2*G[0,Kzp,z,
         z]*G[z^(-1),h]*z - 4*G[0,Kzp,z,z]*G[z,h] + 2*G[0,Kzp,z,z]*G[z,
         h]*z^(-1) + 2*G[0,Kzp,z,z]*G[z,h]*z + 8*G[0,Kzp,z,z,z] - 4*G[0
         ,Kzp,z,z,z]*z^(-1) - 4*G[0,Kzp,z,z,z]*z - 4*G[0,Kzp,z,-1,z] + 
         2*G[0,Kzp,z,-1,z]*z^(-1) + 2*G[0,Kzp,z,-1,z]*z + 2*G[0,Kzp,z,0
         ,z] - G[0,Kzp,z,0,z]*z^(-1) - G[0,Kzp,z,0,z]*z - 8*G[0,Kzp,z,0
         ,h] + 4*G[0,Kzp,z,0,h]*z^(-1) + 4*G[0,Kzp,z,0,h]*z - 4*G[0,Kzp
         ,z,1,z] + 2*G[0,Kzp,z,1,z]*z^(-1) + 2*G[0,Kzp,z,1,z]*z - 2/3*
         G[0,Kzp,h]*Pi^2*z^(-1) + 4/3*G[0,Kzp,h]*Pi^2 - 2/3*G[0,Kzp,h]*
         Pi^2*z - 8*G[0,Kzp,h]*G[1,0,z] + 4*G[0,Kzp,h]*G[1,0,z]*z^(-1)
          + 4*G[0,Kzp,h]*G[1,0,z]*z - 4*G[0,Kzp,-1,z^(-1),z] + 2*G[0,
         Kzp,-1,z^(-1),z]*z^(-1) + 2*G[0,Kzp,-1,z^(-1),z]*z - 4*G[0,Kzp
         ,-1,z,z] + 2*G[0,Kzp,-1,z,z]*z^(-1) + 2*G[0,Kzp,-1,z,z]*z - 4*
         G[0,Kzp,0,z^(-1),z] + 2*G[0,Kzp,0,z^(-1),z]*z^(-1) + 2*G[0,Kzp
         ,0,z^(-1),z]*z - 4*G[0,Kzp,0,z,z] + 2*G[0,Kzp,0,z,z]*z^(-1) + 
         2*G[0,Kzp,0,z,z]*z + 18*G[0,Kzp,0,0,z] - 9*G[0,Kzp,0,0,z]*
         z^(-1) - 9*G[0,Kzp,0,0,z]*z - 16*G[0,Kzp,0,0,h] + 8*G[0,Kzp,0,
         0,h]*z^(-1) + 8*G[0,Kzp,0,0,h]*z - 4*G[0,Kzp,1,z^(-1),z] + 2*
         G[0,Kzp,1,z^(-1),z]*z^(-1) + 2*G[0,Kzp,1,z^(-1),z]*z - 4*G[0,
         Kzp,1,z,z] + 2*G[0,Kzp,1,z,z]*z^(-1) + 2*G[0,Kzp,1,z,z]*z + 6*
         G[0,Kzp,1,0,z] - 3*G[0,Kzp,1,0,z]*z^(-1) - 3*G[0,Kzp,1,0,z]*z
          - 8/3*G[0,-1,z]*Pi^2*z^(-1) + 16/3*G[0,-1,z]*Pi^2 - 8/3*G[0,
         -1,z]*Pi^2*z - 4*G[0,-1,Lzm,z^(-1),z] + 2*G[0,-1,Lzm,z^(-1),z]
         *z^(-1) + 2*G[0,-1,Lzm,z^(-1),z]*z - 4*G[0,-1,Lzm,z,z] + 2*G[0
         ,-1,Lzm,z,z]*z^(-1) + 2*G[0,-1,Lzm,z,z]*z + 4*G[0,-1,Lzm,0,z]
          - 2*G[0,-1,Lzm,0,z]*z^(-1) - 2*G[0,-1,Lzm,0,z]*z - 4*G[0,-1,
         Lzp,z^(-1),z] + 2*G[0,-1,Lzp,z^(-1),z]*z^(-1) + 2*G[0,-1,Lzp,
         z^(-1),z]*z - 4*G[0,-1,Lzp,z,z] + 2*G[0,-1,Lzp,z,z]*z^(-1) + 2
         *G[0,-1,Lzp,z,z]*z + 4*G[0,-1,Lzp,0,z] - 2*G[0,-1,Lzp,0,z]*
         z^(-1) - 2*G[0,-1,Lzp,0,z]*z - 4*G[0,-1,Kzm,z^(-1),z] + 2*G[0,
         -1,Kzm,z^(-1),z]*z^(-1) + 2*G[0,-1,Kzm,z^(-1),z]*z - 4*G[0,-1,
         Kzm,z,z] + 2*G[0,-1,Kzm,z,z]*z^(-1) + 2*G[0,-1,Kzm,z,z]*z - 4*
         G[0,-1,Kzp,z^(-1),z] + 2*G[0,-1,Kzp,z^(-1),z]*z^(-1) + 2*G[0,
         -1,Kzp,z^(-1),z]*z - 4*G[0,-1,Kzp,z,z] + 2*G[0,-1,Kzp,z,z]*
         z^(-1) + 2*G[0,-1,Kzp,z,z]*z + 32*G[0,-1,-1,0,z] - 16*G[0,-1,
         -1,0,z]*z^(-1) - 16*G[0,-1,-1,0,z]*z - 32*G[0,-1,0,z]*G[z^(-1)
         ,h] + 16*G[0,-1,0,z]*G[z^(-1),h]*z^(-1) + 16*G[0,-1,0,z]*G[
         z^(-1),h]*z + 32*G[0,-1,0,z]*G[z,h] - 16*G[0,-1,0,z]*G[z,h]*
         z^(-1) - 16*G[0,-1,0,z]*G[z,h]*z - 4*G[0,-1,0,Kzm,z] + 2*G[0,
         -1,0,Kzm,z]*z^(-1) + 2*G[0,-1,0,Kzm,z]*z - 4*G[0,-1,0,Kzp,z]
          + 2*G[0,-1,0,Kzp,z]*z^(-1) + 2*G[0,-1,0,Kzp,z]*z + 64*G[0,-1,
         0,-1,z] - 32*G[0,-1,0,-1,z]*z^(-1) - 32*G[0,-1,0,-1,z]*z - 24*
         G[0,-1,0,0,z] + 12*G[0,-1,0,0,z]*z^(-1) + 12*G[0,-1,0,0,z]*z
          - 32*G[0,-1,0,0,h] + 16*G[0,-1,0,0,h]*z^(-1) + 16*G[0,-1,0,0,
         h]*z + 64*G[0,-1,0,1,z] - 32*G[0,-1,0,1,z]*z^(-1) - 32*G[0,-1,
         0,1,z]*z + 16*G[0,-1,1,0,z] - 8*G[0,-1,1,0,z]*z^(-1) - 8*G[0,
         -1,1,0,z]*z - 16*G[0,0,z^(-1),h]*G[0,z] + 8*G[0,0,z^(-1),h]*G[
         0,z]*z^(-1) + 8*G[0,0,z^(-1),h]*G[0,z]*z + 4*G[0,0,z^(-1),Kzm,
         z] - 2*G[0,0,z^(-1),Kzm,z]*z^(-1) - 2*G[0,0,z^(-1),Kzm,z]*z + 
         4*G[0,0,z^(-1),Kzp,z] - 2*G[0,0,z^(-1),Kzp,z]*z^(-1) - 2*G[0,0
         ,z^(-1),Kzp,z]*z - 16*G[0,0,z^(-1),0,h] + 8*G[0,0,z^(-1),0,h]*
         z^(-1) + 8*G[0,0,z^(-1),0,h]*z - 2/3*G[0,0,z]*Pi^2*z^(-1) + 4/
         3*G[0,0,z]*Pi^2 - 2/3*G[0,0,z]*Pi^2*z - 4*G[0,0,z]*G[z^(-1),
         Kzm,h] + 2*G[0,0,z]*G[z^(-1),Kzm,h]*z^(-1) + 2*G[0,0,z]*G[
         z^(-1),Kzm,h]*z - 4*G[0,0,z]*G[z^(-1),Kzp,h] + 2*G[0,0,z]*G[
         z^(-1),Kzp,h]*z^(-1) + 2*G[0,0,z]*G[z^(-1),Kzp,h]*z + 4*G[0,0,
         z]*G[z^(-1),0,h] - 2*G[0,0,z]*G[z^(-1),0,h]*z^(-1) - 2*G[0,0,z
         ]*G[z^(-1),0,h]*z + 4*G[0,0,z]*G[z,Kzm,h] - 2*G[0,0,z]*G[z,Kzm
         ,h]*z^(-1) - 2*G[0,0,z]*G[z,Kzm,h]*z + 4*G[0,0,z]*G[z,Kzp,h]
          - 2*G[0,0,z]*G[z,Kzp,h]*z^(-1) - 2*G[0,0,z]*G[z,Kzp,h]*z - 4*
         G[0,0,z]*G[z,0,h] + 2*G[0,0,z]*G[z,0,h]*z^(-1) + 2*G[0,0,z]*G[
         z,0,h]*z + 8*G[0,0,z]*G[0,z^(-1),h] - 4*G[0,0,z]*G[0,z^(-1),h]
         *z^(-1) - 4*G[0,0,z]*G[0,z^(-1),h]*z + 8*G[0,0,z]*G[0,z,h] - 4
         *G[0,0,z]*G[0,z,h]*z^(-1) - 4*G[0,0,z]*G[0,z,h]*z + 8*G[0,0,z]
         *G[0,Kzm,h] - 4*G[0,0,z]*G[0,Kzm,h]*z^(-1) - 4*G[0,0,z]*G[0,
         Kzm,h]*z + 8*G[0,0,z]*G[0,Kzp,h] - 4*G[0,0,z]*G[0,Kzp,h]*
         z^(-1) - 4*G[0,0,z]*G[0,Kzp,h]*z + 16*G[0,0,z,h]*G[0,z] - 8*G[
         0,0,z,h]*G[0,z]*z^(-1) - 8*G[0,0,z,h]*G[0,z]*z - 16*G[0,0,z,0,
         h] + 8*G[0,0,z,0,h]*z^(-1) + 8*G[0,0,z,0,h]*z - 4/3*G[0,0,h]*
         Pi^2*z^(-1) + 8/3*G[0,0,h]*Pi^2 - 4/3*G[0,0,h]*Pi^2*z + 12*G[0
         ,0,Lzm,z^(-1),z] - 6*G[0,0,Lzm,z^(-1),z]*z^(-1) - 6*G[0,0,Lzm,
         z^(-1),z]*z + 12*G[0,0,Lzm,z,z] - 6*G[0,0,Lzm,z,z]*z^(-1) - 6*
         G[0,0,Lzm,z,z]*z - 12*G[0,0,Lzm,0,z] + 6*G[0,0,Lzm,0,z]*z^(-1)
          + 6*G[0,0,Lzm,0,z]*z + 12*G[0,0,Lzp,z^(-1),z] - 6*G[0,0,Lzp,
         z^(-1),z]*z^(-1) - 6*G[0,0,Lzp,z^(-1),z]*z + 12*G[0,0,Lzp,z,z]
          - 6*G[0,0,Lzp,z,z]*z^(-1) - 6*G[0,0,Lzp,z,z]*z - 12*G[0,0,Lzp
         ,0,z] + 6*G[0,0,Lzp,0,z]*z^(-1) + 6*G[0,0,Lzp,0,z]*z - 12*G[0,
         0,Kzm,z^(-1),z] + 6*G[0,0,Kzm,z^(-1),z]*z^(-1) + 6*G[0,0,Kzm,
         z^(-1),z]*z + 4*G[0,0,Kzm,z]*G[z^(-1),h] - 2*G[0,0,Kzm,z]*G[
         z^(-1),h]*z^(-1) - 2*G[0,0,Kzm,z]*G[z^(-1),h]*z - 4*G[0,0,Kzm,
         z]*G[z,h] + 2*G[0,0,Kzm,z]*G[z,h]*z^(-1) + 2*G[0,0,Kzm,z]*G[z,
         h]*z - 2*G[0,0,Kzm,z]*G[0,h] + G[0,0,Kzm,z]*G[0,h]*z^(-1) + G[
         0,0,Kzm,z]*G[0,h]*z - 8*G[0,0,Kzm,z,z] + 4*G[0,0,Kzm,z,z]*
         z^(-1) + 4*G[0,0,Kzm,z,z]*z - 4*G[0,0,Kzm,-1,z] + 2*G[0,0,Kzm,
         -1,z]*z^(-1) + 2*G[0,0,Kzm,-1,z]*z + 2*G[0,0,Kzm,0,z] - G[0,0,
         Kzm,0,z]*z^(-1) - G[0,0,Kzm,0,z]*z - 4*G[0,0,Kzm,1,z] + 2*G[0,
         0,Kzm,1,z]*z^(-1) + 2*G[0,0,Kzm,1,z]*z - 12*G[0,0,Kzp,z^(-1),z
         ] + 6*G[0,0,Kzp,z^(-1),z]*z^(-1) + 6*G[0,0,Kzp,z^(-1),z]*z + 4
         *G[0,0,Kzp,z]*G[z^(-1),h] - 2*G[0,0,Kzp,z]*G[z^(-1),h]*z^(-1)
          - 2*G[0,0,Kzp,z]*G[z^(-1),h]*z - 4*G[0,0,Kzp,z]*G[z,h] + 2*G[
         0,0,Kzp,z]*G[z,h]*z^(-1) + 2*G[0,0,Kzp,z]*G[z,h]*z - 2*G[0,0,
         Kzp,z]*G[0,h] + G[0,0,Kzp,z]*G[0,h]*z^(-1) + G[0,0,Kzp,z]*G[0,
         h]*z - 8*G[0,0,Kzp,z,z] + 4*G[0,0,Kzp,z,z]*z^(-1) + 4*G[0,0,
         Kzp,z,z]*z - 4*G[0,0,Kzp,-1,z] + 2*G[0,0,Kzp,-1,z]*z^(-1) + 2*
         G[0,0,Kzp,-1,z]*z + 2*G[0,0,Kzp,0,z] - G[0,0,Kzp,0,z]*z^(-1)
          - G[0,0,Kzp,0,z]*z - 4*G[0,0,Kzp,1,z] + 2*G[0,0,Kzp,1,z]*
         z^(-1) + 2*G[0,0,Kzp,1,z]*z - 4*G[0,0,-1,Kzm,z] + 2*G[0,0,-1,
         Kzm,z]*z^(-1) + 2*G[0,0,-1,Kzm,z]*z - 4*G[0,0,-1,Kzp,z] + 2*G[
         0,0,-1,Kzp,z]*z^(-1) + 2*G[0,0,-1,Kzp,z]*z + 144*G[0,0,-1,0,z]
          - 72*G[0,0,-1,0,z]*z^(-1) - 72*G[0,0,-1,0,z]*z + 64*G[0,0,-1,
         0,h] - 32*G[0,0,-1,0,h]*z^(-1) - 32*G[0,0,-1,0,h]*z - 12*G[0,0
         ,0,z]*G[z^(-1),h] + 6*G[0,0,0,z]*G[z^(-1),h]*z^(-1) + 6*G[0,0,
         0,z]*G[z^(-1),h]*z + 12*G[0,0,0,z]*G[z,h] - 6*G[0,0,0,z]*G[z,h
         ]*z^(-1) - 6*G[0,0,0,z]*G[z,h]*z - 4*G[0,0,0,z]*G[0,h] + 2*G[0
         ,0,0,z]*G[0,h]*z^(-1) + 2*G[0,0,0,z]*G[0,h]*z - 18*G[0,0,0,Kzm
         ,z] + 9*G[0,0,0,Kzm,z]*z^(-1) + 9*G[0,0,0,Kzm,z]*z - 18*G[0,0,
         0,Kzp,z] + 9*G[0,0,0,Kzp,z]*z^(-1) + 9*G[0,0,0,Kzp,z]*z - 40*
         G[0,0,0,-1,z] + 20*G[0,0,0,-1,z]*z^(-1) + 20*G[0,0,0,-1,z]*z
          + 12*G[0,0,0,0,z] - 6*G[0,0,0,0,z]*z^(-1) - 6*G[0,0,0,0,z]*z
          + 4*G[0,0,0,0,h] - 2*G[0,0,0,0,h]*z^(-1) - 2*G[0,0,0,0,h]*z
          - 40*G[0,0,0,1,z] + 20*G[0,0,0,1,z]*z^(-1) + 20*G[0,0,0,1,z]*
         z - 4*G[0,0,1,Kzm,z] + 2*G[0,0,1,Kzm,z]*z^(-1) + 2*G[0,0,1,Kzm
         ,z]*z - 4*G[0,0,1,Kzp,z] + 2*G[0,0,1,Kzp,z]*z^(-1) + 2*G[0,0,1
         ,Kzp,z]*z + 140*G[0,0,1,0,z] - 70*G[0,0,1,0,z]*z^(-1) - 70*G[0
         ,0,1,0,z]*z + 48*G[0,0,1,0,h] - 24*G[0,0,1,0,h]*z^(-1) - 24*G[
         0,0,1,0,h]*z - 8/3*G[0,1,z]*Pi^2*z^(-1) + 16/3*G[0,1,z]*Pi^2
          - 8/3*G[0,1,z]*Pi^2*z - 4*G[0,1,Lzm,z^(-1),z] + 2*G[0,1,Lzm,
         z^(-1),z]*z^(-1) + 2*G[0,1,Lzm,z^(-1),z]*z - 4*G[0,1,Lzm,z,z]
          + 2*G[0,1,Lzm,z,z]*z^(-1) + 2*G[0,1,Lzm,z,z]*z - 2*G[0,1,Lzm,
         0,z] + G[0,1,Lzm,0,z]*z^(-1) + G[0,1,Lzm,0,z]*z - 4*G[0,1,Lzp,
         z^(-1),z] + 2*G[0,1,Lzp,z^(-1),z]*z^(-1) + 2*G[0,1,Lzp,z^(-1),
         z]*z - 4*G[0,1,Lzp,z,z] + 2*G[0,1,Lzp,z,z]*z^(-1) + 2*G[0,1,
         Lzp,z,z]*z - 2*G[0,1,Lzp,0,z] + G[0,1,Lzp,0,z]*z^(-1) + G[0,1,
         Lzp,0,z]*z - 4*G[0,1,Kzm,z^(-1),z] + 2*G[0,1,Kzm,z^(-1),z]*
         z^(-1) + 2*G[0,1,Kzm,z^(-1),z]*z - 4*G[0,1,Kzm,z,z] + 2*G[0,1,
         Kzm,z,z]*z^(-1) + 2*G[0,1,Kzm,z,z]*z + 6*G[0,1,Kzm,0,z] - 3*G[
         0,1,Kzm,0,z]*z^(-1) - 3*G[0,1,Kzm,0,z]*z - 4*G[0,1,Kzp,z^(-1),
         z] + 2*G[0,1,Kzp,z^(-1),z]*z^(-1) + 2*G[0,1,Kzp,z^(-1),z]*z - 
         4*G[0,1,Kzp,z,z] + 2*G[0,1,Kzp,z,z]*z^(-1) + 2*G[0,1,Kzp,z,z]*
         z + 6*G[0,1,Kzp,0,z] - 3*G[0,1,Kzp,0,z]*z^(-1) - 3*G[0,1,Kzp,0
         ,z]*z + 16*G[0,1,-1,0,z] - 8*G[0,1,-1,0,z]*z^(-1) - 8*G[0,1,-1
         ,0,z]*z - 24*G[0,1,0,z]*G[z^(-1),h] + 12*G[0,1,0,z]*G[z^(-1),h
         ]*z^(-1) + 12*G[0,1,0,z]*G[z^(-1),h]*z + 24*G[0,1,0,z]*G[z,h]
          - 12*G[0,1,0,z]*G[z,h]*z^(-1) - 12*G[0,1,0,z]*G[z,h]*z + 10*
         G[0,1,0,z]*G[0,h] - 5*G[0,1,0,z]*G[0,h]*z^(-1) - 5*G[0,1,0,z]*
         G[0,h]*z - 6*G[0,1,0,Lzm,z] + 3*G[0,1,0,Lzm,z]*z^(-1) + 3*G[0,
         1,0,Lzm,z]*z - 6*G[0,1,0,Lzp,z] + 3*G[0,1,0,Lzp,z]*z^(-1) + 3*
         G[0,1,0,Lzp,z]*z + 2*G[0,1,0,Kzm,z] - G[0,1,0,Kzm,z]*z^(-1) - 
         G[0,1,0,Kzm,z]*z + 2*G[0,1,0,Kzp,z] - G[0,1,0,Kzp,z]*z^(-1) - 
         G[0,1,0,Kzp,z]*z + 48*G[0,1,0,-1,z] - 24*G[0,1,0,-1,z]*z^(-1)
          - 24*G[0,1,0,-1,z]*z - 62*G[0,1,0,0,z] + 31*G[0,1,0,0,z]*
         z^(-1) + 31*G[0,1,0,0,z]*z - 8*G[0,1,0,0,h] + 4*G[0,1,0,0,h]*
         z^(-1) + 4*G[0,1,0,0,h]*z + 48*G[0,1,0,1,z] - 24*G[0,1,0,1,z]*
         z^(-1) - 24*G[0,1,0,1,z]*z - 4*G[1,z^(-1),Lzm,0,z] + 2*G[1,
         z^(-1),Lzm,0,z]*z^(-1) + 2*G[1,z^(-1),Lzm,0,z]*z - 4*G[1,
         z^(-1),Lzp,0,z] + 2*G[1,z^(-1),Lzp,0,z]*z^(-1) + 2*G[1,z^(-1),
         Lzp,0,z]*z - 4*G[1,z^(-1),Kzm,0,z] + 2*G[1,z^(-1),Kzm,0,z]*
         z^(-1) + 2*G[1,z^(-1),Kzm,0,z]*z - 4*G[1,z^(-1),Kzp,0,z] + 2*
         G[1,z^(-1),Kzp,0,z]*z^(-1) + 2*G[1,z^(-1),Kzp,0,z]*z - 4*G[1,
         z^(-1),0,Lzm,z] + 2*G[1,z^(-1),0,Lzm,z]*z^(-1) + 2*G[1,z^(-1),
         0,Lzm,z]*z - 4*G[1,z^(-1),0,Lzp,z] + 2*G[1,z^(-1),0,Lzp,z]*
         z^(-1) + 2*G[1,z^(-1),0,Lzp,z]*z - 4*G[1,z^(-1),0,Kzm,z] + 2*
         G[1,z^(-1),0,Kzm,z]*z^(-1) + 2*G[1,z^(-1),0,Kzm,z]*z - 4*G[1,
         z^(-1),0,Kzp,z] + 2*G[1,z^(-1),0,Kzp,z]*z^(-1) + 2*G[1,z^(-1),
         0,Kzp,z]*z - 8*G[1,Lzm,z^(-1),0,z] + 4*G[1,Lzm,z^(-1),0,z]*
         z^(-1) + 4*G[1,Lzm,z^(-1),0,z]*z + 1/3*G[1,Lzm,z]*Pi^2*z^(-1)
          - 2/3*G[1,Lzm,z]*Pi^2 + 1/3*G[1,Lzm,z]*Pi^2*z - 4*G[1,Lzm,z,0
         ,z] + 2*G[1,Lzm,z,0,z]*z^(-1) + 2*G[1,Lzm,z,0,z]*z + 4*G[1,Lzm
         ,-1,0,z] - 2*G[1,Lzm,-1,0,z]*z^(-1) - 2*G[1,Lzm,-1,0,z]*z - 4*
         G[1,Lzm,0,z^(-1),z] + 2*G[1,Lzm,0,z^(-1),z]*z^(-1) + 2*G[1,Lzm
         ,0,z^(-1),z]*z - 4*G[1,Lzm,0,z]*G[z^(-1),h] + 2*G[1,Lzm,0,z]*
         G[z^(-1),h]*z^(-1) + 2*G[1,Lzm,0,z]*G[z^(-1),h]*z + 4*G[1,Lzm,
         0,z]*G[z,h] - 2*G[1,Lzm,0,z]*G[z,h]*z^(-1) - 2*G[1,Lzm,0,z]*G[
         z,h]*z - 8*G[1,Lzm,0,z,z] + 4*G[1,Lzm,0,z,z]*z^(-1) + 4*G[1,
         Lzm,0,z,z]*z + 4*G[1,Lzm,0,-1,z] - 2*G[1,Lzm,0,-1,z]*z^(-1) - 
         2*G[1,Lzm,0,-1,z]*z + 4*G[1,Lzm,0,0,z] - 2*G[1,Lzm,0,0,z]*
         z^(-1) - 2*G[1,Lzm,0,0,z]*z + 4*G[1,Lzm,0,1,z] - 2*G[1,Lzm,0,1
         ,z]*z^(-1) - 2*G[1,Lzm,0,1,z]*z + 8*G[1,Lzm,1,0,z] - 4*G[1,Lzm
         ,1,0,z]*z^(-1) - 4*G[1,Lzm,1,0,z]*z - 8*G[1,Lzp,z^(-1),0,z] + 
         4*G[1,Lzp,z^(-1),0,z]*z^(-1) + 4*G[1,Lzp,z^(-1),0,z]*z + 1/3*
         G[1,Lzp,z]*Pi^2*z^(-1) - 2/3*G[1,Lzp,z]*Pi^2 + 1/3*G[1,Lzp,z]*
         Pi^2*z - 4*G[1,Lzp,z,0,z] + 2*G[1,Lzp,z,0,z]*z^(-1) + 2*G[1,
         Lzp,z,0,z]*z + 4*G[1,Lzp,-1,0,z] - 2*G[1,Lzp,-1,0,z]*z^(-1) - 
         2*G[1,Lzp,-1,0,z]*z - 4*G[1,Lzp,0,z^(-1),z] + 2*G[1,Lzp,0,
         z^(-1),z]*z^(-1) + 2*G[1,Lzp,0,z^(-1),z]*z - 4*G[1,Lzp,0,z]*G[
         z^(-1),h] + 2*G[1,Lzp,0,z]*G[z^(-1),h]*z^(-1) + 2*G[1,Lzp,0,z]
         *G[z^(-1),h]*z + 4*G[1,Lzp,0,z]*G[z,h] - 2*G[1,Lzp,0,z]*G[z,h]
         *z^(-1) - 2*G[1,Lzp,0,z]*G[z,h]*z - 8*G[1,Lzp,0,z,z] + 4*G[1,
         Lzp,0,z,z]*z^(-1) + 4*G[1,Lzp,0,z,z]*z + 4*G[1,Lzp,0,-1,z] - 2
         *G[1,Lzp,0,-1,z]*z^(-1) - 2*G[1,Lzp,0,-1,z]*z + 4*G[1,Lzp,0,0,
         z] - 2*G[1,Lzp,0,0,z]*z^(-1) - 2*G[1,Lzp,0,0,z]*z + 4*G[1,Lzp,
         0,1,z] - 2*G[1,Lzp,0,1,z]*z^(-1) - 2*G[1,Lzp,0,1,z]*z + 8*G[1,
         Lzp,1,0,z] - 4*G[1,Lzp,1,0,z]*z^(-1) - 4*G[1,Lzp,1,0,z]*z - 8*
         G[1,Kzm,z^(-1),0,z] + 4*G[1,Kzm,z^(-1),0,z]*z^(-1) + 4*G[1,Kzm
         ,z^(-1),0,z]*z + 1/3*G[1,Kzm,z]*Pi^2*z^(-1) - 2/3*G[1,Kzm,z]*
         Pi^2 + 1/3*G[1,Kzm,z]*Pi^2*z - 4*G[1,Kzm,z,0,z] + 2*G[1,Kzm,z,
         0,z]*z^(-1) + 2*G[1,Kzm,z,0,z]*z + 4*G[1,Kzm,-1,0,z] - 2*G[1,
         Kzm,-1,0,z]*z^(-1) - 2*G[1,Kzm,-1,0,z]*z - 4*G[1,Kzm,0,z^(-1),
         z] + 2*G[1,Kzm,0,z^(-1),z]*z^(-1) + 2*G[1,Kzm,0,z^(-1),z]*z - 
         4*G[1,Kzm,0,z]*G[z^(-1),h] + 2*G[1,Kzm,0,z]*G[z^(-1),h]*z^(-1)
          + 2*G[1,Kzm,0,z]*G[z^(-1),h]*z + 4*G[1,Kzm,0,z]*G[z,h] - 2*G[
         1,Kzm,0,z]*G[z,h]*z^(-1) - 2*G[1,Kzm,0,z]*G[z,h]*z - 8*G[1,Kzm
         ,0,z,z] + 4*G[1,Kzm,0,z,z]*z^(-1) + 4*G[1,Kzm,0,z,z]*z + 4*G[1
         ,Kzm,0,-1,z] - 2*G[1,Kzm,0,-1,z]*z^(-1) - 2*G[1,Kzm,0,-1,z]*z
          + 8*G[1,Kzm,0,0,z] - 4*G[1,Kzm,0,0,z]*z^(-1) - 4*G[1,Kzm,0,0,
         z]*z + 4*G[1,Kzm,0,1,z] - 2*G[1,Kzm,0,1,z]*z^(-1) - 2*G[1,Kzm,
         0,1,z]*z + 8*G[1,Kzm,1,0,z] - 4*G[1,Kzm,1,0,z]*z^(-1) - 4*G[1,
         Kzm,1,0,z]*z - 8*G[1,Kzp,z^(-1),0,z] + 4*G[1,Kzp,z^(-1),0,z]*
         z^(-1) + 4*G[1,Kzp,z^(-1),0,z]*z + 1/3*G[1,Kzp,z]*Pi^2*z^(-1)
          - 2/3*G[1,Kzp,z]*Pi^2 + 1/3*G[1,Kzp,z]*Pi^2*z - 4*G[1,Kzp,z,0
         ,z] + 2*G[1,Kzp,z,0,z]*z^(-1) + 2*G[1,Kzp,z,0,z]*z + 4*G[1,Kzp
         ,-1,0,z] - 2*G[1,Kzp,-1,0,z]*z^(-1) - 2*G[1,Kzp,-1,0,z]*z - 4*
         G[1,Kzp,0,z^(-1),z] + 2*G[1,Kzp,0,z^(-1),z]*z^(-1) + 2*G[1,Kzp
         ,0,z^(-1),z]*z - 4*G[1,Kzp,0,z]*G[z^(-1),h] + 2*G[1,Kzp,0,z]*
         G[z^(-1),h]*z^(-1) + 2*G[1,Kzp,0,z]*G[z^(-1),h]*z + 4*G[1,Kzp,
         0,z]*G[z,h] - 2*G[1,Kzp,0,z]*G[z,h]*z^(-1) - 2*G[1,Kzp,0,z]*G[
         z,h]*z - 8*G[1,Kzp,0,z,z] + 4*G[1,Kzp,0,z,z]*z^(-1) + 4*G[1,
         Kzp,0,z,z]*z + 4*G[1,Kzp,0,-1,z] - 2*G[1,Kzp,0,-1,z]*z^(-1) - 
         2*G[1,Kzp,0,-1,z]*z + 8*G[1,Kzp,0,0,z] - 4*G[1,Kzp,0,0,z]*
         z^(-1) - 4*G[1,Kzp,0,0,z]*z + 4*G[1,Kzp,0,1,z] - 2*G[1,Kzp,0,1
         ,z]*z^(-1) - 2*G[1,Kzp,0,1,z]*z + 8*G[1,Kzp,1,0,z] - 4*G[1,Kzp
         ,1,0,z]*z^(-1) - 4*G[1,Kzp,1,0,z]*z + 4*G[1,-1,Lzm,0,z] - 2*G[
         1,-1,Lzm,0,z]*z^(-1) - 2*G[1,-1,Lzm,0,z]*z + 4*G[1,-1,Lzp,0,z]
          - 2*G[1,-1,Lzp,0,z]*z^(-1) - 2*G[1,-1,Lzp,0,z]*z + 4*G[1,-1,
         Kzm,0,z] - 2*G[1,-1,Kzm,0,z]*z^(-1) - 2*G[1,-1,Kzm,0,z]*z + 4*
         G[1,-1,Kzp,0,z] - 2*G[1,-1,Kzp,0,z]*z^(-1) - 2*G[1,-1,Kzp,0,z]
         *z + 4*G[1,-1,0,Lzm,z] - 2*G[1,-1,0,Lzm,z]*z^(-1) - 2*G[1,-1,0
         ,Lzm,z]*z + 4*G[1,-1,0,Lzp,z] - 2*G[1,-1,0,Lzp,z]*z^(-1) - 2*
         G[1,-1,0,Lzp,z]*z + 4*G[1,-1,0,Kzm,z] - 2*G[1,-1,0,Kzm,z]*
         z^(-1) - 2*G[1,-1,0,Kzm,z]*z + 4*G[1,-1,0,Kzp,z] - 2*G[1,-1,0,
         Kzp,z]*z^(-1) - 2*G[1,-1,0,Kzp,z]*z - 4*G[1,0,z^(-1),Lzm,z] + 
         2*G[1,0,z^(-1),Lzm,z]*z^(-1) + 2*G[1,0,z^(-1),Lzm,z]*z - 4*G[1
         ,0,z^(-1),Lzp,z] + 2*G[1,0,z^(-1),Lzp,z]*z^(-1) + 2*G[1,0,
         z^(-1),Lzp,z]*z - 4*G[1,0,z^(-1),Kzm,z] + 2*G[1,0,z^(-1),Kzm,z
         ]*z^(-1) + 2*G[1,0,z^(-1),Kzm,z]*z - 4*G[1,0,z^(-1),Kzp,z] + 2
         *G[1,0,z^(-1),Kzp,z]*z^(-1) + 2*G[1,0,z^(-1),Kzp,z]*z + 2/3*G[
         1,0,z]*Pi^2*z^(-1) - 4/3*G[1,0,z]*Pi^2 + 2/3*G[1,0,z]*Pi^2*z
          + 4*G[1,0,z]*G[z^(-1),Lzm,h] - 2*G[1,0,z]*G[z^(-1),Lzm,h]*
         z^(-1) - 2*G[1,0,z]*G[z^(-1),Lzm,h]*z + 4*G[1,0,z]*G[z^(-1),
         Lzp,h] - 2*G[1,0,z]*G[z^(-1),Lzp,h]*z^(-1) - 2*G[1,0,z]*G[
         z^(-1),Lzp,h]*z + 4*G[1,0,z]*G[z^(-1),Kzm,h] - 2*G[1,0,z]*G[
         z^(-1),Kzm,h]*z^(-1) - 2*G[1,0,z]*G[z^(-1),Kzm,h]*z + 4*G[1,0,
         z]*G[z^(-1),Kzp,h] - 2*G[1,0,z]*G[z^(-1),Kzp,h]*z^(-1) - 2*G[1
         ,0,z]*G[z^(-1),Kzp,h]*z - 8*G[1,0,z]*G[z^(-1),0,h] + 4*G[1,0,z
         ]*G[z^(-1),0,h]*z^(-1) + 4*G[1,0,z]*G[z^(-1),0,h]*z - 4*G[1,0,
         z]*G[z,Lzm,h] + 2*G[1,0,z]*G[z,Lzm,h]*z^(-1) + 2*G[1,0,z]*G[z,
         Lzm,h]*z - 4*G[1,0,z]*G[z,Lzp,h] + 2*G[1,0,z]*G[z,Lzp,h]*
         z^(-1) + 2*G[1,0,z]*G[z,Lzp,h]*z - 4*G[1,0,z]*G[z,Kzm,h] + 2*
         G[1,0,z]*G[z,Kzm,h]*z^(-1) + 2*G[1,0,z]*G[z,Kzm,h]*z - 4*G[1,0
         ,z]*G[z,Kzp,h] + 2*G[1,0,z]*G[z,Kzp,h]*z^(-1) + 2*G[1,0,z]*G[z
         ,Kzp,h]*z + 8*G[1,0,z]*G[z,0,h] - 4*G[1,0,z]*G[z,0,h]*z^(-1)
          - 4*G[1,0,z]*G[z,0,h]*z - 4*G[1,0,Lzm,z^(-1),z] + 2*G[1,0,Lzm
         ,z^(-1),z]*z^(-1) + 2*G[1,0,Lzm,z^(-1),z]*z - 4*G[1,0,Lzm,z]*
         G[z^(-1),h] + 2*G[1,0,Lzm,z]*G[z^(-1),h]*z^(-1) + 2*G[1,0,Lzm,
         z]*G[z^(-1),h]*z + 4*G[1,0,Lzm,z]*G[z,h] - 2*G[1,0,Lzm,z]*G[z,
         h]*z^(-1) - 2*G[1,0,Lzm,z]*G[z,h]*z - 8*G[1,0,Lzm,z,z] + 4*G[1
         ,0,Lzm,z,z]*z^(-1) + 4*G[1,0,Lzm,z,z]*z + 4*G[1,0,Lzm,-1,z] - 
         2*G[1,0,Lzm,-1,z]*z^(-1) - 2*G[1,0,Lzm,-1,z]*z + 4*G[1,0,Lzm,1
         ,z] - 2*G[1,0,Lzm,1,z]*z^(-1) - 2*G[1,0,Lzm,1,z]*z - 4*G[1,0,
         Lzp,z^(-1),z] + 2*G[1,0,Lzp,z^(-1),z]*z^(-1) + 2*G[1,0,Lzp,
         z^(-1),z]*z - 4*G[1,0,Lzp,z]*G[z^(-1),h] + 2*G[1,0,Lzp,z]*G[
         z^(-1),h]*z^(-1) + 2*G[1,0,Lzp,z]*G[z^(-1),h]*z + 4*G[1,0,Lzp,
         z]*G[z,h] - 2*G[1,0,Lzp,z]*G[z,h]*z^(-1) - 2*G[1,0,Lzp,z]*G[z,
         h]*z - 8*G[1,0,Lzp,z,z] + 4*G[1,0,Lzp,z,z]*z^(-1) + 4*G[1,0,
         Lzp,z,z]*z + 4*G[1,0,Lzp,-1,z] - 2*G[1,0,Lzp,-1,z]*z^(-1) - 2*
         G[1,0,Lzp,-1,z]*z + 4*G[1,0,Lzp,1,z] - 2*G[1,0,Lzp,1,z]*z^(-1)
          - 2*G[1,0,Lzp,1,z]*z - 4*G[1,0,Kzm,z^(-1),z] + 2*G[1,0,Kzm,
         z^(-1),z]*z^(-1) + 2*G[1,0,Kzm,z^(-1),z]*z - 4*G[1,0,Kzm,z]*G[
         z^(-1),h] + 2*G[1,0,Kzm,z]*G[z^(-1),h]*z^(-1) + 2*G[1,0,Kzm,z]
         *G[z^(-1),h]*z + 4*G[1,0,Kzm,z]*G[z,h] - 2*G[1,0,Kzm,z]*G[z,h]
         *z^(-1) - 2*G[1,0,Kzm,z]*G[z,h]*z - 8*G[1,0,Kzm,z,z] + 4*G[1,0
         ,Kzm,z,z]*z^(-1) + 4*G[1,0,Kzm,z,z]*z + 4*G[1,0,Kzm,-1,z] - 2*
         G[1,0,Kzm,-1,z]*z^(-1) - 2*G[1,0,Kzm,-1,z]*z + 4*G[1,0,Kzm,0,z
         ] - 2*G[1,0,Kzm,0,z]*z^(-1) - 2*G[1,0,Kzm,0,z]*z + 4*G[1,0,Kzm
         ,1,z] - 2*G[1,0,Kzm,1,z]*z^(-1) - 2*G[1,0,Kzm,1,z]*z - 4*G[1,0
         ,Kzp,z^(-1),z] + 2*G[1,0,Kzp,z^(-1),z]*z^(-1) + 2*G[1,0,Kzp,
         z^(-1),z]*z - 4*G[1,0,Kzp,z]*G[z^(-1),h] + 2*G[1,0,Kzp,z]*G[
         z^(-1),h]*z^(-1) + 2*G[1,0,Kzp,z]*G[z^(-1),h]*z + 4*G[1,0,Kzp,
         z]*G[z,h] - 2*G[1,0,Kzp,z]*G[z,h]*z^(-1) - 2*G[1,0,Kzp,z]*G[z,
         h]*z - 8*G[1,0,Kzp,z,z] + 4*G[1,0,Kzp,z,z]*z^(-1) + 4*G[1,0,
         Kzp,z,z]*z + 4*G[1,0,Kzp,-1,z] - 2*G[1,0,Kzp,-1,z]*z^(-1) - 2*
         G[1,0,Kzp,-1,z]*z + 4*G[1,0,Kzp,0,z] - 2*G[1,0,Kzp,0,z]*z^(-1)
          - 2*G[1,0,Kzp,0,z]*z + 4*G[1,0,Kzp,1,z] - 2*G[1,0,Kzp,1,z]*
         z^(-1) - 2*G[1,0,Kzp,1,z]*z + 4*G[1,0,-1,Lzm,z] - 2*G[1,0,-1,
         Lzm,z]*z^(-1) - 2*G[1,0,-1,Lzm,z]*z + 4*G[1,0,-1,Lzp,z] - 2*G[
         1,0,-1,Lzp,z]*z^(-1) - 2*G[1,0,-1,Lzp,z]*z + 4*G[1,0,-1,Kzm,z]
          - 2*G[1,0,-1,Kzm,z]*z^(-1) - 2*G[1,0,-1,Kzm,z]*z + 4*G[1,0,-1
         ,Kzp,z] - 2*G[1,0,-1,Kzp,z]*z^(-1) - 2*G[1,0,-1,Kzp,z]*z - 16*
         G[1,0,-1,0,z] + 8*G[1,0,-1,0,z]*z^(-1) + 8*G[1,0,-1,0,z]*z + 
         16*G[1,0,0,z]*G[z^(-1),h] - 8*G[1,0,0,z]*G[z^(-1),h]*z^(-1) - 
         8*G[1,0,0,z]*G[z^(-1),h]*z - 16*G[1,0,0,z]*G[z,h] + 8*G[1,0,0,
         z]*G[z,h]*z^(-1) + 8*G[1,0,0,z]*G[z,h]*z - 12*G[1,0,0,Lzm,z]
          + 6*G[1,0,0,Lzm,z]*z^(-1) + 6*G[1,0,0,Lzm,z]*z - 12*G[1,0,0,
         Lzp,z] + 6*G[1,0,0,Lzp,z]*z^(-1) + 6*G[1,0,0,Lzp,z]*z + 8*G[1,
         0,0,Kzm,z] - 4*G[1,0,0,Kzm,z]*z^(-1) - 4*G[1,0,0,Kzm,z]*z + 8*
         G[1,0,0,Kzp,z] - 4*G[1,0,0,Kzp,z]*z^(-1) - 4*G[1,0,0,Kzp,z]*z
          - 32*G[1,0,0,-1,z] + 16*G[1,0,0,-1,z]*z^(-1) + 16*G[1,0,0,-1,
         z]*z + 18*G[1,0,0,0,z] - 9*G[1,0,0,0,z]*z^(-1) - 9*G[1,0,0,0,z
         ]*z - 32*G[1,0,0,1,z] + 16*G[1,0,0,1,z]*z^(-1) + 16*G[1,0,0,1,
         z]*z + 4*G[1,0,1,Lzm,z] - 2*G[1,0,1,Lzm,z]*z^(-1) - 2*G[1,0,1,
         Lzm,z]*z + 4*G[1,0,1,Lzp,z] - 2*G[1,0,1,Lzp,z]*z^(-1) - 2*G[1,
         0,1,Lzp,z]*z + 4*G[1,0,1,Kzm,z] - 2*G[1,0,1,Kzm,z]*z^(-1) - 2*
         G[1,0,1,Kzm,z]*z + 4*G[1,0,1,Kzp,z] - 2*G[1,0,1,Kzp,z]*z^(-1)
          - 2*G[1,0,1,Kzp,z]*z - 16*G[1,0,1,0,z] + 8*G[1,0,1,0,z]*
         z^(-1) + 8*G[1,0,1,0,z]*z + 8*G[1,1,Lzm,0,z] - 4*G[1,1,Lzm,0,z
         ]*z^(-1) - 4*G[1,1,Lzm,0,z]*z + 8*G[1,1,Lzp,0,z] - 4*G[1,1,Lzp
         ,0,z]*z^(-1) - 4*G[1,1,Lzp,0,z]*z + 8*G[1,1,Kzm,0,z] - 4*G[1,1
         ,Kzm,0,z]*z^(-1) - 4*G[1,1,Kzm,0,z]*z + 8*G[1,1,Kzp,0,z] - 4*
         G[1,1,Kzp,0,z]*z^(-1) - 4*G[1,1,Kzp,0,z]*z + 8*G[1,1,0,Lzm,z]
          - 4*G[1,1,0,Lzm,z]*z^(-1) - 4*G[1,1,0,Lzm,z]*z + 8*G[1,1,0,
         Lzp,z] - 4*G[1,1,0,Lzp,z]*z^(-1) - 4*G[1,1,0,Lzp,z]*z + 8*G[1,
         1,0,Kzm,z] - 4*G[1,1,0,Kzm,z]*z^(-1) - 4*G[1,1,0,Kzm,z]*z + 8*
         G[1,1,0,Kzp,z] - 4*G[1,1,0,Kzp,z]*z^(-1) - 4*G[1,1,0,Kzp,z]*z
          )

       + Den[1 + z] * ( 3/2*h^(-1)*zeta3 + 3*zeta3 + 3/2*h*zeta3 + 101/
         360*Pi^4*h^(-1) + 101/60*Pi^4 + 101/360*Pi^4*h + 12*G[z^(-1),
         Jz^(-1),z^(-1),0,h] + 2*G[z^(-1),Jz^(-1),z^(-1),0,h]*h^(-1) + 
         2*G[z^(-1),Jz^(-1),z^(-1),0,h]*h + 12*G[z^(-1),Jz^(-1),z,0,h]
          + 2*G[z^(-1),Jz^(-1),z,0,h]*h^(-1) + 2*G[z^(-1),Jz^(-1),z,0,h
         ]*h - 1/3*G[z^(-1),Jz^(-1),h]*Pi^2*h^(-1) - 2*G[z^(-1),Jz^(-1)
         ,h]*Pi^2 - 1/3*G[z^(-1),Jz^(-1),h]*Pi^2*h - 12*G[z^(-1),
         Jz^(-1),1,0,h] - 2*G[z^(-1),Jz^(-1),1,0,h]*h^(-1) - 2*G[z^(-1)
         ,Jz^(-1),1,0,h]*h - 4*G[z^(-1),h]*h^(-1)*zeta3 - 24*G[z^(-1),h
         ]*zeta3 - 4*G[z^(-1),h]*h*zeta3 + 12*G[z^(-1),Jz,z^(-1),0,h]
          + 2*G[z^(-1),Jz,z^(-1),0,h]*h^(-1) + 2*G[z^(-1),Jz,z^(-1),0,h
         ]*h + 12*G[z^(-1),Jz,z,0,h] + 2*G[z^(-1),Jz,z,0,h]*h^(-1) + 2*
         G[z^(-1),Jz,z,0,h]*h - 1/3*G[z^(-1),Jz,h]*Pi^2*h^(-1) - 2*G[
         z^(-1),Jz,h]*Pi^2 - 1/3*G[z^(-1),Jz,h]*Pi^2*h - 12*G[z^(-1),Jz
         ,0,0,h] - 2*G[z^(-1),Jz,0,0,h]*h^(-1) - 2*G[z^(-1),Jz,0,0,h]*h
          - 12*G[z^(-1),Jz,1,0,h] - 2*G[z^(-1),Jz,1,0,h]*h^(-1) - 2*G[
         z^(-1),Jz,1,0,h]*h + 36*G[z^(-1),0,0,0,h] + 6*G[z^(-1),0,0,0,h
         ]*h^(-1) + 6*G[z^(-1),0,0,0,h]*h - 24*G[z^(-1),1,z^(-1),0,h]
          - 4*G[z^(-1),1,z^(-1),0,h]*h^(-1) - 4*G[z^(-1),1,z^(-1),0,h]*
         h - 24*G[z^(-1),1,z,0,h] - 4*G[z^(-1),1,z,0,h]*h^(-1) - 4*G[
         z^(-1),1,z,0,h]*h + 2/3*G[z^(-1),1,h]*Pi^2*h^(-1) + 4*G[z^(-1)
         ,1,h]*Pi^2 + 2/3*G[z^(-1),1,h]*Pi^2*h + 12*G[z^(-1),1,0,0,h]
          + 2*G[z^(-1),1,0,0,h]*h^(-1) + 2*G[z^(-1),1,0,0,h]*h + 24*G[
         z^(-1),1,1,0,h] + 4*G[z^(-1),1,1,0,h]*h^(-1) + 4*G[z^(-1),1,1,
         0,h]*h - 12*G[z,Jz^(-1),z^(-1),0,h] - 2*G[z,Jz^(-1),z^(-1),0,h
         ]*h^(-1) - 2*G[z,Jz^(-1),z^(-1),0,h]*h - 12*G[z,Jz^(-1),z,0,h]
          - 2*G[z,Jz^(-1),z,0,h]*h^(-1) - 2*G[z,Jz^(-1),z,0,h]*h + 1/3*
         G[z,Jz^(-1),h]*Pi^2*h^(-1) + 2*G[z,Jz^(-1),h]*Pi^2 + 1/3*G[z,
         Jz^(-1),h]*Pi^2*h + 12*G[z,Jz^(-1),1,0,h] + 2*G[z,Jz^(-1),1,0,
         h]*h^(-1) + 2*G[z,Jz^(-1),1,0,h]*h + 4*G[z,h]*h^(-1)*zeta3 + 
         24*G[z,h]*zeta3 + 4*G[z,h]*h*zeta3 - 12*G[z,Jz,z^(-1),0,h] - 2
         *G[z,Jz,z^(-1),0,h]*h^(-1) - 2*G[z,Jz,z^(-1),0,h]*h - 12*G[z,
         Jz,z,0,h] - 2*G[z,Jz,z,0,h]*h^(-1) - 2*G[z,Jz,z,0,h]*h + 1/3*
         G[z,Jz,h]*Pi^2*h^(-1) + 2*G[z,Jz,h]*Pi^2 + 1/3*G[z,Jz,h]*Pi^2*
         h + 12*G[z,Jz,0,0,h] + 2*G[z,Jz,0,0,h]*h^(-1) + 2*G[z,Jz,0,0,h
         ]*h + 12*G[z,Jz,1,0,h] + 2*G[z,Jz,1,0,h]*h^(-1) + 2*G[z,Jz,1,0
         ,h]*h - 36*G[z,0,0,0,h] - 6*G[z,0,0,0,h]*h^(-1) - 6*G[z,0,0,0,
         h]*h + 24*G[z,1,z^(-1),0,h] + 4*G[z,1,z^(-1),0,h]*h^(-1) + 4*
         G[z,1,z^(-1),0,h]*h + 24*G[z,1,z,0,h] + 4*G[z,1,z,0,h]*h^(-1)
          + 4*G[z,1,z,0,h]*h - 2/3*G[z,1,h]*Pi^2*h^(-1) - 4*G[z,1,h]*
         Pi^2 - 2/3*G[z,1,h]*Pi^2*h - 12*G[z,1,0,0,h] - 2*G[z,1,0,0,h]*
         h^(-1) - 2*G[z,1,0,0,h]*h - 24*G[z,1,1,0,h] - 4*G[z,1,1,0,h]*
         h^(-1) - 4*G[z,1,1,0,h]*h + 24*G[Lzm,z^(-1),z^(-1),0,z] + 4*G[
         Lzm,z^(-1),z^(-1),0,z]*h^(-1) + 4*G[Lzm,z^(-1),z^(-1),0,z]*h
          + 2/3*G[Lzm,z^(-1),z]*Pi^2*h^(-1) + 4*G[Lzm,z^(-1),z]*Pi^2 + 
         2/3*G[Lzm,z^(-1),z]*Pi^2*h + 48*G[Lzm,z^(-1),-1,0,z] + 8*G[Lzm
         ,z^(-1),-1,0,z]*h^(-1) + 8*G[Lzm,z^(-1),-1,0,z]*h + 12*G[Lzm,
         z^(-1),0,z^(-1),z] + 2*G[Lzm,z^(-1),0,z^(-1),z]*h^(-1) + 2*G[
         Lzm,z^(-1),0,z^(-1),z]*h + 2*G[Lzm,z^(-1),0,z] + G[Lzm,z^(-1),
         0,z]*h^(-1) + G[Lzm,z^(-1),0,z]*h + 12*G[Lzm,z^(-1),0,z,z] + 2
         *G[Lzm,z^(-1),0,z,z]*h^(-1) + 2*G[Lzm,z^(-1),0,z,z]*h - 48*G[
         Lzm,z^(-1),0,0,z] - 8*G[Lzm,z^(-1),0,0,z]*h^(-1) - 8*G[Lzm,
         z^(-1),0,0,z]*h + 5*G[Lzm,z]*h^(-1)*zeta3 + 30*G[Lzm,z]*zeta3
          + 5*G[Lzm,z]*h*zeta3 + 1/12*G[Lzm,z]*Pi^2*h^(-1) + 1/6*G[Lzm,
         z]*Pi^2 + 1/12*G[Lzm,z]*Pi^2*h + 24*G[Lzm,z,z^(-1),0,z] + 4*G[
         Lzm,z,z^(-1),0,z]*h^(-1) + 4*G[Lzm,z,z^(-1),0,z]*h + 1/3*G[Lzm
         ,z,z]*Pi^2*h^(-1) + 2*G[Lzm,z,z]*Pi^2 + 1/3*G[Lzm,z,z]*Pi^2*h
          - 24*G[Lzm,z,-1,0,z] - 4*G[Lzm,z,-1,0,z]*h^(-1) - 4*G[Lzm,z,
         -1,0,z]*h + 12*G[Lzm,z,0,z^(-1),z] + 2*G[Lzm,z,0,z^(-1),z]*
         h^(-1) + 2*G[Lzm,z,0,z^(-1),z]*h + 12*G[Lzm,z,0,z,z] + 2*G[Lzm
         ,z,0,z,z]*h^(-1) + 2*G[Lzm,z,0,z,z]*h - 24*G[Lzm,z,1,0,z] - 4*
         G[Lzm,z,1,0,z]*h^(-1) - 4*G[Lzm,z,1,0,z]*h - 12*G[Lzm,Kzm,
         z^(-1),0,z] - 2*G[Lzm,Kzm,z^(-1),0,z]*h^(-1) - 2*G[Lzm,Kzm,
         z^(-1),0,z]*h - 1/6*G[Lzm,Kzm,z]*Pi^2*h^(-1) - G[Lzm,Kzm,z]*
         Pi^2 - 1/6*G[Lzm,Kzm,z]*Pi^2*h - 6*G[Lzm,Kzm,0,z^(-1),z] - G[
         Lzm,Kzm,0,z^(-1),z]*h^(-1) - G[Lzm,Kzm,0,z^(-1),z]*h - 6*G[Lzm
         ,Kzm,0,z,z] - G[Lzm,Kzm,0,z,z]*h^(-1) - G[Lzm,Kzm,0,z,z]*h + 
         18*G[Lzm,Kzm,0,0,z] + 3*G[Lzm,Kzm,0,0,z]*h^(-1) + 3*G[Lzm,Kzm,
         0,0,z]*h + 6*G[Lzm,Kzm,1,0,z] + G[Lzm,Kzm,1,0,z]*h^(-1) + G[
         Lzm,Kzm,1,0,z]*h - 12*G[Lzm,Kzp,z^(-1),0,z] - 2*G[Lzm,Kzp,
         z^(-1),0,z]*h^(-1) - 2*G[Lzm,Kzp,z^(-1),0,z]*h - 1/6*G[Lzm,Kzp
         ,z]*Pi^2*h^(-1) - G[Lzm,Kzp,z]*Pi^2 - 1/6*G[Lzm,Kzp,z]*Pi^2*h
          - 6*G[Lzm,Kzp,0,z^(-1),z] - G[Lzm,Kzp,0,z^(-1),z]*h^(-1) - G[
         Lzm,Kzp,0,z^(-1),z]*h - 6*G[Lzm,Kzp,0,z,z] - G[Lzm,Kzp,0,z,z]*
         h^(-1) - G[Lzm,Kzp,0,z,z]*h + 18*G[Lzm,Kzp,0,0,z] + 3*G[Lzm,
         Kzp,0,0,z]*h^(-1) + 3*G[Lzm,Kzp,0,0,z]*h + 6*G[Lzm,Kzp,1,0,z]
          + G[Lzm,Kzp,1,0,z]*h^(-1) + G[Lzm,Kzp,1,0,z]*h + 12*G[Lzm,-1,
         z^(-1),0,z] + 2*G[Lzm,-1,z^(-1),0,z]*h^(-1) + 2*G[Lzm,-1,
         z^(-1),0,z]*h + 1/3*G[Lzm,-1,z]*Pi^2*h^(-1) + 2*G[Lzm,-1,z]*
         Pi^2 + 1/3*G[Lzm,-1,z]*Pi^2*h + 12*G[Lzm,-1,z,0,z] + 2*G[Lzm,
         -1,z,0,z]*h^(-1) + 2*G[Lzm,-1,z,0,z]*h + 12*G[Lzm,-1,0,z^(-1),
         z] + 2*G[Lzm,-1,0,z^(-1),z]*h^(-1) + 2*G[Lzm,-1,0,z^(-1),z]*h
          + 12*G[Lzm,-1,0,z,z] + 2*G[Lzm,-1,0,z,z]*h^(-1) + 2*G[Lzm,-1,
         0,z,z]*h - 18*G[Lzm,-1,0,0,z] - 3*G[Lzm,-1,0,0,z]*h^(-1) - 3*
         G[Lzm,-1,0,0,z]*h - 12*G[Lzm,-1,1,0,z] - 2*G[Lzm,-1,1,0,z]*
         h^(-1) - 2*G[Lzm,-1,1,0,z]*h + 12*G[Lzm,0,z^(-1),z^(-1),z] + 2
         *G[Lzm,0,z^(-1),z^(-1),z]*h^(-1) + 2*G[Lzm,0,z^(-1),z^(-1),z]*
         h + G[Lzm,0,z^(-1),z] + 1/2*G[Lzm,0,z^(-1),z]*h^(-1) + 1/2*G[
         Lzm,0,z^(-1),z]*h + 12*G[Lzm,0,z^(-1),z,z] + 2*G[Lzm,0,z^(-1),
         z,z]*h^(-1) + 2*G[Lzm,0,z^(-1),z,z]*h - 30*G[Lzm,0,z^(-1),0,z]
          - 5*G[Lzm,0,z^(-1),0,z]*h^(-1) - 5*G[Lzm,0,z^(-1),0,z]*h - 1/
         2*G[Lzm,0,z]*Pi^2*h^(-1) - 3*G[Lzm,0,z]*Pi^2 - 1/2*G[Lzm,0,z]*
         Pi^2*h + 12*G[Lzm,0,z,z^(-1),z] + 2*G[Lzm,0,z,z^(-1),z]*h^(-1)
          + 2*G[Lzm,0,z,z^(-1),z]*h + G[Lzm,0,z,z] + 1/2*G[Lzm,0,z,z]*
         h^(-1) + 1/2*G[Lzm,0,z,z]*h + 12*G[Lzm,0,z,z,z] + 2*G[Lzm,0,z,
         z,z]*h^(-1) + 2*G[Lzm,0,z,z,z]*h - 18*G[Lzm,0,z,0,z] - 3*G[Lzm
         ,0,z,0,z]*h^(-1) - 3*G[Lzm,0,z,0,z]*h - 6*G[Lzm,0,Kzm,z^(-1),z
         ] - G[Lzm,0,Kzm,z^(-1),z]*h^(-1) - G[Lzm,0,Kzm,z^(-1),z]*h - 6
         *G[Lzm,0,Kzm,z,z] - G[Lzm,0,Kzm,z,z]*h^(-1) - G[Lzm,0,Kzm,z,z]
         *h - 6*G[Lzm,0,Kzp,z^(-1),z] - G[Lzm,0,Kzp,z^(-1),z]*h^(-1) - 
         G[Lzm,0,Kzp,z^(-1),z]*h - 6*G[Lzm,0,Kzp,z,z] - G[Lzm,0,Kzp,z,z
         ]*h^(-1) - G[Lzm,0,Kzp,z,z]*h + 60*G[Lzm,0,-1,0,z] + 10*G[Lzm,
         0,-1,0,z]*h^(-1) + 10*G[Lzm,0,-1,0,z]*h - 18*G[Lzm,0,0,z^(-1),
         z] - 3*G[Lzm,0,0,z^(-1),z]*h^(-1) - 3*G[Lzm,0,0,z^(-1),z]*h - 
         18*G[Lzm,0,0,z,z] - 3*G[Lzm,0,0,z,z]*h^(-1) - 3*G[Lzm,0,0,z,z]
         *h - 6*G[Lzm,0,0,Kzm,z] - G[Lzm,0,0,Kzm,z]*h^(-1) - G[Lzm,0,0,
         Kzm,z]*h - 6*G[Lzm,0,0,Kzp,z] - G[Lzm,0,0,Kzp,z]*h^(-1) - G[
         Lzm,0,0,Kzp,z]*h + 42*G[Lzm,0,1,0,z] + 7*G[Lzm,0,1,0,z]*h^(-1)
          + 7*G[Lzm,0,1,0,z]*h - 12*G[Lzm,1,z^(-1),0,z] - 2*G[Lzm,1,
         z^(-1),0,z]*h^(-1) - 2*G[Lzm,1,z^(-1),0,z]*h - 1/3*G[Lzm,1,z]*
         Pi^2*h^(-1) - 2*G[Lzm,1,z]*Pi^2 - 1/3*G[Lzm,1,z]*Pi^2*h - 12*
         G[Lzm,1,z,0,z] - 2*G[Lzm,1,z,0,z]*h^(-1) - 2*G[Lzm,1,z,0,z]*h
          + 6*G[Lzm,1,Kzm,0,z] + G[Lzm,1,Kzm,0,z]*h^(-1) + G[Lzm,1,Kzm,
         0,z]*h + 6*G[Lzm,1,Kzp,0,z] + G[Lzm,1,Kzp,0,z]*h^(-1) + G[Lzm,
         1,Kzp,0,z]*h - 12*G[Lzm,1,-1,0,z] - 2*G[Lzm,1,-1,0,z]*h^(-1)
          - 2*G[Lzm,1,-1,0,z]*h - 12*G[Lzm,1,0,z^(-1),z] - 2*G[Lzm,1,0,
         z^(-1),z]*h^(-1) - 2*G[Lzm,1,0,z^(-1),z]*h - G[Lzm,1,0,z] - 1/
         2*G[Lzm,1,0,z]*h^(-1) - 1/2*G[Lzm,1,0,z]*h - 12*G[Lzm,1,0,z,z]
          - 2*G[Lzm,1,0,z,z]*h^(-1) - 2*G[Lzm,1,0,z,z]*h + 6*G[Lzm,1,0,
         Kzm,z] + G[Lzm,1,0,Kzm,z]*h^(-1) + G[Lzm,1,0,Kzm,z]*h + 6*G[
         Lzm,1,0,Kzp,z] + G[Lzm,1,0,Kzp,z]*h^(-1) + G[Lzm,1,0,Kzp,z]*h
          - 12*G[Lzm,1,0,0,z] - 2*G[Lzm,1,0,0,z]*h^(-1) - 2*G[Lzm,1,0,0
         ,z]*h + 6*G[Lzm,1,1,0,z] + G[Lzm,1,1,0,z]*h^(-1) + G[Lzm,1,1,0
         ,z]*h + 24*G[Lzp,z^(-1),z^(-1),0,z] + 4*G[Lzp,z^(-1),z^(-1),0,
         z]*h^(-1) + 4*G[Lzp,z^(-1),z^(-1),0,z]*h + 2/3*G[Lzp,z^(-1),z]
         *Pi^2*h^(-1) + 4*G[Lzp,z^(-1),z]*Pi^2 + 2/3*G[Lzp,z^(-1),z]*
         Pi^2*h + 48*G[Lzp,z^(-1),-1,0,z] + 8*G[Lzp,z^(-1),-1,0,z]*
         h^(-1) + 8*G[Lzp,z^(-1),-1,0,z]*h + 12*G[Lzp,z^(-1),0,z^(-1),z
         ] + 2*G[Lzp,z^(-1),0,z^(-1),z]*h^(-1) + 2*G[Lzp,z^(-1),0,
         z^(-1),z]*h + 2*G[Lzp,z^(-1),0,z] + G[Lzp,z^(-1),0,z]*h^(-1)
          + G[Lzp,z^(-1),0,z]*h + 12*G[Lzp,z^(-1),0,z,z] + 2*G[Lzp,
         z^(-1),0,z,z]*h^(-1) + 2*G[Lzp,z^(-1),0,z,z]*h - 48*G[Lzp,
         z^(-1),0,0,z] - 8*G[Lzp,z^(-1),0,0,z]*h^(-1) - 8*G[Lzp,z^(-1),
         0,0,z]*h + 5*G[Lzp,z]*h^(-1)*zeta3 + 30*G[Lzp,z]*zeta3 + 5*G[
         Lzp,z]*h*zeta3 + 1/12*G[Lzp,z]*Pi^2*h^(-1) + 1/6*G[Lzp,z]*Pi^2
          + 1/12*G[Lzp,z]*Pi^2*h + 24*G[Lzp,z,z^(-1),0,z] + 4*G[Lzp,z,
         z^(-1),0,z]*h^(-1) + 4*G[Lzp,z,z^(-1),0,z]*h + 1/3*G[Lzp,z,z]*
         Pi^2*h^(-1) + 2*G[Lzp,z,z]*Pi^2 + 1/3*G[Lzp,z,z]*Pi^2*h - 24*
         G[Lzp,z,-1,0,z] - 4*G[Lzp,z,-1,0,z]*h^(-1) - 4*G[Lzp,z,-1,0,z]
         *h + 12*G[Lzp,z,0,z^(-1),z] + 2*G[Lzp,z,0,z^(-1),z]*h^(-1) + 2
         *G[Lzp,z,0,z^(-1),z]*h + 12*G[Lzp,z,0,z,z] + 2*G[Lzp,z,0,z,z]*
         h^(-1) + 2*G[Lzp,z,0,z,z]*h - 24*G[Lzp,z,1,0,z] - 4*G[Lzp,z,1,
         0,z]*h^(-1) - 4*G[Lzp,z,1,0,z]*h - 12*G[Lzp,Kzm,z^(-1),0,z] - 
         2*G[Lzp,Kzm,z^(-1),0,z]*h^(-1) - 2*G[Lzp,Kzm,z^(-1),0,z]*h - 1/
         6*G[Lzp,Kzm,z]*Pi^2*h^(-1) - G[Lzp,Kzm,z]*Pi^2 - 1/6*G[Lzp,Kzm
         ,z]*Pi^2*h - 6*G[Lzp,Kzm,0,z^(-1),z] - G[Lzp,Kzm,0,z^(-1),z]*
         h^(-1) - G[Lzp,Kzm,0,z^(-1),z]*h - 6*G[Lzp,Kzm,0,z,z] - G[Lzp,
         Kzm,0,z,z]*h^(-1) - G[Lzp,Kzm,0,z,z]*h + 18*G[Lzp,Kzm,0,0,z]
          + 3*G[Lzp,Kzm,0,0,z]*h^(-1) + 3*G[Lzp,Kzm,0,0,z]*h + 6*G[Lzp,
         Kzm,1,0,z] + G[Lzp,Kzm,1,0,z]*h^(-1) + G[Lzp,Kzm,1,0,z]*h - 12
         *G[Lzp,Kzp,z^(-1),0,z] - 2*G[Lzp,Kzp,z^(-1),0,z]*h^(-1) - 2*G[
         Lzp,Kzp,z^(-1),0,z]*h - 1/6*G[Lzp,Kzp,z]*Pi^2*h^(-1) - G[Lzp,
         Kzp,z]*Pi^2 - 1/6*G[Lzp,Kzp,z]*Pi^2*h - 6*G[Lzp,Kzp,0,z^(-1),z
         ] - G[Lzp,Kzp,0,z^(-1),z]*h^(-1) - G[Lzp,Kzp,0,z^(-1),z]*h - 6
         *G[Lzp,Kzp,0,z,z] - G[Lzp,Kzp,0,z,z]*h^(-1) - G[Lzp,Kzp,0,z,z]
         *h + 18*G[Lzp,Kzp,0,0,z] + 3*G[Lzp,Kzp,0,0,z]*h^(-1) + 3*G[Lzp
         ,Kzp,0,0,z]*h + 6*G[Lzp,Kzp,1,0,z] + G[Lzp,Kzp,1,0,z]*h^(-1)
          + G[Lzp,Kzp,1,0,z]*h + 12*G[Lzp,-1,z^(-1),0,z] + 2*G[Lzp,-1,
         z^(-1),0,z]*h^(-1) + 2*G[Lzp,-1,z^(-1),0,z]*h + 1/3*G[Lzp,-1,z
         ]*Pi^2*h^(-1) + 2*G[Lzp,-1,z]*Pi^2 + 1/3*G[Lzp,-1,z]*Pi^2*h + 
         12*G[Lzp,-1,z,0,z] + 2*G[Lzp,-1,z,0,z]*h^(-1) + 2*G[Lzp,-1,z,0
         ,z]*h + 12*G[Lzp,-1,0,z^(-1),z] + 2*G[Lzp,-1,0,z^(-1),z]*
         h^(-1) + 2*G[Lzp,-1,0,z^(-1),z]*h + 12*G[Lzp,-1,0,z,z] + 2*G[
         Lzp,-1,0,z,z]*h^(-1) + 2*G[Lzp,-1,0,z,z]*h - 18*G[Lzp,-1,0,0,z
         ] - 3*G[Lzp,-1,0,0,z]*h^(-1) - 3*G[Lzp,-1,0,0,z]*h - 12*G[Lzp,
         -1,1,0,z] - 2*G[Lzp,-1,1,0,z]*h^(-1) - 2*G[Lzp,-1,1,0,z]*h + 
         12*G[Lzp,0,z^(-1),z^(-1),z] + 2*G[Lzp,0,z^(-1),z^(-1),z]*
         h^(-1) + 2*G[Lzp,0,z^(-1),z^(-1),z]*h + G[Lzp,0,z^(-1),z] + 1/
         2*G[Lzp,0,z^(-1),z]*h^(-1) + 1/2*G[Lzp,0,z^(-1),z]*h + 12*G[
         Lzp,0,z^(-1),z,z] + 2*G[Lzp,0,z^(-1),z,z]*h^(-1) + 2*G[Lzp,0,
         z^(-1),z,z]*h - 30*G[Lzp,0,z^(-1),0,z] - 5*G[Lzp,0,z^(-1),0,z]
         *h^(-1) - 5*G[Lzp,0,z^(-1),0,z]*h - 1/2*G[Lzp,0,z]*Pi^2*h^(-1)
          - 3*G[Lzp,0,z]*Pi^2 - 1/2*G[Lzp,0,z]*Pi^2*h + 12*G[Lzp,0,z,
         z^(-1),z] + 2*G[Lzp,0,z,z^(-1),z]*h^(-1) + 2*G[Lzp,0,z,z^(-1),
         z]*h + G[Lzp,0,z,z] + 1/2*G[Lzp,0,z,z]*h^(-1) + 1/2*G[Lzp,0,z,
         z]*h + 12*G[Lzp,0,z,z,z] + 2*G[Lzp,0,z,z,z]*h^(-1) + 2*G[Lzp,0
         ,z,z,z]*h - 18*G[Lzp,0,z,0,z] - 3*G[Lzp,0,z,0,z]*h^(-1) - 3*G[
         Lzp,0,z,0,z]*h - 6*G[Lzp,0,Kzm,z^(-1),z] - G[Lzp,0,Kzm,z^(-1),
         z]*h^(-1) - G[Lzp,0,Kzm,z^(-1),z]*h - 6*G[Lzp,0,Kzm,z,z] - G[
         Lzp,0,Kzm,z,z]*h^(-1) - G[Lzp,0,Kzm,z,z]*h - 6*G[Lzp,0,Kzp,
         z^(-1),z] - G[Lzp,0,Kzp,z^(-1),z]*h^(-1) - G[Lzp,0,Kzp,z^(-1),
         z]*h - 6*G[Lzp,0,Kzp,z,z] - G[Lzp,0,Kzp,z,z]*h^(-1) - G[Lzp,0,
         Kzp,z,z]*h + 60*G[Lzp,0,-1,0,z] + 10*G[Lzp,0,-1,0,z]*h^(-1) + 
         10*G[Lzp,0,-1,0,z]*h - 18*G[Lzp,0,0,z^(-1),z] - 3*G[Lzp,0,0,
         z^(-1),z]*h^(-1) - 3*G[Lzp,0,0,z^(-1),z]*h - 18*G[Lzp,0,0,z,z]
          - 3*G[Lzp,0,0,z,z]*h^(-1) - 3*G[Lzp,0,0,z,z]*h - 6*G[Lzp,0,0,
         Kzm,z] - G[Lzp,0,0,Kzm,z]*h^(-1) - G[Lzp,0,0,Kzm,z]*h - 6*G[
         Lzp,0,0,Kzp,z] - G[Lzp,0,0,Kzp,z]*h^(-1) - G[Lzp,0,0,Kzp,z]*h
          + 42*G[Lzp,0,1,0,z] + 7*G[Lzp,0,1,0,z]*h^(-1) + 7*G[Lzp,0,1,0
         ,z]*h - 12*G[Lzp,1,z^(-1),0,z] - 2*G[Lzp,1,z^(-1),0,z]*h^(-1)
          - 2*G[Lzp,1,z^(-1),0,z]*h - 1/3*G[Lzp,1,z]*Pi^2*h^(-1) - 2*G[
         Lzp,1,z]*Pi^2 - 1/3*G[Lzp,1,z]*Pi^2*h - 12*G[Lzp,1,z,0,z] - 2*
         G[Lzp,1,z,0,z]*h^(-1) - 2*G[Lzp,1,z,0,z]*h + 6*G[Lzp,1,Kzm,0,z
         ] + G[Lzp,1,Kzm,0,z]*h^(-1) + G[Lzp,1,Kzm,0,z]*h + 6*G[Lzp,1,
         Kzp,0,z] + G[Lzp,1,Kzp,0,z]*h^(-1) + G[Lzp,1,Kzp,0,z]*h - 12*
         G[Lzp,1,-1,0,z] - 2*G[Lzp,1,-1,0,z]*h^(-1) - 2*G[Lzp,1,-1,0,z]
         *h - 12*G[Lzp,1,0,z^(-1),z] - 2*G[Lzp,1,0,z^(-1),z]*h^(-1) - 2
         *G[Lzp,1,0,z^(-1),z]*h - G[Lzp,1,0,z] - 1/2*G[Lzp,1,0,z]*
         h^(-1) - 1/2*G[Lzp,1,0,z]*h - 12*G[Lzp,1,0,z,z] - 2*G[Lzp,1,0,
         z,z]*h^(-1) - 2*G[Lzp,1,0,z,z]*h + 6*G[Lzp,1,0,Kzm,z] + G[Lzp,
         1,0,Kzm,z]*h^(-1) + G[Lzp,1,0,Kzm,z]*h + 6*G[Lzp,1,0,Kzp,z] + 
         G[Lzp,1,0,Kzp,z]*h^(-1) + G[Lzp,1,0,Kzp,z]*h - 12*G[Lzp,1,0,0,
         z] - 2*G[Lzp,1,0,0,z]*h^(-1) - 2*G[Lzp,1,0,0,z]*h + 6*G[Lzp,1,
         1,0,z] + G[Lzp,1,1,0,z]*h^(-1) + G[Lzp,1,1,0,z]*h + 24*G[Kzm,
         z^(-1),z^(-1),0,z] + 4*G[Kzm,z^(-1),z^(-1),0,z]*h^(-1) + 4*G[
         Kzm,z^(-1),z^(-1),0,z]*h + 2/3*G[Kzm,z^(-1),z]*Pi^2*h^(-1) + 4
         *G[Kzm,z^(-1),z]*Pi^2 + 2/3*G[Kzm,z^(-1),z]*Pi^2*h + 48*G[Kzm,
         z^(-1),-1,0,z] + 8*G[Kzm,z^(-1),-1,0,z]*h^(-1) + 8*G[Kzm,
         z^(-1),-1,0,z]*h + 12*G[Kzm,z^(-1),0,z^(-1),z] + 2*G[Kzm,
         z^(-1),0,z^(-1),z]*h^(-1) + 2*G[Kzm,z^(-1),0,z^(-1),z]*h + 2*
         G[Kzm,z^(-1),0,z] + G[Kzm,z^(-1),0,z]*h^(-1) + G[Kzm,z^(-1),0,
         z]*h + 12*G[Kzm,z^(-1),0,z,z] + 2*G[Kzm,z^(-1),0,z,z]*h^(-1)
          + 2*G[Kzm,z^(-1),0,z,z]*h - 48*G[Kzm,z^(-1),0,0,z] - 8*G[Kzm,
         z^(-1),0,0,z]*h^(-1) - 8*G[Kzm,z^(-1),0,0,z]*h - 9*G[Kzm,z]*
         h^(-1)*zeta3 - 54*G[Kzm,z]*zeta3 - 9*G[Kzm,z]*h*zeta3 + 1/12*
         G[Kzm,z]*Pi^2*h^(-1) + 1/6*G[Kzm,z]*Pi^2 + 1/12*G[Kzm,z]*Pi^2*
         h + 24*G[Kzm,z,z^(-1),0,z] + 4*G[Kzm,z,z^(-1),0,z]*h^(-1) + 4*
         G[Kzm,z,z^(-1),0,z]*h + 1/3*G[Kzm,z,z]*Pi^2*h^(-1) + 2*G[Kzm,z
         ,z]*Pi^2 + 1/3*G[Kzm,z,z]*Pi^2*h - 24*G[Kzm,z,-1,0,z] - 4*G[
         Kzm,z,-1,0,z]*h^(-1) - 4*G[Kzm,z,-1,0,z]*h + 12*G[Kzm,z,0,
         z^(-1),z] + 2*G[Kzm,z,0,z^(-1),z]*h^(-1) + 2*G[Kzm,z,0,z^(-1),
         z]*h + 12*G[Kzm,z,0,z,z] + 2*G[Kzm,z,0,z,z]*h^(-1) + 2*G[Kzm,z
         ,0,z,z]*h - 24*G[Kzm,z,1,0,z] - 4*G[Kzm,z,1,0,z]*h^(-1) - 4*G[
         Kzm,z,1,0,z]*h - 12*G[Kzm,Lzm,z^(-1),0,z] - 2*G[Kzm,Lzm,z^(-1)
         ,0,z]*h^(-1) - 2*G[Kzm,Lzm,z^(-1),0,z]*h - 1/6*G[Kzm,Lzm,z]*
         Pi^2*h^(-1) - G[Kzm,Lzm,z]*Pi^2 - 1/6*G[Kzm,Lzm,z]*Pi^2*h - 6*
         G[Kzm,Lzm,0,z^(-1),z] - G[Kzm,Lzm,0,z^(-1),z]*h^(-1) - G[Kzm,
         Lzm,0,z^(-1),z]*h - 6*G[Kzm,Lzm,0,z,z] - G[Kzm,Lzm,0,z,z]*
         h^(-1) - G[Kzm,Lzm,0,z,z]*h + 6*G[Kzm,Lzm,1,0,z] + G[Kzm,Lzm,1
         ,0,z]*h^(-1) + G[Kzm,Lzm,1,0,z]*h - 12*G[Kzm,Lzp,z^(-1),0,z]
          - 2*G[Kzm,Lzp,z^(-1),0,z]*h^(-1) - 2*G[Kzm,Lzp,z^(-1),0,z]*h
          - 1/6*G[Kzm,Lzp,z]*Pi^2*h^(-1) - G[Kzm,Lzp,z]*Pi^2 - 1/6*G[
         Kzm,Lzp,z]*Pi^2*h - 6*G[Kzm,Lzp,0,z^(-1),z] - G[Kzm,Lzp,0,
         z^(-1),z]*h^(-1) - G[Kzm,Lzp,0,z^(-1),z]*h - 6*G[Kzm,Lzp,0,z,z
         ] - G[Kzm,Lzp,0,z,z]*h^(-1) - G[Kzm,Lzp,0,z,z]*h + 6*G[Kzm,Lzp
         ,1,0,z] + G[Kzm,Lzp,1,0,z]*h^(-1) + G[Kzm,Lzp,1,0,z]*h + 12*G[
         Kzm,-1,z^(-1),0,z] + 2*G[Kzm,-1,z^(-1),0,z]*h^(-1) + 2*G[Kzm,
         -1,z^(-1),0,z]*h + 1/3*G[Kzm,-1,z]*Pi^2*h^(-1) + 2*G[Kzm,-1,z]
         *Pi^2 + 1/3*G[Kzm,-1,z]*Pi^2*h + 12*G[Kzm,-1,z,0,z] + 2*G[Kzm,
         -1,z,0,z]*h^(-1) + 2*G[Kzm,-1,z,0,z]*h + 12*G[Kzm,-1,0,z^(-1),
         z] + 2*G[Kzm,-1,0,z^(-1),z]*h^(-1) + 2*G[Kzm,-1,0,z^(-1),z]*h
          + 12*G[Kzm,-1,0,z,z] + 2*G[Kzm,-1,0,z,z]*h^(-1) + 2*G[Kzm,-1,
         0,z,z]*h - 18*G[Kzm,-1,0,0,z] - 3*G[Kzm,-1,0,0,z]*h^(-1) - 3*
         G[Kzm,-1,0,0,z]*h - 12*G[Kzm,-1,1,0,z] - 2*G[Kzm,-1,1,0,z]*
         h^(-1) - 2*G[Kzm,-1,1,0,z]*h + 12*G[Kzm,0,z^(-1),z^(-1),z] + 2
         *G[Kzm,0,z^(-1),z^(-1),z]*h^(-1) + 2*G[Kzm,0,z^(-1),z^(-1),z]*
         h + G[Kzm,0,z^(-1),z] + 1/2*G[Kzm,0,z^(-1),z]*h^(-1) + 1/2*G[
         Kzm,0,z^(-1),z]*h + 12*G[Kzm,0,z^(-1),z,z] + 2*G[Kzm,0,z^(-1),
         z,z]*h^(-1) + 2*G[Kzm,0,z^(-1),z,z]*h - 18*G[Kzm,0,z^(-1),0,z]
          - 3*G[Kzm,0,z^(-1),0,z]*h^(-1) - 3*G[Kzm,0,z^(-1),0,z]*h - 1/
         2*G[Kzm,0,z]*Pi^2*h^(-1) - 3*G[Kzm,0,z]*Pi^2 - 1/2*G[Kzm,0,z]*
         Pi^2*h + 12*G[Kzm,0,z,z^(-1),z] + 2*G[Kzm,0,z,z^(-1),z]*h^(-1)
          + 2*G[Kzm,0,z,z^(-1),z]*h + G[Kzm,0,z,z] + 1/2*G[Kzm,0,z,z]*
         h^(-1) + 1/2*G[Kzm,0,z,z]*h + 12*G[Kzm,0,z,z,z] + 2*G[Kzm,0,z,
         z,z]*h^(-1) + 2*G[Kzm,0,z,z,z]*h - 6*G[Kzm,0,z,0,z] - G[Kzm,0,
         z,0,z]*h^(-1) - G[Kzm,0,z,0,z]*h - 6*G[Kzm,0,Lzm,z^(-1),z] - 
         G[Kzm,0,Lzm,z^(-1),z]*h^(-1) - G[Kzm,0,Lzm,z^(-1),z]*h - 6*G[
         Kzm,0,Lzm,z,z] - G[Kzm,0,Lzm,z,z]*h^(-1) - G[Kzm,0,Lzm,z,z]*h
          + 6*G[Kzm,0,Lzm,0,z] + G[Kzm,0,Lzm,0,z]*h^(-1) + G[Kzm,0,Lzm,
         0,z]*h - 6*G[Kzm,0,Lzp,z^(-1),z] - G[Kzm,0,Lzp,z^(-1),z]*
         h^(-1) - G[Kzm,0,Lzp,z^(-1),z]*h - 6*G[Kzm,0,Lzp,z,z] - G[Kzm,
         0,Lzp,z,z]*h^(-1) - G[Kzm,0,Lzp,z,z]*h + 6*G[Kzm,0,Lzp,0,z] + 
         G[Kzm,0,Lzp,0,z]*h^(-1) + G[Kzm,0,Lzp,0,z]*h - 72*G[Kzm,0,-1,0
         ,z] - 12*G[Kzm,0,-1,0,z]*h^(-1) - 12*G[Kzm,0,-1,0,z]*h - 6*G[
         Kzm,0,0,z^(-1),z] - G[Kzm,0,0,z^(-1),z]*h^(-1) - G[Kzm,0,0,
         z^(-1),z]*h - 3*G[Kzm,0,0,z] - 3/2*G[Kzm,0,0,z]*h^(-1) - 3/2*
         G[Kzm,0,0,z]*h - 6*G[Kzm,0,0,z,z] - G[Kzm,0,0,z,z]*h^(-1) - G[
         Kzm,0,0,z,z]*h + 54*G[Kzm,0,0,0,z] + 9*G[Kzm,0,0,0,z]*h^(-1)
          + 9*G[Kzm,0,0,0,z]*h - 24*G[Kzm,0,1,0,z] - 4*G[Kzm,0,1,0,z]*
         h^(-1) - 4*G[Kzm,0,1,0,z]*h - 12*G[Kzm,1,z^(-1),0,z] - 2*G[Kzm
         ,1,z^(-1),0,z]*h^(-1) - 2*G[Kzm,1,z^(-1),0,z]*h - 1/3*G[Kzm,1,
         z]*Pi^2*h^(-1) - 2*G[Kzm,1,z]*Pi^2 - 1/3*G[Kzm,1,z]*Pi^2*h - 
         12*G[Kzm,1,z,0,z] - 2*G[Kzm,1,z,0,z]*h^(-1) - 2*G[Kzm,1,z,0,z]
         *h + 6*G[Kzm,1,Lzm,0,z] + G[Kzm,1,Lzm,0,z]*h^(-1) + G[Kzm,1,
         Lzm,0,z]*h + 6*G[Kzm,1,Lzp,0,z] + G[Kzm,1,Lzp,0,z]*h^(-1) + G[
         Kzm,1,Lzp,0,z]*h - 12*G[Kzm,1,-1,0,z] - 2*G[Kzm,1,-1,0,z]*
         h^(-1) - 2*G[Kzm,1,-1,0,z]*h - 12*G[Kzm,1,0,z^(-1),z] - 2*G[
         Kzm,1,0,z^(-1),z]*h^(-1) - 2*G[Kzm,1,0,z^(-1),z]*h - G[Kzm,1,0
         ,z] - 1/2*G[Kzm,1,0,z]*h^(-1) - 1/2*G[Kzm,1,0,z]*h - 12*G[Kzm,
         1,0,z,z] - 2*G[Kzm,1,0,z,z]*h^(-1) - 2*G[Kzm,1,0,z,z]*h + 6*G[
         Kzm,1,0,Lzm,z] + G[Kzm,1,0,Lzm,z]*h^(-1) + G[Kzm,1,0,Lzm,z]*h
          + 6*G[Kzm,1,0,Lzp,z] + G[Kzm,1,0,Lzp,z]*h^(-1) + G[Kzm,1,0,
         Lzp,z]*h + 42*G[Kzm,1,0,0,z] + 7*G[Kzm,1,0,0,z]*h^(-1) + 7*G[
         Kzm,1,0,0,z]*h + 6*G[Kzm,1,1,0,z] + G[Kzm,1,1,0,z]*h^(-1) + G[
         Kzm,1,1,0,z]*h + 24*G[Kzp,z^(-1),z^(-1),0,z] + 4*G[Kzp,z^(-1),
         z^(-1),0,z]*h^(-1) + 4*G[Kzp,z^(-1),z^(-1),0,z]*h + 2/3*G[Kzp,
         z^(-1),z]*Pi^2*h^(-1) + 4*G[Kzp,z^(-1),z]*Pi^2 + 2/3*G[Kzp,
         z^(-1),z]*Pi^2*h + 48*G[Kzp,z^(-1),-1,0,z] + 8*G[Kzp,z^(-1),-1
         ,0,z]*h^(-1) + 8*G[Kzp,z^(-1),-1,0,z]*h + 12*G[Kzp,z^(-1),0,
         z^(-1),z] + 2*G[Kzp,z^(-1),0,z^(-1),z]*h^(-1) + 2*G[Kzp,z^(-1)
         ,0,z^(-1),z]*h + 2*G[Kzp,z^(-1),0,z] + G[Kzp,z^(-1),0,z]*
         h^(-1) + G[Kzp,z^(-1),0,z]*h + 12*G[Kzp,z^(-1),0,z,z] + 2*G[
         Kzp,z^(-1),0,z,z]*h^(-1) + 2*G[Kzp,z^(-1),0,z,z]*h - 48*G[Kzp,
         z^(-1),0,0,z] - 8*G[Kzp,z^(-1),0,0,z]*h^(-1) - 8*G[Kzp,z^(-1),
         0,0,z]*h - 9*G[Kzp,z]*h^(-1)*zeta3 - 54*G[Kzp,z]*zeta3 - 9*G[
         Kzp,z]*h*zeta3 + 1/12*G[Kzp,z]*Pi^2*h^(-1) + 1/6*G[Kzp,z]*Pi^2
          + 1/12*G[Kzp,z]*Pi^2*h + 24*G[Kzp,z,z^(-1),0,z] + 4*G[Kzp,z,
         z^(-1),0,z]*h^(-1) + 4*G[Kzp,z,z^(-1),0,z]*h + 1/3*G[Kzp,z,z]*
         Pi^2*h^(-1) + 2*G[Kzp,z,z]*Pi^2 + 1/3*G[Kzp,z,z]*Pi^2*h - 24*
         G[Kzp,z,-1,0,z] - 4*G[Kzp,z,-1,0,z]*h^(-1) - 4*G[Kzp,z,-1,0,z]
         *h + 12*G[Kzp,z,0,z^(-1),z] + 2*G[Kzp,z,0,z^(-1),z]*h^(-1) + 2
         *G[Kzp,z,0,z^(-1),z]*h + 12*G[Kzp,z,0,z,z] + 2*G[Kzp,z,0,z,z]*
         h^(-1) + 2*G[Kzp,z,0,z,z]*h - 24*G[Kzp,z,1,0,z] - 4*G[Kzp,z,1,
         0,z]*h^(-1) - 4*G[Kzp,z,1,0,z]*h - 12*G[Kzp,Lzm,z^(-1),0,z] - 
         2*G[Kzp,Lzm,z^(-1),0,z]*h^(-1) - 2*G[Kzp,Lzm,z^(-1),0,z]*h - 1/
         6*G[Kzp,Lzm,z]*Pi^2*h^(-1) - G[Kzp,Lzm,z]*Pi^2 - 1/6*G[Kzp,Lzm
         ,z]*Pi^2*h - 6*G[Kzp,Lzm,0,z^(-1),z] - G[Kzp,Lzm,0,z^(-1),z]*
         h^(-1) - G[Kzp,Lzm,0,z^(-1),z]*h - 6*G[Kzp,Lzm,0,z,z] - G[Kzp,
         Lzm,0,z,z]*h^(-1) - G[Kzp,Lzm,0,z,z]*h + 6*G[Kzp,Lzm,1,0,z] + 
         G[Kzp,Lzm,1,0,z]*h^(-1) + G[Kzp,Lzm,1,0,z]*h - 12*G[Kzp,Lzp,
         z^(-1),0,z] - 2*G[Kzp,Lzp,z^(-1),0,z]*h^(-1) - 2*G[Kzp,Lzp,
         z^(-1),0,z]*h - 1/6*G[Kzp,Lzp,z]*Pi^2*h^(-1) - G[Kzp,Lzp,z]*
         Pi^2 - 1/6*G[Kzp,Lzp,z]*Pi^2*h - 6*G[Kzp,Lzp,0,z^(-1),z] - G[
         Kzp,Lzp,0,z^(-1),z]*h^(-1) - G[Kzp,Lzp,0,z^(-1),z]*h - 6*G[Kzp
         ,Lzp,0,z,z] - G[Kzp,Lzp,0,z,z]*h^(-1) - G[Kzp,Lzp,0,z,z]*h + 6
         *G[Kzp,Lzp,1,0,z] + G[Kzp,Lzp,1,0,z]*h^(-1) + G[Kzp,Lzp,1,0,z]
         *h + 12*G[Kzp,-1,z^(-1),0,z] + 2*G[Kzp,-1,z^(-1),0,z]*h^(-1)
          + 2*G[Kzp,-1,z^(-1),0,z]*h + 1/3*G[Kzp,-1,z]*Pi^2*h^(-1) + 2*
         G[Kzp,-1,z]*Pi^2 + 1/3*G[Kzp,-1,z]*Pi^2*h + 12*G[Kzp,-1,z,0,z]
          + 2*G[Kzp,-1,z,0,z]*h^(-1) + 2*G[Kzp,-1,z,0,z]*h + 12*G[Kzp,
         -1,0,z^(-1),z] + 2*G[Kzp,-1,0,z^(-1),z]*h^(-1) + 2*G[Kzp,-1,0,
         z^(-1),z]*h + 12*G[Kzp,-1,0,z,z] + 2*G[Kzp,-1,0,z,z]*h^(-1) + 
         2*G[Kzp,-1,0,z,z]*h - 18*G[Kzp,-1,0,0,z] - 3*G[Kzp,-1,0,0,z]*
         h^(-1) - 3*G[Kzp,-1,0,0,z]*h - 12*G[Kzp,-1,1,0,z] - 2*G[Kzp,-1
         ,1,0,z]*h^(-1) - 2*G[Kzp,-1,1,0,z]*h + 12*G[Kzp,0,z^(-1),
         z^(-1),z] + 2*G[Kzp,0,z^(-1),z^(-1),z]*h^(-1) + 2*G[Kzp,0,
         z^(-1),z^(-1),z]*h + G[Kzp,0,z^(-1),z] + 1/2*G[Kzp,0,z^(-1),z]
         *h^(-1) + 1/2*G[Kzp,0,z^(-1),z]*h + 12*G[Kzp,0,z^(-1),z,z] + 2
         *G[Kzp,0,z^(-1),z,z]*h^(-1) + 2*G[Kzp,0,z^(-1),z,z]*h - 18*G[
         Kzp,0,z^(-1),0,z] - 3*G[Kzp,0,z^(-1),0,z]*h^(-1) - 3*G[Kzp,0,
         z^(-1),0,z]*h - 1/2*G[Kzp,0,z]*Pi^2*h^(-1) - 3*G[Kzp,0,z]*Pi^2
          - 1/2*G[Kzp,0,z]*Pi^2*h + 12*G[Kzp,0,z,z^(-1),z] + 2*G[Kzp,0,
         z,z^(-1),z]*h^(-1) + 2*G[Kzp,0,z,z^(-1),z]*h + G[Kzp,0,z,z] + 
         1/2*G[Kzp,0,z,z]*h^(-1) + 1/2*G[Kzp,0,z,z]*h + 12*G[Kzp,0,z,z,
         z] + 2*G[Kzp,0,z,z,z]*h^(-1) + 2*G[Kzp,0,z,z,z]*h - 6*G[Kzp,0,
         z,0,z] - G[Kzp,0,z,0,z]*h^(-1) - G[Kzp,0,z,0,z]*h - 6*G[Kzp,0,
         Lzm,z^(-1),z] - G[Kzp,0,Lzm,z^(-1),z]*h^(-1) - G[Kzp,0,Lzm,
         z^(-1),z]*h - 6*G[Kzp,0,Lzm,z,z] - G[Kzp,0,Lzm,z,z]*h^(-1) - 
         G[Kzp,0,Lzm,z,z]*h + 6*G[Kzp,0,Lzm,0,z] + G[Kzp,0,Lzm,0,z]*
         h^(-1) + G[Kzp,0,Lzm,0,z]*h - 6*G[Kzp,0,Lzp,z^(-1),z] - G[Kzp,
         0,Lzp,z^(-1),z]*h^(-1) - G[Kzp,0,Lzp,z^(-1),z]*h - 6*G[Kzp,0,
         Lzp,z,z] - G[Kzp,0,Lzp,z,z]*h^(-1) - G[Kzp,0,Lzp,z,z]*h + 6*G[
         Kzp,0,Lzp,0,z] + G[Kzp,0,Lzp,0,z]*h^(-1) + G[Kzp,0,Lzp,0,z]*h
          - 72*G[Kzp,0,-1,0,z] - 12*G[Kzp,0,-1,0,z]*h^(-1) - 12*G[Kzp,0
         ,-1,0,z]*h - 6*G[Kzp,0,0,z^(-1),z] - G[Kzp,0,0,z^(-1),z]*
         h^(-1) - G[Kzp,0,0,z^(-1),z]*h - 3*G[Kzp,0,0,z] - 3/2*G[Kzp,0,
         0,z]*h^(-1) - 3/2*G[Kzp,0,0,z]*h - 6*G[Kzp,0,0,z,z] - G[Kzp,0,
         0,z,z]*h^(-1) - G[Kzp,0,0,z,z]*h + 54*G[Kzp,0,0,0,z] + 9*G[Kzp
         ,0,0,0,z]*h^(-1) + 9*G[Kzp,0,0,0,z]*h - 24*G[Kzp,0,1,0,z] - 4*
         G[Kzp,0,1,0,z]*h^(-1) - 4*G[Kzp,0,1,0,z]*h - 12*G[Kzp,1,z^(-1)
         ,0,z] - 2*G[Kzp,1,z^(-1),0,z]*h^(-1) - 2*G[Kzp,1,z^(-1),0,z]*h
          - 1/3*G[Kzp,1,z]*Pi^2*h^(-1) - 2*G[Kzp,1,z]*Pi^2 - 1/3*G[Kzp,
         1,z]*Pi^2*h - 12*G[Kzp,1,z,0,z] - 2*G[Kzp,1,z,0,z]*h^(-1) - 2*
         G[Kzp,1,z,0,z]*h + 6*G[Kzp,1,Lzm,0,z] + G[Kzp,1,Lzm,0,z]*
         h^(-1) + G[Kzp,1,Lzm,0,z]*h + 6*G[Kzp,1,Lzp,0,z] + G[Kzp,1,Lzp
         ,0,z]*h^(-1) + G[Kzp,1,Lzp,0,z]*h - 12*G[Kzp,1,-1,0,z] - 2*G[
         Kzp,1,-1,0,z]*h^(-1) - 2*G[Kzp,1,-1,0,z]*h - 12*G[Kzp,1,0,
         z^(-1),z] - 2*G[Kzp,1,0,z^(-1),z]*h^(-1) - 2*G[Kzp,1,0,z^(-1),
         z]*h - G[Kzp,1,0,z] - 1/2*G[Kzp,1,0,z]*h^(-1) - 1/2*G[Kzp,1,0,
         z]*h - 12*G[Kzp,1,0,z,z] - 2*G[Kzp,1,0,z,z]*h^(-1) - 2*G[Kzp,1
         ,0,z,z]*h + 6*G[Kzp,1,0,Lzm,z] + G[Kzp,1,0,Lzm,z]*h^(-1) + G[
         Kzp,1,0,Lzm,z]*h + 6*G[Kzp,1,0,Lzp,z] + G[Kzp,1,0,Lzp,z]*
         h^(-1) + G[Kzp,1,0,Lzp,z]*h + 42*G[Kzp,1,0,0,z] + 7*G[Kzp,1,0,
         0,z]*h^(-1) + 7*G[Kzp,1,0,0,z]*h + 6*G[Kzp,1,1,0,z] + G[Kzp,1,
         1,0,z]*h^(-1) + G[Kzp,1,1,0,z]*h + 6*G[-1,z]*h^(-1)*zeta3 + 36
         *G[-1,z]*zeta3 + 6*G[-1,z]*h*zeta3 + 12*G[-1,Lzm,z^(-1),0,z]
          + 2*G[-1,Lzm,z^(-1),0,z]*h^(-1) + 2*G[-1,Lzm,z^(-1),0,z]*h + 
         1/3*G[-1,Lzm,z]*Pi^2*h^(-1) + 2*G[-1,Lzm,z]*Pi^2 + 1/3*G[-1,
         Lzm,z]*Pi^2*h + 12*G[-1,Lzm,z,0,z] + 2*G[-1,Lzm,z,0,z]*h^(-1)
          + 2*G[-1,Lzm,z,0,z]*h + 12*G[-1,Lzm,0,z^(-1),z] + 2*G[-1,Lzm,
         0,z^(-1),z]*h^(-1) + 2*G[-1,Lzm,0,z^(-1),z]*h + 12*G[-1,Lzm,0,
         z,z] + 2*G[-1,Lzm,0,z,z]*h^(-1) + 2*G[-1,Lzm,0,z,z]*h - 18*G[
         -1,Lzm,0,0,z] - 3*G[-1,Lzm,0,0,z]*h^(-1) - 3*G[-1,Lzm,0,0,z]*h
          - 12*G[-1,Lzm,1,0,z] - 2*G[-1,Lzm,1,0,z]*h^(-1) - 2*G[-1,Lzm,
         1,0,z]*h + 12*G[-1,Lzp,z^(-1),0,z] + 2*G[-1,Lzp,z^(-1),0,z]*
         h^(-1) + 2*G[-1,Lzp,z^(-1),0,z]*h + 1/3*G[-1,Lzp,z]*Pi^2*
         h^(-1) + 2*G[-1,Lzp,z]*Pi^2 + 1/3*G[-1,Lzp,z]*Pi^2*h + 12*G[-1
         ,Lzp,z,0,z] + 2*G[-1,Lzp,z,0,z]*h^(-1) + 2*G[-1,Lzp,z,0,z]*h
          + 12*G[-1,Lzp,0,z^(-1),z] + 2*G[-1,Lzp,0,z^(-1),z]*h^(-1) + 2
         *G[-1,Lzp,0,z^(-1),z]*h + 12*G[-1,Lzp,0,z,z] + 2*G[-1,Lzp,0,z,
         z]*h^(-1) + 2*G[-1,Lzp,0,z,z]*h - 18*G[-1,Lzp,0,0,z] - 3*G[-1,
         Lzp,0,0,z]*h^(-1) - 3*G[-1,Lzp,0,0,z]*h - 12*G[-1,Lzp,1,0,z]
          - 2*G[-1,Lzp,1,0,z]*h^(-1) - 2*G[-1,Lzp,1,0,z]*h + 12*G[-1,
         Kzm,z^(-1),0,z] + 2*G[-1,Kzm,z^(-1),0,z]*h^(-1) + 2*G[-1,Kzm,
         z^(-1),0,z]*h + 1/3*G[-1,Kzm,z]*Pi^2*h^(-1) + 2*G[-1,Kzm,z]*
         Pi^2 + 1/3*G[-1,Kzm,z]*Pi^2*h + 12*G[-1,Kzm,z,0,z] + 2*G[-1,
         Kzm,z,0,z]*h^(-1) + 2*G[-1,Kzm,z,0,z]*h + 12*G[-1,Kzm,0,z^(-1)
         ,z] + 2*G[-1,Kzm,0,z^(-1),z]*h^(-1) + 2*G[-1,Kzm,0,z^(-1),z]*h
          + 12*G[-1,Kzm,0,z,z] + 2*G[-1,Kzm,0,z,z]*h^(-1) + 2*G[-1,Kzm,
         0,z,z]*h - 18*G[-1,Kzm,0,0,z] - 3*G[-1,Kzm,0,0,z]*h^(-1) - 3*
         G[-1,Kzm,0,0,z]*h - 12*G[-1,Kzm,1,0,z] - 2*G[-1,Kzm,1,0,z]*
         h^(-1) - 2*G[-1,Kzm,1,0,z]*h + 12*G[-1,Kzp,z^(-1),0,z] + 2*G[
         -1,Kzp,z^(-1),0,z]*h^(-1) + 2*G[-1,Kzp,z^(-1),0,z]*h + 1/3*G[
         -1,Kzp,z]*Pi^2*h^(-1) + 2*G[-1,Kzp,z]*Pi^2 + 1/3*G[-1,Kzp,z]*
         Pi^2*h + 12*G[-1,Kzp,z,0,z] + 2*G[-1,Kzp,z,0,z]*h^(-1) + 2*G[
         -1,Kzp,z,0,z]*h + 12*G[-1,Kzp,0,z^(-1),z] + 2*G[-1,Kzp,0,
         z^(-1),z]*h^(-1) + 2*G[-1,Kzp,0,z^(-1),z]*h + 12*G[-1,Kzp,0,z,
         z] + 2*G[-1,Kzp,0,z,z]*h^(-1) + 2*G[-1,Kzp,0,z,z]*h - 18*G[-1,
         Kzp,0,0,z] - 3*G[-1,Kzp,0,0,z]*h^(-1) - 3*G[-1,Kzp,0,0,z]*h - 
         12*G[-1,Kzp,1,0,z] - 2*G[-1,Kzp,1,0,z]*h^(-1) - 2*G[-1,Kzp,1,0
         ,z]*h - 1/3*G[-1,0,z]*Pi^2*h^(-1) - 2*G[-1,0,z]*Pi^2 - 1/3*G[
         -1,0,z]*Pi^2*h + 12*G[-1,0,Lzm,z^(-1),z] + 2*G[-1,0,Lzm,z^(-1)
         ,z]*h^(-1) + 2*G[-1,0,Lzm,z^(-1),z]*h + 12*G[-1,0,Lzm,z,z] + 2
         *G[-1,0,Lzm,z,z]*h^(-1) + 2*G[-1,0,Lzm,z,z]*h - 6*G[-1,0,Lzm,0
         ,z] - G[-1,0,Lzm,0,z]*h^(-1) - G[-1,0,Lzm,0,z]*h + 12*G[-1,0,
         Lzp,z^(-1),z] + 2*G[-1,0,Lzp,z^(-1),z]*h^(-1) + 2*G[-1,0,Lzp,
         z^(-1),z]*h + 12*G[-1,0,Lzp,z,z] + 2*G[-1,0,Lzp,z,z]*h^(-1) + 
         2*G[-1,0,Lzp,z,z]*h - 6*G[-1,0,Lzp,0,z] - G[-1,0,Lzp,0,z]*
         h^(-1) - G[-1,0,Lzp,0,z]*h + 12*G[-1,0,Kzm,z^(-1),z] + 2*G[-1,
         0,Kzm,z^(-1),z]*h^(-1) + 2*G[-1,0,Kzm,z^(-1),z]*h + 12*G[-1,0,
         Kzm,z,z] + 2*G[-1,0,Kzm,z,z]*h^(-1) + 2*G[-1,0,Kzm,z,z]*h - 6*
         G[-1,0,Kzm,0,z] - G[-1,0,Kzm,0,z]*h^(-1) - G[-1,0,Kzm,0,z]*h
          + 12*G[-1,0,Kzp,z^(-1),z] + 2*G[-1,0,Kzp,z^(-1),z]*h^(-1) + 2
         *G[-1,0,Kzp,z^(-1),z]*h + 12*G[-1,0,Kzp,z,z] + 2*G[-1,0,Kzp,z,
         z]*h^(-1) + 2*G[-1,0,Kzp,z,z]*h - 6*G[-1,0,Kzp,0,z] - G[-1,0,
         Kzp,0,z]*h^(-1) - G[-1,0,Kzp,0,z]*h - 96*G[-1,0,-1,0,z] - 16*
         G[-1,0,-1,0,z]*h^(-1) - 16*G[-1,0,-1,0,z]*h + 6*G[-1,0,0,Lzm,z
         ] + G[-1,0,0,Lzm,z]*h^(-1) + G[-1,0,0,Lzm,z]*h + 6*G[-1,0,0,
         Lzp,z] + G[-1,0,0,Lzp,z]*h^(-1) + G[-1,0,0,Lzp,z]*h + 6*G[-1,0
         ,0,Kzm,z] + G[-1,0,0,Kzm,z]*h^(-1) + G[-1,0,0,Kzm,z]*h + 6*G[
         -1,0,0,Kzp,z] + G[-1,0,0,Kzp,z]*h^(-1) + G[-1,0,0,Kzp,z]*h - 
         84*G[-1,0,1,0,z] - 14*G[-1,0,1,0,z]*h^(-1) - 14*G[-1,0,1,0,z]*
         h - 2/3*G[-1,1,z]*Pi^2*h^(-1) - 4*G[-1,1,z]*Pi^2 - 2/3*G[-1,1,
         z]*Pi^2*h - 12*G[-1,1,Lzm,0,z] - 2*G[-1,1,Lzm,0,z]*h^(-1) - 2*
         G[-1,1,Lzm,0,z]*h - 12*G[-1,1,Lzp,0,z] - 2*G[-1,1,Lzp,0,z]*
         h^(-1) - 2*G[-1,1,Lzp,0,z]*h - 12*G[-1,1,Kzm,0,z] - 2*G[-1,1,
         Kzm,0,z]*h^(-1) - 2*G[-1,1,Kzm,0,z]*h - 12*G[-1,1,Kzp,0,z] - 2
         *G[-1,1,Kzp,0,z]*h^(-1) - 2*G[-1,1,Kzp,0,z]*h - 12*G[-1,1,0,
         Lzm,z] - 2*G[-1,1,0,Lzm,z]*h^(-1) - 2*G[-1,1,0,Lzm,z]*h - 12*
         G[-1,1,0,Lzp,z] - 2*G[-1,1,0,Lzp,z]*h^(-1) - 2*G[-1,1,0,Lzp,z]
         *h - 12*G[-1,1,0,Kzm,z] - 2*G[-1,1,0,Kzm,z]*h^(-1) - 2*G[-1,1,
         0,Kzm,z]*h - 12*G[-1,1,0,Kzp,z] - 2*G[-1,1,0,Kzp,z]*h^(-1) - 2
         *G[-1,1,0,Kzp,z]*h + 36*G[-1,1,0,0,z] + 6*G[-1,1,0,0,z]*h^(-1)
          + 6*G[-1,1,0,0,z]*h + 24*G[-1,1,1,0,z] + 4*G[-1,1,1,0,z]*
         h^(-1) + 4*G[-1,1,1,0,z]*h - 20*G[0,z]*h^(-1)*zeta3 - 120*G[0,
         z]*zeta3 - 20*G[0,z]*h*zeta3 - 1/12*G[0,z]*Pi^2*h^(-1) - 1/6*
         G[0,z]*Pi^2 - 1/12*G[0,z]*Pi^2*h + 12*G[0,z]*G[z^(-1),Jz^(-1),
         z^(-1),h] + 2*G[0,z]*G[z^(-1),Jz^(-1),z^(-1),h]*h^(-1) + 2*G[0
         ,z]*G[z^(-1),Jz^(-1),z^(-1),h]*h - 12*G[0,z]*G[z^(-1),Jz^(-1),
         z,h] - 2*G[0,z]*G[z^(-1),Jz^(-1),z,h]*h^(-1) - 2*G[0,z]*G[
         z^(-1),Jz^(-1),z,h]*h + 1/3*G[0,z]*G[z^(-1),h]*Pi^2*h^(-1) + 2
         *G[0,z]*G[z^(-1),h]*Pi^2 + 1/3*G[0,z]*G[z^(-1),h]*Pi^2*h + 12*
         G[0,z]*G[z^(-1),Jz,z^(-1),h] + 2*G[0,z]*G[z^(-1),Jz,z^(-1),h]*
         h^(-1) + 2*G[0,z]*G[z^(-1),Jz,z^(-1),h]*h - 12*G[0,z]*G[z^(-1)
         ,Jz,z,h] - 2*G[0,z]*G[z^(-1),Jz,z,h]*h^(-1) - 2*G[0,z]*G[
         z^(-1),Jz,z,h]*h - 24*G[0,z]*G[z^(-1),1,z^(-1),h] - 4*G[0,z]*
         G[z^(-1),1,z^(-1),h]*h^(-1) - 4*G[0,z]*G[z^(-1),1,z^(-1),h]*h
          + 24*G[0,z]*G[z^(-1),1,z,h] + 4*G[0,z]*G[z^(-1),1,z,h]*h^(-1)
          + 4*G[0,z]*G[z^(-1),1,z,h]*h - 12*G[0,z]*G[z,Jz^(-1),z^(-1),h
         ] - 2*G[0,z]*G[z,Jz^(-1),z^(-1),h]*h^(-1) - 2*G[0,z]*G[z,
         Jz^(-1),z^(-1),h]*h + 12*G[0,z]*G[z,Jz^(-1),z,h] + 2*G[0,z]*G[
         z,Jz^(-1),z,h]*h^(-1) + 2*G[0,z]*G[z,Jz^(-1),z,h]*h - 1/3*G[0,
         z]*G[z,h]*Pi^2*h^(-1) - 2*G[0,z]*G[z,h]*Pi^2 - 1/3*G[0,z]*G[z,
         h]*Pi^2*h - 12*G[0,z]*G[z,Jz,z^(-1),h] - 2*G[0,z]*G[z,Jz,
         z^(-1),h]*h^(-1) - 2*G[0,z]*G[z,Jz,z^(-1),h]*h + 12*G[0,z]*G[z
         ,Jz,z,h] + 2*G[0,z]*G[z,Jz,z,h]*h^(-1) + 2*G[0,z]*G[z,Jz,z,h]*
         h + 24*G[0,z]*G[z,1,z^(-1),h] + 4*G[0,z]*G[z,1,z^(-1),h]*
         h^(-1) + 4*G[0,z]*G[z,1,z^(-1),h]*h - 24*G[0,z]*G[z,1,z,h] - 4
         *G[0,z]*G[z,1,z,h]*h^(-1) - 4*G[0,z]*G[z,1,z,h]*h + 12*G[0,Lzm
         ,z^(-1),z^(-1),z] + 2*G[0,Lzm,z^(-1),z^(-1),z]*h^(-1) + 2*G[0,
         Lzm,z^(-1),z^(-1),z]*h + G[0,Lzm,z^(-1),z] + 1/2*G[0,Lzm,
         z^(-1),z]*h^(-1) + 1/2*G[0,Lzm,z^(-1),z]*h + 12*G[0,Lzm,z^(-1)
         ,z,z] + 2*G[0,Lzm,z^(-1),z,z]*h^(-1) + 2*G[0,Lzm,z^(-1),z,z]*h
          - 6*G[0,Lzm,z^(-1),0,z] - G[0,Lzm,z^(-1),0,z]*h^(-1) - G[0,
         Lzm,z^(-1),0,z]*h - 1/3*G[0,Lzm,z]*Pi^2*h^(-1) - 2*G[0,Lzm,z]*
         Pi^2 - 1/3*G[0,Lzm,z]*Pi^2*h + 12*G[0,Lzm,z,z^(-1),z] + 2*G[0,
         Lzm,z,z^(-1),z]*h^(-1) + 2*G[0,Lzm,z,z^(-1),z]*h + G[0,Lzm,z,z
         ] + 1/2*G[0,Lzm,z,z]*h^(-1) + 1/2*G[0,Lzm,z,z]*h + 12*G[0,Lzm,
         z,z,z] + 2*G[0,Lzm,z,z,z]*h^(-1) + 2*G[0,Lzm,z,z,z]*h - 18*G[0
         ,Lzm,z,0,z] - 3*G[0,Lzm,z,0,z]*h^(-1) - 3*G[0,Lzm,z,0,z]*h - 6
         *G[0,Lzm,Kzm,z^(-1),z] - G[0,Lzm,Kzm,z^(-1),z]*h^(-1) - G[0,
         Lzm,Kzm,z^(-1),z]*h - 6*G[0,Lzm,Kzm,z,z] - G[0,Lzm,Kzm,z,z]*
         h^(-1) - G[0,Lzm,Kzm,z,z]*h - 6*G[0,Lzm,Kzp,z^(-1),z] - G[0,
         Lzm,Kzp,z^(-1),z]*h^(-1) - G[0,Lzm,Kzp,z^(-1),z]*h - 6*G[0,Lzm
         ,Kzp,z,z] - G[0,Lzm,Kzp,z,z]*h^(-1) - G[0,Lzm,Kzp,z,z]*h - 6*
         G[0,Lzm,0,z^(-1),z] - G[0,Lzm,0,z^(-1),z]*h^(-1) - G[0,Lzm,0,
         z^(-1),z]*h - G[0,Lzm,0,z] - 1/2*G[0,Lzm,0,z]*h^(-1) - 1/2*G[0
         ,Lzm,0,z]*h - 6*G[0,Lzm,0,z,z] - G[0,Lzm,0,z,z]*h^(-1) - G[0,
         Lzm,0,z,z]*h - 6*G[0,Lzm,0,Kzm,z] - G[0,Lzm,0,Kzm,z]*h^(-1) - 
         G[0,Lzm,0,Kzm,z]*h - 6*G[0,Lzm,0,Kzp,z] - G[0,Lzm,0,Kzp,z]*
         h^(-1) - G[0,Lzm,0,Kzp,z]*h + 24*G[0,Lzm,0,0,z] + 4*G[0,Lzm,0,
         0,z]*h^(-1) + 4*G[0,Lzm,0,0,z]*h + 6*G[0,Lzm,1,0,z] + G[0,Lzm,
         1,0,z]*h^(-1) + G[0,Lzm,1,0,z]*h + 12*G[0,Lzp,z^(-1),z^(-1),z]
          + 2*G[0,Lzp,z^(-1),z^(-1),z]*h^(-1) + 2*G[0,Lzp,z^(-1),z^(-1)
         ,z]*h + G[0,Lzp,z^(-1),z] + 1/2*G[0,Lzp,z^(-1),z]*h^(-1) + 1/2
         *G[0,Lzp,z^(-1),z]*h + 12*G[0,Lzp,z^(-1),z,z] + 2*G[0,Lzp,
         z^(-1),z,z]*h^(-1) + 2*G[0,Lzp,z^(-1),z,z]*h - 6*G[0,Lzp,
         z^(-1),0,z] - G[0,Lzp,z^(-1),0,z]*h^(-1) - G[0,Lzp,z^(-1),0,z]
         *h - 1/3*G[0,Lzp,z]*Pi^2*h^(-1) - 2*G[0,Lzp,z]*Pi^2 - 1/3*G[0,
         Lzp,z]*Pi^2*h + 12*G[0,Lzp,z,z^(-1),z] + 2*G[0,Lzp,z,z^(-1),z]
         *h^(-1) + 2*G[0,Lzp,z,z^(-1),z]*h + G[0,Lzp,z,z] + 1/2*G[0,Lzp
         ,z,z]*h^(-1) + 1/2*G[0,Lzp,z,z]*h + 12*G[0,Lzp,z,z,z] + 2*G[0,
         Lzp,z,z,z]*h^(-1) + 2*G[0,Lzp,z,z,z]*h - 18*G[0,Lzp,z,0,z] - 3
         *G[0,Lzp,z,0,z]*h^(-1) - 3*G[0,Lzp,z,0,z]*h - 6*G[0,Lzp,Kzm,
         z^(-1),z] - G[0,Lzp,Kzm,z^(-1),z]*h^(-1) - G[0,Lzp,Kzm,z^(-1),
         z]*h - 6*G[0,Lzp,Kzm,z,z] - G[0,Lzp,Kzm,z,z]*h^(-1) - G[0,Lzp,
         Kzm,z,z]*h - 6*G[0,Lzp,Kzp,z^(-1),z] - G[0,Lzp,Kzp,z^(-1),z]*
         h^(-1) - G[0,Lzp,Kzp,z^(-1),z]*h - 6*G[0,Lzp,Kzp,z,z] - G[0,
         Lzp,Kzp,z,z]*h^(-1) - G[0,Lzp,Kzp,z,z]*h - 6*G[0,Lzp,0,z^(-1),
         z] - G[0,Lzp,0,z^(-1),z]*h^(-1) - G[0,Lzp,0,z^(-1),z]*h - G[0,
         Lzp,0,z] - 1/2*G[0,Lzp,0,z]*h^(-1) - 1/2*G[0,Lzp,0,z]*h - 6*G[
         0,Lzp,0,z,z] - G[0,Lzp,0,z,z]*h^(-1) - G[0,Lzp,0,z,z]*h - 6*G[
         0,Lzp,0,Kzm,z] - G[0,Lzp,0,Kzm,z]*h^(-1) - G[0,Lzp,0,Kzm,z]*h
          - 6*G[0,Lzp,0,Kzp,z] - G[0,Lzp,0,Kzp,z]*h^(-1) - G[0,Lzp,0,
         Kzp,z]*h + 24*G[0,Lzp,0,0,z] + 4*G[0,Lzp,0,0,z]*h^(-1) + 4*G[0
         ,Lzp,0,0,z]*h + 6*G[0,Lzp,1,0,z] + G[0,Lzp,1,0,z]*h^(-1) + G[0
         ,Lzp,1,0,z]*h + 12*G[0,Kzm,z^(-1),z^(-1),z] + 2*G[0,Kzm,z^(-1)
         ,z^(-1),z]*h^(-1) + 2*G[0,Kzm,z^(-1),z^(-1),z]*h + G[0,Kzm,
         z^(-1),z] + 1/2*G[0,Kzm,z^(-1),z]*h^(-1) + 1/2*G[0,Kzm,z^(-1),
         z]*h + 12*G[0,Kzm,z^(-1),z,z] + 2*G[0,Kzm,z^(-1),z,z]*h^(-1)
          + 2*G[0,Kzm,z^(-1),z,z]*h + 6*G[0,Kzm,z^(-1),0,z] + G[0,Kzm,
         z^(-1),0,z]*h^(-1) + G[0,Kzm,z^(-1),0,z]*h + 1/3*G[0,Kzm,z]*
         Pi^2*h^(-1) + 2*G[0,Kzm,z]*Pi^2 + 1/3*G[0,Kzm,z]*Pi^2*h + 12*
         G[0,Kzm,z,z^(-1),z] + 2*G[0,Kzm,z,z^(-1),z]*h^(-1) + 2*G[0,Kzm
         ,z,z^(-1),z]*h + G[0,Kzm,z,z] + 1/2*G[0,Kzm,z,z]*h^(-1) + 1/2*
         G[0,Kzm,z,z]*h + 12*G[0,Kzm,z,z,z] + 2*G[0,Kzm,z,z,z]*h^(-1)
          + 2*G[0,Kzm,z,z,z]*h - 6*G[0,Kzm,z,0,z] - G[0,Kzm,z,0,z]*
         h^(-1) - G[0,Kzm,z,0,z]*h - 6*G[0,Kzm,Lzm,z^(-1),z] - G[0,Kzm,
         Lzm,z^(-1),z]*h^(-1) - G[0,Kzm,Lzm,z^(-1),z]*h - 6*G[0,Kzm,Lzm
         ,z,z] - G[0,Kzm,Lzm,z,z]*h^(-1) - G[0,Kzm,Lzm,z,z]*h + 6*G[0,
         Kzm,Lzm,0,z] + G[0,Kzm,Lzm,0,z]*h^(-1) + G[0,Kzm,Lzm,0,z]*h - 
         6*G[0,Kzm,Lzp,z^(-1),z] - G[0,Kzm,Lzp,z^(-1),z]*h^(-1) - G[0,
         Kzm,Lzp,z^(-1),z]*h - 6*G[0,Kzm,Lzp,z,z] - G[0,Kzm,Lzp,z,z]*
         h^(-1) - G[0,Kzm,Lzp,z,z]*h + 6*G[0,Kzm,Lzp,0,z] + G[0,Kzm,Lzp
         ,0,z]*h^(-1) + G[0,Kzm,Lzp,0,z]*h + 12*G[0,Kzm,-1,0,z] + 2*G[0
         ,Kzm,-1,0,z]*h^(-1) + 2*G[0,Kzm,-1,0,z]*h + 6*G[0,Kzm,0,z^(-1)
         ,z] + G[0,Kzm,0,z^(-1),z]*h^(-1) + G[0,Kzm,0,z^(-1),z]*h + 6*
         G[0,Kzm,0,z,z] + G[0,Kzm,0,z,z]*h^(-1) + G[0,Kzm,0,z,z]*h - 18
         *G[0,Kzm,0,0,z] - 3*G[0,Kzm,0,0,z]*h^(-1) - 3*G[0,Kzm,0,0,z]*h
          - 12*G[0,Kzm,1,0,z] - 2*G[0,Kzm,1,0,z]*h^(-1) - 2*G[0,Kzm,1,0
         ,z]*h + 12*G[0,Kzp,z^(-1),z^(-1),z] + 2*G[0,Kzp,z^(-1),z^(-1),
         z]*h^(-1) + 2*G[0,Kzp,z^(-1),z^(-1),z]*h + G[0,Kzp,z^(-1),z]
          + 1/2*G[0,Kzp,z^(-1),z]*h^(-1) + 1/2*G[0,Kzp,z^(-1),z]*h + 12
         *G[0,Kzp,z^(-1),z,z] + 2*G[0,Kzp,z^(-1),z,z]*h^(-1) + 2*G[0,
         Kzp,z^(-1),z,z]*h + 6*G[0,Kzp,z^(-1),0,z] + G[0,Kzp,z^(-1),0,z
         ]*h^(-1) + G[0,Kzp,z^(-1),0,z]*h + 1/3*G[0,Kzp,z]*Pi^2*h^(-1)
          + 2*G[0,Kzp,z]*Pi^2 + 1/3*G[0,Kzp,z]*Pi^2*h + 12*G[0,Kzp,z,
         z^(-1),z] + 2*G[0,Kzp,z,z^(-1),z]*h^(-1) + 2*G[0,Kzp,z,z^(-1),
         z]*h + G[0,Kzp,z,z] + 1/2*G[0,Kzp,z,z]*h^(-1) + 1/2*G[0,Kzp,z,
         z]*h + 12*G[0,Kzp,z,z,z] + 2*G[0,Kzp,z,z,z]*h^(-1) + 2*G[0,Kzp
         ,z,z,z]*h - 6*G[0,Kzp,z,0,z] - G[0,Kzp,z,0,z]*h^(-1) - G[0,Kzp
         ,z,0,z]*h - 6*G[0,Kzp,Lzm,z^(-1),z] - G[0,Kzp,Lzm,z^(-1),z]*
         h^(-1) - G[0,Kzp,Lzm,z^(-1),z]*h - 6*G[0,Kzp,Lzm,z,z] - G[0,
         Kzp,Lzm,z,z]*h^(-1) - G[0,Kzp,Lzm,z,z]*h + 6*G[0,Kzp,Lzm,0,z]
          + G[0,Kzp,Lzm,0,z]*h^(-1) + G[0,Kzp,Lzm,0,z]*h - 6*G[0,Kzp,
         Lzp,z^(-1),z] - G[0,Kzp,Lzp,z^(-1),z]*h^(-1) - G[0,Kzp,Lzp,
         z^(-1),z]*h - 6*G[0,Kzp,Lzp,z,z] - G[0,Kzp,Lzp,z,z]*h^(-1) - 
         G[0,Kzp,Lzp,z,z]*h + 6*G[0,Kzp,Lzp,0,z] + G[0,Kzp,Lzp,0,z]*
         h^(-1) + G[0,Kzp,Lzp,0,z]*h + 12*G[0,Kzp,-1,0,z] + 2*G[0,Kzp,
         -1,0,z]*h^(-1) + 2*G[0,Kzp,-1,0,z]*h + 6*G[0,Kzp,0,z^(-1),z]
          + G[0,Kzp,0,z^(-1),z]*h^(-1) + G[0,Kzp,0,z^(-1),z]*h + 6*G[0,
         Kzp,0,z,z] + G[0,Kzp,0,z,z]*h^(-1) + G[0,Kzp,0,z,z]*h - 18*G[0
         ,Kzp,0,0,z] - 3*G[0,Kzp,0,0,z]*h^(-1) - 3*G[0,Kzp,0,0,z]*h - 
         12*G[0,Kzp,1,0,z] - 2*G[0,Kzp,1,0,z]*h^(-1) - 2*G[0,Kzp,1,0,z]
         *h - 3*G[0,-1,z]*Pi^2*h^(-1) - 18*G[0,-1,z]*Pi^2 - 3*G[0,-1,z]
         *Pi^2*h + 12*G[0,-1,Kzm,0,z] + 2*G[0,-1,Kzm,0,z]*h^(-1) + 2*G[
         0,-1,Kzm,0,z]*h + 12*G[0,-1,Kzp,0,z] + 2*G[0,-1,Kzp,0,z]*
         h^(-1) + 2*G[0,-1,Kzp,0,z]*h - 336*G[0,-1,-1,0,z] - 56*G[0,-1,
         -1,0,z]*h^(-1) - 56*G[0,-1,-1,0,z]*h - 8*G[0,-1,0,z] - 4*G[0,
         -1,0,z]*h^(-1) - 4*G[0,-1,0,z]*h + 12*G[0,-1,0,Kzm,z] + 2*G[0,
         -1,0,Kzm,z]*h^(-1) + 2*G[0,-1,0,Kzm,z]*h + 12*G[0,-1,0,Kzp,z]
          + 2*G[0,-1,0,Kzp,z]*h^(-1) + 2*G[0,-1,0,Kzp,z]*h + 306*G[0,-1
         ,0,0,z] + 51*G[0,-1,0,0,z]*h^(-1) + 51*G[0,-1,0,0,z]*h - 276*
         G[0,-1,1,0,z] - 46*G[0,-1,1,0,z]*h^(-1) - 46*G[0,-1,1,0,z]*h
          + G[0,0,z]*Pi^2*h^(-1) + 6*G[0,0,z]*Pi^2 + G[0,0,z]*Pi^2*h - 
         36*G[0,0,z]*G[z^(-1),Jz^(-1),h] - 6*G[0,0,z]*G[z^(-1),Jz^(-1),
         h]*h^(-1) - 6*G[0,0,z]*G[z^(-1),Jz^(-1),h]*h + 12*G[0,0,z]*G[
         z^(-1),Jz,h] + 2*G[0,0,z]*G[z^(-1),Jz,h]*h^(-1) + 2*G[0,0,z]*
         G[z^(-1),Jz,h]*h - 24*G[0,0,z]*G[z^(-1),0,h] - 4*G[0,0,z]*G[
         z^(-1),0,h]*h^(-1) - 4*G[0,0,z]*G[z^(-1),0,h]*h + 24*G[0,0,z]*
         G[z^(-1),1,h] + 4*G[0,0,z]*G[z^(-1),1,h]*h^(-1) + 4*G[0,0,z]*
         G[z^(-1),1,h]*h + 36*G[0,0,z]*G[z,Jz^(-1),h] + 6*G[0,0,z]*G[z,
         Jz^(-1),h]*h^(-1) + 6*G[0,0,z]*G[z,Jz^(-1),h]*h - 12*G[0,0,z]*
         G[z,Jz,h] - 2*G[0,0,z]*G[z,Jz,h]*h^(-1) - 2*G[0,0,z]*G[z,Jz,h]
         *h + 24*G[0,0,z]*G[z,0,h] + 4*G[0,0,z]*G[z,0,h]*h^(-1) + 4*G[0
         ,0,z]*G[z,0,h]*h - 24*G[0,0,z]*G[z,1,h] - 4*G[0,0,z]*G[z,1,h]*
         h^(-1) - 4*G[0,0,z]*G[z,1,h]*h + 6*G[0,0,Lzm,z^(-1),z] + G[0,0
         ,Lzm,z^(-1),z]*h^(-1) + G[0,0,Lzm,z^(-1),z]*h + 6*G[0,0,Lzm,z,
         z] + G[0,0,Lzm,z,z]*h^(-1) + G[0,0,Lzm,z,z]*h - 6*G[0,0,Lzm,
         Kzm,z] - G[0,0,Lzm,Kzm,z]*h^(-1) - G[0,0,Lzm,Kzm,z]*h - 6*G[0,
         0,Lzm,Kzp,z] - G[0,0,Lzm,Kzp,z]*h^(-1) - G[0,0,Lzm,Kzp,z]*h - 
         6*G[0,0,Lzm,0,z] - G[0,0,Lzm,0,z]*h^(-1) - G[0,0,Lzm,0,z]*h + 
         6*G[0,0,Lzp,z^(-1),z] + G[0,0,Lzp,z^(-1),z]*h^(-1) + G[0,0,Lzp
         ,z^(-1),z]*h + 6*G[0,0,Lzp,z,z] + G[0,0,Lzp,z,z]*h^(-1) + G[0,
         0,Lzp,z,z]*h - 6*G[0,0,Lzp,Kzm,z] - G[0,0,Lzp,Kzm,z]*h^(-1) - 
         G[0,0,Lzp,Kzm,z]*h - 6*G[0,0,Lzp,Kzp,z] - G[0,0,Lzp,Kzp,z]*
         h^(-1) - G[0,0,Lzp,Kzp,z]*h - 6*G[0,0,Lzp,0,z] - G[0,0,Lzp,0,z
         ]*h^(-1) - G[0,0,Lzp,0,z]*h + 18*G[0,0,Kzm,z^(-1),z] + 3*G[0,0
         ,Kzm,z^(-1),z]*h^(-1) + 3*G[0,0,Kzm,z^(-1),z]*h + G[0,0,Kzm,z]
          + 1/2*G[0,0,Kzm,z]*h^(-1) + 1/2*G[0,0,Kzm,z]*h + 18*G[0,0,Kzm
         ,z,z] + 3*G[0,0,Kzm,z,z]*h^(-1) + 3*G[0,0,Kzm,z,z]*h + 18*G[0,
         0,Kzp,z^(-1),z] + 3*G[0,0,Kzp,z^(-1),z]*h^(-1) + 3*G[0,0,Kzp,
         z^(-1),z]*h + G[0,0,Kzp,z] + 1/2*G[0,0,Kzp,z]*h^(-1) + 1/2*G[0
         ,0,Kzp,z]*h + 18*G[0,0,Kzp,z,z] + 3*G[0,0,Kzp,z,z]*h^(-1) + 3*
         G[0,0,Kzp,z,z]*h - 156*G[0,0,-1,0,z] - 26*G[0,0,-1,0,z]*h^(-1)
          - 26*G[0,0,-1,0,z]*h + 36*G[0,0,0,z]*G[z^(-1),h] + 6*G[0,0,0,
         z]*G[z^(-1),h]*h^(-1) + 6*G[0,0,0,z]*G[z^(-1),h]*h - 36*G[0,0,
         0,z]*G[z,h] - 6*G[0,0,0,z]*G[z,h]*h^(-1) - 6*G[0,0,0,z]*G[z,h]
         *h - 6*G[0,0,0,Lzm,z] - G[0,0,0,Lzm,z]*h^(-1) - G[0,0,0,Lzm,z]
         *h - 6*G[0,0,0,Lzp,z] - G[0,0,0,Lzp,z]*h^(-1) - G[0,0,0,Lzp,z]
         *h + 24*G[0,0,0,Kzm,z] + 4*G[0,0,0,Kzm,z]*h^(-1) + 4*G[0,0,0,
         Kzm,z]*h + 24*G[0,0,0,Kzp,z] + 4*G[0,0,0,Kzp,z]*h^(-1) + 4*G[0
         ,0,0,Kzp,z]*h - 96*G[0,0,1,0,z] - 16*G[0,0,1,0,z]*h^(-1) - 16*
         G[0,0,1,0,z]*h - 2*G[0,1,z]*Pi^2*h^(-1) - 12*G[0,1,z]*Pi^2 - 2
         *G[0,1,z]*Pi^2*h + 6*G[0,1,Lzm,0,z] + G[0,1,Lzm,0,z]*h^(-1) + 
         G[0,1,Lzm,0,z]*h + 6*G[0,1,Lzp,0,z] + G[0,1,Lzp,0,z]*h^(-1) + 
         G[0,1,Lzp,0,z]*h - 12*G[0,1,Kzm,0,z] - 2*G[0,1,Kzm,0,z]*h^(-1)
          - 2*G[0,1,Kzm,0,z]*h - 12*G[0,1,Kzp,0,z] - 2*G[0,1,Kzp,0,z]*
         h^(-1) - 2*G[0,1,Kzp,0,z]*h - 276*G[0,1,-1,0,z] - 46*G[0,1,-1,
         0,z]*h^(-1) - 46*G[0,1,-1,0,z]*h - 7*G[0,1,0,z] - 7/2*G[0,1,0,
         z]*h^(-1) - 7/2*G[0,1,0,z]*h + 6*G[0,1,0,Lzm,z] + G[0,1,0,Lzm,
         z]*h^(-1) + G[0,1,0,Lzm,z]*h + 6*G[0,1,0,Lzp,z] + G[0,1,0,Lzp,
         z]*h^(-1) + G[0,1,0,Lzp,z]*h - 12*G[0,1,0,Kzm,z] - 2*G[0,1,0,
         Kzm,z]*h^(-1) - 2*G[0,1,0,Kzm,z]*h - 12*G[0,1,0,Kzp,z] - 2*G[0
         ,1,0,Kzp,z]*h^(-1) - 2*G[0,1,0,Kzp,z]*h + 246*G[0,1,0,0,z] + 
         41*G[0,1,0,0,z]*h^(-1) + 41*G[0,1,0,0,z]*h - 66*G[0,1,1,0,z]
          - 11*G[0,1,1,0,z]*h^(-1) - 11*G[0,1,1,0,z]*h + G[0,Cm,z]*Pi^2
         *h^(-1) + 6*G[0,Cm,z]*Pi^2 + G[0,Cm,z]*Pi^2*h + 108*G[0,Cm,0,0
         ,z] + 18*G[0,Cm,0,0,z]*h^(-1) + 18*G[0,Cm,0,0,z]*h + G[0,Cp,z]
         *Pi^2*h^(-1) + 6*G[0,Cp,z]*Pi^2 + G[0,Cp,z]*Pi^2*h + 108*G[0,
         Cp,0,0,z] + 18*G[0,Cp,0,0,z]*h^(-1) + 18*G[0,Cp,0,0,z]*h - 4*
         G[1,z]*h^(-1)*zeta3 - 24*G[1,z]*zeta3 - 4*G[1,z]*h*zeta3 - 1/6
         *G[1,z]*Pi^2*h^(-1) - 1/3*G[1,z]*Pi^2 - 1/6*G[1,z]*Pi^2*h - 12
         *G[1,Lzm,z^(-1),0,z] - 2*G[1,Lzm,z^(-1),0,z]*h^(-1) - 2*G[1,
         Lzm,z^(-1),0,z]*h - 1/3*G[1,Lzm,z]*Pi^2*h^(-1) - 2*G[1,Lzm,z]*
         Pi^2 - 1/3*G[1,Lzm,z]*Pi^2*h - 12*G[1,Lzm,z,0,z] - 2*G[1,Lzm,z
         ,0,z]*h^(-1) - 2*G[1,Lzm,z,0,z]*h + 6*G[1,Lzm,Kzm,0,z] + G[1,
         Lzm,Kzm,0,z]*h^(-1) + G[1,Lzm,Kzm,0,z]*h + 6*G[1,Lzm,Kzp,0,z]
          + G[1,Lzm,Kzp,0,z]*h^(-1) + G[1,Lzm,Kzp,0,z]*h - 12*G[1,Lzm,
         -1,0,z] - 2*G[1,Lzm,-1,0,z]*h^(-1) - 2*G[1,Lzm,-1,0,z]*h - 12*
         G[1,Lzm,0,z^(-1),z] - 2*G[1,Lzm,0,z^(-1),z]*h^(-1) - 2*G[1,Lzm
         ,0,z^(-1),z]*h - G[1,Lzm,0,z] - 1/2*G[1,Lzm,0,z]*h^(-1) - 1/2*
         G[1,Lzm,0,z]*h - 12*G[1,Lzm,0,z,z] - 2*G[1,Lzm,0,z,z]*h^(-1)
          - 2*G[1,Lzm,0,z,z]*h + 6*G[1,Lzm,0,Kzm,z] + G[1,Lzm,0,Kzm,z]*
         h^(-1) + G[1,Lzm,0,Kzm,z]*h + 6*G[1,Lzm,0,Kzp,z] + G[1,Lzm,0,
         Kzp,z]*h^(-1) + G[1,Lzm,0,Kzp,z]*h + 24*G[1,Lzm,0,0,z] + 4*G[1
         ,Lzm,0,0,z]*h^(-1) + 4*G[1,Lzm,0,0,z]*h + 6*G[1,Lzm,1,0,z] + 
         G[1,Lzm,1,0,z]*h^(-1) + G[1,Lzm,1,0,z]*h - 12*G[1,Lzp,z^(-1),0
         ,z] - 2*G[1,Lzp,z^(-1),0,z]*h^(-1) - 2*G[1,Lzp,z^(-1),0,z]*h
          - 1/3*G[1,Lzp,z]*Pi^2*h^(-1) - 2*G[1,Lzp,z]*Pi^2 - 1/3*G[1,
         Lzp,z]*Pi^2*h - 12*G[1,Lzp,z,0,z] - 2*G[1,Lzp,z,0,z]*h^(-1) - 
         2*G[1,Lzp,z,0,z]*h + 6*G[1,Lzp,Kzm,0,z] + G[1,Lzp,Kzm,0,z]*
         h^(-1) + G[1,Lzp,Kzm,0,z]*h + 6*G[1,Lzp,Kzp,0,z] + G[1,Lzp,Kzp
         ,0,z]*h^(-1) + G[1,Lzp,Kzp,0,z]*h - 12*G[1,Lzp,-1,0,z] - 2*G[1
         ,Lzp,-1,0,z]*h^(-1) - 2*G[1,Lzp,-1,0,z]*h - 12*G[1,Lzp,0,
         z^(-1),z] - 2*G[1,Lzp,0,z^(-1),z]*h^(-1) - 2*G[1,Lzp,0,z^(-1),
         z]*h - G[1,Lzp,0,z] - 1/2*G[1,Lzp,0,z]*h^(-1) - 1/2*G[1,Lzp,0,
         z]*h - 12*G[1,Lzp,0,z,z] - 2*G[1,Lzp,0,z,z]*h^(-1) - 2*G[1,Lzp
         ,0,z,z]*h + 6*G[1,Lzp,0,Kzm,z] + G[1,Lzp,0,Kzm,z]*h^(-1) + G[1
         ,Lzp,0,Kzm,z]*h + 6*G[1,Lzp,0,Kzp,z] + G[1,Lzp,0,Kzp,z]*h^(-1)
          + G[1,Lzp,0,Kzp,z]*h + 24*G[1,Lzp,0,0,z] + 4*G[1,Lzp,0,0,z]*
         h^(-1) + 4*G[1,Lzp,0,0,z]*h + 6*G[1,Lzp,1,0,z] + G[1,Lzp,1,0,z
         ]*h^(-1) + G[1,Lzp,1,0,z]*h - 12*G[1,Kzm,z^(-1),0,z] - 2*G[1,
         Kzm,z^(-1),0,z]*h^(-1) - 2*G[1,Kzm,z^(-1),0,z]*h - 1/3*G[1,Kzm
         ,z]*Pi^2*h^(-1) - 2*G[1,Kzm,z]*Pi^2 - 1/3*G[1,Kzm,z]*Pi^2*h - 
         12*G[1,Kzm,z,0,z] - 2*G[1,Kzm,z,0,z]*h^(-1) - 2*G[1,Kzm,z,0,z]
         *h + 6*G[1,Kzm,Lzm,0,z] + G[1,Kzm,Lzm,0,z]*h^(-1) + G[1,Kzm,
         Lzm,0,z]*h + 6*G[1,Kzm,Lzp,0,z] + G[1,Kzm,Lzp,0,z]*h^(-1) + G[
         1,Kzm,Lzp,0,z]*h - 12*G[1,Kzm,-1,0,z] - 2*G[1,Kzm,-1,0,z]*
         h^(-1) - 2*G[1,Kzm,-1,0,z]*h - 12*G[1,Kzm,0,z^(-1),z] - 2*G[1,
         Kzm,0,z^(-1),z]*h^(-1) - 2*G[1,Kzm,0,z^(-1),z]*h - G[1,Kzm,0,z
         ] - 1/2*G[1,Kzm,0,z]*h^(-1) - 1/2*G[1,Kzm,0,z]*h - 12*G[1,Kzm,
         0,z,z] - 2*G[1,Kzm,0,z,z]*h^(-1) - 2*G[1,Kzm,0,z,z]*h + 6*G[1,
         Kzm,0,Lzm,z] + G[1,Kzm,0,Lzm,z]*h^(-1) + G[1,Kzm,0,Lzm,z]*h + 
         6*G[1,Kzm,0,Lzp,z] + G[1,Kzm,0,Lzp,z]*h^(-1) + G[1,Kzm,0,Lzp,z
         ]*h + 6*G[1,Kzm,0,0,z] + G[1,Kzm,0,0,z]*h^(-1) + G[1,Kzm,0,0,z
         ]*h + 6*G[1,Kzm,1,0,z] + G[1,Kzm,1,0,z]*h^(-1) + G[1,Kzm,1,0,z
         ]*h - 12*G[1,Kzp,z^(-1),0,z] - 2*G[1,Kzp,z^(-1),0,z]*h^(-1) - 
         2*G[1,Kzp,z^(-1),0,z]*h - 1/3*G[1,Kzp,z]*Pi^2*h^(-1) - 2*G[1,
         Kzp,z]*Pi^2 - 1/3*G[1,Kzp,z]*Pi^2*h - 12*G[1,Kzp,z,0,z] - 2*G[
         1,Kzp,z,0,z]*h^(-1) - 2*G[1,Kzp,z,0,z]*h + 6*G[1,Kzp,Lzm,0,z]
          + G[1,Kzp,Lzm,0,z]*h^(-1) + G[1,Kzp,Lzm,0,z]*h + 6*G[1,Kzp,
         Lzp,0,z] + G[1,Kzp,Lzp,0,z]*h^(-1) + G[1,Kzp,Lzp,0,z]*h - 12*
         G[1,Kzp,-1,0,z] - 2*G[1,Kzp,-1,0,z]*h^(-1) - 2*G[1,Kzp,-1,0,z]
         *h - 12*G[1,Kzp,0,z^(-1),z] - 2*G[1,Kzp,0,z^(-1),z]*h^(-1) - 2
         *G[1,Kzp,0,z^(-1),z]*h - G[1,Kzp,0,z] - 1/2*G[1,Kzp,0,z]*
         h^(-1) - 1/2*G[1,Kzp,0,z]*h - 12*G[1,Kzp,0,z,z] - 2*G[1,Kzp,0,
         z,z]*h^(-1) - 2*G[1,Kzp,0,z,z]*h + 6*G[1,Kzp,0,Lzm,z] + G[1,
         Kzp,0,Lzm,z]*h^(-1) + G[1,Kzp,0,Lzm,z]*h + 6*G[1,Kzp,0,Lzp,z]
          + G[1,Kzp,0,Lzp,z]*h^(-1) + G[1,Kzp,0,Lzp,z]*h + 6*G[1,Kzp,0,
         0,z] + G[1,Kzp,0,0,z]*h^(-1) + G[1,Kzp,0,0,z]*h + 6*G[1,Kzp,1,
         0,z] + G[1,Kzp,1,0,z]*h^(-1) + G[1,Kzp,1,0,z]*h - 2/3*G[1,-1,z
         ]*Pi^2*h^(-1) - 4*G[1,-1,z]*Pi^2 - 2/3*G[1,-1,z]*Pi^2*h - 12*
         G[1,-1,Lzm,0,z] - 2*G[1,-1,Lzm,0,z]*h^(-1) - 2*G[1,-1,Lzm,0,z]
         *h - 12*G[1,-1,Lzp,0,z] - 2*G[1,-1,Lzp,0,z]*h^(-1) - 2*G[1,-1,
         Lzp,0,z]*h - 12*G[1,-1,Kzm,0,z] - 2*G[1,-1,Kzm,0,z]*h^(-1) - 2
         *G[1,-1,Kzm,0,z]*h - 12*G[1,-1,Kzp,0,z] - 2*G[1,-1,Kzp,0,z]*
         h^(-1) - 2*G[1,-1,Kzp,0,z]*h - 12*G[1,-1,0,Lzm,z] - 2*G[1,-1,0
         ,Lzm,z]*h^(-1) - 2*G[1,-1,0,Lzm,z]*h - 12*G[1,-1,0,Lzp,z] - 2*
         G[1,-1,0,Lzp,z]*h^(-1) - 2*G[1,-1,0,Lzp,z]*h - 12*G[1,-1,0,Kzm
         ,z] - 2*G[1,-1,0,Kzm,z]*h^(-1) - 2*G[1,-1,0,Kzm,z]*h - 12*G[1,
         -1,0,Kzp,z] - 2*G[1,-1,0,Kzp,z]*h^(-1) - 2*G[1,-1,0,Kzp,z]*h
          + 36*G[1,-1,0,0,z] + 6*G[1,-1,0,0,z]*h^(-1) + 6*G[1,-1,0,0,z]
         *h + 24*G[1,-1,1,0,z] + 4*G[1,-1,1,0,z]*h^(-1) + 4*G[1,-1,1,0,
         z]*h + G[1,0,z]*Pi^2*h^(-1) + 6*G[1,0,z]*Pi^2 + G[1,0,z]*Pi^2*
         h - 12*G[1,0,Lzm,z^(-1),z] - 2*G[1,0,Lzm,z^(-1),z]*h^(-1) - 2*
         G[1,0,Lzm,z^(-1),z]*h - G[1,0,Lzm,z] - 1/2*G[1,0,Lzm,z]*h^(-1)
          - 1/2*G[1,0,Lzm,z]*h - 12*G[1,0,Lzm,z,z] - 2*G[1,0,Lzm,z,z]*
         h^(-1) - 2*G[1,0,Lzm,z,z]*h + 6*G[1,0,Lzm,Kzm,z] + G[1,0,Lzm,
         Kzm,z]*h^(-1) + G[1,0,Lzm,Kzm,z]*h + 6*G[1,0,Lzm,Kzp,z] + G[1,
         0,Lzm,Kzp,z]*h^(-1) + G[1,0,Lzm,Kzp,z]*h + 12*G[1,0,Lzm,0,z]
          + 2*G[1,0,Lzm,0,z]*h^(-1) + 2*G[1,0,Lzm,0,z]*h - 12*G[1,0,Lzp
         ,z^(-1),z] - 2*G[1,0,Lzp,z^(-1),z]*h^(-1) - 2*G[1,0,Lzp,z^(-1)
         ,z]*h - G[1,0,Lzp,z] - 1/2*G[1,0,Lzp,z]*h^(-1) - 1/2*G[1,0,Lzp
         ,z]*h - 12*G[1,0,Lzp,z,z] - 2*G[1,0,Lzp,z,z]*h^(-1) - 2*G[1,0,
         Lzp,z,z]*h + 6*G[1,0,Lzp,Kzm,z] + G[1,0,Lzp,Kzm,z]*h^(-1) + G[
         1,0,Lzp,Kzm,z]*h + 6*G[1,0,Lzp,Kzp,z] + G[1,0,Lzp,Kzp,z]*
         h^(-1) + G[1,0,Lzp,Kzp,z]*h + 12*G[1,0,Lzp,0,z] + 2*G[1,0,Lzp,
         0,z]*h^(-1) + 2*G[1,0,Lzp,0,z]*h - 12*G[1,0,Kzm,z^(-1),z] - 2*
         G[1,0,Kzm,z^(-1),z]*h^(-1) - 2*G[1,0,Kzm,z^(-1),z]*h - G[1,0,
         Kzm,z] - 1/2*G[1,0,Kzm,z]*h^(-1) - 1/2*G[1,0,Kzm,z]*h - 12*G[1
         ,0,Kzm,z,z] - 2*G[1,0,Kzm,z,z]*h^(-1) - 2*G[1,0,Kzm,z,z]*h + 6
         *G[1,0,Kzm,Lzm,z] + G[1,0,Kzm,Lzm,z]*h^(-1) + G[1,0,Kzm,Lzm,z]
         *h + 6*G[1,0,Kzm,Lzp,z] + G[1,0,Kzm,Lzp,z]*h^(-1) + G[1,0,Kzm,
         Lzp,z]*h - 6*G[1,0,Kzm,0,z] - G[1,0,Kzm,0,z]*h^(-1) - G[1,0,
         Kzm,0,z]*h - 12*G[1,0,Kzp,z^(-1),z] - 2*G[1,0,Kzp,z^(-1),z]*
         h^(-1) - 2*G[1,0,Kzp,z^(-1),z]*h - G[1,0,Kzp,z] - 1/2*G[1,0,
         Kzp,z]*h^(-1) - 1/2*G[1,0,Kzp,z]*h - 12*G[1,0,Kzp,z,z] - 2*G[1
         ,0,Kzp,z,z]*h^(-1) - 2*G[1,0,Kzp,z,z]*h + 6*G[1,0,Kzp,Lzm,z]
          + G[1,0,Kzp,Lzm,z]*h^(-1) + G[1,0,Kzp,Lzm,z]*h + 6*G[1,0,Kzp,
         Lzp,z] + G[1,0,Kzp,Lzp,z]*h^(-1) + G[1,0,Kzp,Lzp,z]*h - 6*G[1,
         0,Kzp,0,z] - G[1,0,Kzp,0,z]*h^(-1) - G[1,0,Kzp,0,z]*h + 108*G[
         1,0,-1,0,z] + 18*G[1,0,-1,0,z]*h^(-1) + 18*G[1,0,-1,0,z]*h + 3
         *G[1,0,0,z] + 3/2*G[1,0,0,z]*h^(-1) + 3/2*G[1,0,0,z]*h - 18*G[
         1,0,0,Kzm,z] - 3*G[1,0,0,Kzm,z]*h^(-1) - 3*G[1,0,0,Kzm,z]*h - 
         18*G[1,0,0,Kzp,z] - 3*G[1,0,0,Kzp,z]*h^(-1) - 3*G[1,0,0,Kzp,z]
         *h - 54*G[1,0,0,0,z] - 9*G[1,0,0,0,z]*h^(-1) - 9*G[1,0,0,0,z]*
         h + 78*G[1,0,1,0,z] + 13*G[1,0,1,0,z]*h^(-1) + 13*G[1,0,1,0,z]
         *h + 2/3*G[1,1,z]*Pi^2*h^(-1) + 4*G[1,1,z]*Pi^2 + 2/3*G[1,1,z]
         *Pi^2*h + 6*G[1,1,Lzm,0,z] + G[1,1,Lzm,0,z]*h^(-1) + G[1,1,Lzm
         ,0,z]*h + 6*G[1,1,Lzp,0,z] + G[1,1,Lzp,0,z]*h^(-1) + G[1,1,Lzp
         ,0,z]*h + 6*G[1,1,Kzm,0,z] + G[1,1,Kzm,0,z]*h^(-1) + G[1,1,Kzm
         ,0,z]*h + 6*G[1,1,Kzp,0,z] + G[1,1,Kzp,0,z]*h^(-1) + G[1,1,Kzp
         ,0,z]*h + 24*G[1,1,-1,0,z] + 4*G[1,1,-1,0,z]*h^(-1) + 4*G[1,1,
         -1,0,z]*h + 2*G[1,1,0,z] + G[1,1,0,z]*h^(-1) + G[1,1,0,z]*h + 
         6*G[1,1,0,Lzm,z] + G[1,1,0,Lzm,z]*h^(-1) + G[1,1,0,Lzm,z]*h + 
         6*G[1,1,0,Lzp,z] + G[1,1,0,Lzp,z]*h^(-1) + G[1,1,0,Lzp,z]*h + 
         6*G[1,1,0,Kzm,z] + G[1,1,0,Kzm,z]*h^(-1) + G[1,1,0,Kzm,z]*h + 
         6*G[1,1,0,Kzp,z] + G[1,1,0,Kzp,z]*h^(-1) + G[1,1,0,Kzp,z]*h - 
         30*G[1,1,0,0,z] - 5*G[1,1,0,0,z]*h^(-1) - 5*G[1,1,0,0,z]*h - 
         12*G[1,1,1,0,z] - 2*G[1,1,1,0,z]*h^(-1) - 2*G[1,1,1,0,z]*h - 1/
         3*G[Cm,z]*G[z^(-1),h]*Pi^2*h^(-1) - 2*G[Cm,z]*G[z^(-1),h]*Pi^2
          - 1/3*G[Cm,z]*G[z^(-1),h]*Pi^2*h + 1/3*G[Cm,z]*G[z,h]*Pi^2*
         h^(-1) + 2*G[Cm,z]*G[z,h]*Pi^2 + 1/3*G[Cm,z]*G[z,h]*Pi^2*h - 
         36*G[Cm,0,0,z]*G[z^(-1),h] - 6*G[Cm,0,0,z]*G[z^(-1),h]*h^(-1)
          - 6*G[Cm,0,0,z]*G[z^(-1),h]*h + 36*G[Cm,0,0,z]*G[z,h] + 6*G[
         Cm,0,0,z]*G[z,h]*h^(-1) + 6*G[Cm,0,0,z]*G[z,h]*h - 1/3*G[Cp,z]
         *G[z^(-1),h]*Pi^2*h^(-1) - 2*G[Cp,z]*G[z^(-1),h]*Pi^2 - 1/3*G[
         Cp,z]*G[z^(-1),h]*Pi^2*h + 1/3*G[Cp,z]*G[z,h]*Pi^2*h^(-1) + 2*
         G[Cp,z]*G[z,h]*Pi^2 + 1/3*G[Cp,z]*G[z,h]*Pi^2*h - 36*G[Cp,0,0,
         z]*G[z^(-1),h] - 6*G[Cp,0,0,z]*G[z^(-1),h]*h^(-1) - 6*G[Cp,0,0
         ,z]*G[z^(-1),h]*h + 36*G[Cp,0,0,z]*G[z,h] + 6*G[Cp,0,0,z]*G[z,
         h]*h^(-1) + 6*G[Cp,0,0,z]*G[z,h]*h )

       + Den[ - h + z - z*h + z*h^2] * (  - 1/3*Pi^2 + 1/6*Pi^2*h - 2*
         G[z^(-1),0,h] + G[z^(-1),0,h]*h + 2*G[z,0,h] - G[z,0,h]*h - 2*
         G[0,z]*G[z^(-1),h] + G[0,z]*G[z^(-1),h]*h - 2*G[0,z]*G[z,h] + 
         G[0,z]*G[z,h]*h + 2*G[0,z]*G[0,h] - G[0,z]*G[0,h]*h - 4*G[0,0,
         h] + 2*G[0,0,h]*h + 2*G[1,0,z] - G[1,0,z]*h )

       + Den[h - z] * ( 14*zeta3 + 4*h*zeta3 + 2*h^2*zeta3 - 53/20*Pi^4
          + 53/45*Pi^4*h + 53/180*Pi^4*h^2 + 12*G[Jz^(-1),z^(-1),0,h]
          + 12*G[Jz^(-1),z,0,h] - 2*G[Jz^(-1),h]*Pi^2 - 12*G[Jz^(-1),1,
         0,h] + 4*G[Lzm,z^(-1),0,z] + 8*G[Lzm,z^(-1),0,z]*h + 4*G[Lzm,
         z^(-1),0,z]*h^2 + 8*G[Lzm,z^(-1),0,h] - 8*G[Lzm,z^(-1),0,h]*h
          - 4*G[Lzm,z^(-1),0,h]*h^2 + 36*G[Lzm,z^(-1),0,0,z] - 16*G[Lzm
         ,z^(-1),0,0,z]*h - 4*G[Lzm,z^(-1),0,0,z]*h^2 - 36*G[Lzm,z^(-1)
         ,0,1,z] + 16*G[Lzm,z^(-1),0,1,z]*h + 4*G[Lzm,z^(-1),0,1,z]*h^2
          - 36*G[Lzm,z^(-1),1,0,z] + 16*G[Lzm,z^(-1),1,0,z]*h + 4*G[Lzm
         ,z^(-1),1,0,z]*h^2 + 1/3*G[Lzm,z]*Pi^2 + 2/3*G[Lzm,z]*Pi^2*h
          + 1/3*G[Lzm,z]*Pi^2*h^2 - 8*G[Lzm,z,0,h] + 8*G[Lzm,z,0,h]*h
          + 4*G[Lzm,z,0,h]*h^2 + 4/3*G[Lzm,h]*Pi^2 - 4/3*G[Lzm,h]*Pi^2*
         h - 2/3*G[Lzm,h]*Pi^2*h^2 + 2*G[Lzm,0,z^(-1),z] + 4*G[Lzm,0,
         z^(-1),z]*h + 2*G[Lzm,0,z^(-1),z]*h^2 + 27*G[Lzm,0,z^(-1),0,z]
          - 12*G[Lzm,0,z^(-1),0,z]*h - 3*G[Lzm,0,z^(-1),0,z]*h^2 - 18*
         G[Lzm,0,z^(-1),1,z] + 8*G[Lzm,0,z^(-1),1,z]*h + 2*G[Lzm,0,
         z^(-1),1,z]*h^2 + 3/2*G[Lzm,0,z]*Pi^2 - 2/3*G[Lzm,0,z]*Pi^2*h
          - 1/6*G[Lzm,0,z]*Pi^2*h^2 + 2*G[Lzm,0,z,z] + 4*G[Lzm,0,z,z]*h
          + 2*G[Lzm,0,z,z]*h^2 + 9*G[Lzm,0,z,0,z] - 4*G[Lzm,0,z,0,z]*h
          - G[Lzm,0,z,0,z]*h^2 - 18*G[Lzm,0,z,1,z] + 8*G[Lzm,0,z,1,z]*h
          + 2*G[Lzm,0,z,1,z]*h^2 + 18*G[Lzm,0,0,z^(-1),z] - 8*G[Lzm,0,0
         ,z^(-1),z]*h - 2*G[Lzm,0,0,z^(-1),z]*h^2 + 18*G[Lzm,0,0,z,z]
          - 8*G[Lzm,0,0,z,z]*h - 2*G[Lzm,0,0,z,z]*h^2 + 16*G[Lzm,0,0,h]
          - 16*G[Lzm,0,0,h]*h - 8*G[Lzm,0,0,h]*h^2 - 18*G[Lzm,0,1,
         z^(-1),z] + 8*G[Lzm,0,1,z^(-1),z]*h + 2*G[Lzm,0,1,z^(-1),z]*
         h^2 - 18*G[Lzm,0,1,z,z] + 8*G[Lzm,0,1,z,z]*h + 2*G[Lzm,0,1,z,z
         ]*h^2 - 9*G[Lzm,0,1,0,z] + 4*G[Lzm,0,1,0,z]*h + G[Lzm,0,1,0,z]
         *h^2 - 36*G[Lzm,1,z^(-1),0,z] + 16*G[Lzm,1,z^(-1),0,z]*h + 4*
         G[Lzm,1,z^(-1),0,z]*h^2 - 3*G[Lzm,1,z]*Pi^2 + 4/3*G[Lzm,1,z]*
         Pi^2*h + 1/3*G[Lzm,1,z]*Pi^2*h^2 - 18*G[Lzm,1,0,z^(-1),z] + 8*
         G[Lzm,1,0,z^(-1),z]*h + 2*G[Lzm,1,0,z^(-1),z]*h^2 - 2*G[Lzm,1,
         0,z] - 4*G[Lzm,1,0,z]*h - 2*G[Lzm,1,0,z]*h^2 - 18*G[Lzm,1,0,z,
         z] + 8*G[Lzm,1,0,z,z]*h + 2*G[Lzm,1,0,z,z]*h^2 - 18*G[Lzm,1,0,
         0,z] + 8*G[Lzm,1,0,0,z]*h + 2*G[Lzm,1,0,0,z]*h^2 + 18*G[Lzm,1,
         0,1,z] - 8*G[Lzm,1,0,1,z]*h - 2*G[Lzm,1,0,1,z]*h^2 + 36*G[Lzm,
         1,1,0,z] - 16*G[Lzm,1,1,0,z]*h - 4*G[Lzm,1,1,0,z]*h^2 + 4*G[
         Lzp,z^(-1),0,z] + 8*G[Lzp,z^(-1),0,z]*h + 4*G[Lzp,z^(-1),0,z]*
         h^2 + 8*G[Lzp,z^(-1),0,h] - 8*G[Lzp,z^(-1),0,h]*h - 4*G[Lzp,
         z^(-1),0,h]*h^2 + 36*G[Lzp,z^(-1),0,0,z] - 16*G[Lzp,z^(-1),0,0
         ,z]*h - 4*G[Lzp,z^(-1),0,0,z]*h^2 - 36*G[Lzp,z^(-1),0,1,z] + 
         16*G[Lzp,z^(-1),0,1,z]*h + 4*G[Lzp,z^(-1),0,1,z]*h^2 - 36*G[
         Lzp,z^(-1),1,0,z] + 16*G[Lzp,z^(-1),1,0,z]*h + 4*G[Lzp,z^(-1),
         1,0,z]*h^2 + 1/3*G[Lzp,z]*Pi^2 + 2/3*G[Lzp,z]*Pi^2*h + 1/3*G[
         Lzp,z]*Pi^2*h^2 - 8*G[Lzp,z,0,h] + 8*G[Lzp,z,0,h]*h + 4*G[Lzp,
         z,0,h]*h^2 + 4/3*G[Lzp,h]*Pi^2 - 4/3*G[Lzp,h]*Pi^2*h - 2/3*G[
         Lzp,h]*Pi^2*h^2 + 2*G[Lzp,0,z^(-1),z] + 4*G[Lzp,0,z^(-1),z]*h
          + 2*G[Lzp,0,z^(-1),z]*h^2 + 27*G[Lzp,0,z^(-1),0,z] - 12*G[Lzp
         ,0,z^(-1),0,z]*h - 3*G[Lzp,0,z^(-1),0,z]*h^2 - 18*G[Lzp,0,
         z^(-1),1,z] + 8*G[Lzp,0,z^(-1),1,z]*h + 2*G[Lzp,0,z^(-1),1,z]*
         h^2 + 3/2*G[Lzp,0,z]*Pi^2 - 2/3*G[Lzp,0,z]*Pi^2*h - 1/6*G[Lzp,
         0,z]*Pi^2*h^2 + 2*G[Lzp,0,z,z] + 4*G[Lzp,0,z,z]*h + 2*G[Lzp,0,
         z,z]*h^2 + 9*G[Lzp,0,z,0,z] - 4*G[Lzp,0,z,0,z]*h - G[Lzp,0,z,0
         ,z]*h^2 - 18*G[Lzp,0,z,1,z] + 8*G[Lzp,0,z,1,z]*h + 2*G[Lzp,0,z
         ,1,z]*h^2 + 18*G[Lzp,0,0,z^(-1),z] - 8*G[Lzp,0,0,z^(-1),z]*h
          - 2*G[Lzp,0,0,z^(-1),z]*h^2 + 18*G[Lzp,0,0,z,z] - 8*G[Lzp,0,0
         ,z,z]*h - 2*G[Lzp,0,0,z,z]*h^2 + 16*G[Lzp,0,0,h] - 16*G[Lzp,0,
         0,h]*h - 8*G[Lzp,0,0,h]*h^2 - 18*G[Lzp,0,1,z^(-1),z] + 8*G[Lzp
         ,0,1,z^(-1),z]*h + 2*G[Lzp,0,1,z^(-1),z]*h^2 - 18*G[Lzp,0,1,z,
         z] + 8*G[Lzp,0,1,z,z]*h + 2*G[Lzp,0,1,z,z]*h^2 - 9*G[Lzp,0,1,0
         ,z] + 4*G[Lzp,0,1,0,z]*h + G[Lzp,0,1,0,z]*h^2 - 36*G[Lzp,1,
         z^(-1),0,z] + 16*G[Lzp,1,z^(-1),0,z]*h + 4*G[Lzp,1,z^(-1),0,z]
         *h^2 - 3*G[Lzp,1,z]*Pi^2 + 4/3*G[Lzp,1,z]*Pi^2*h + 1/3*G[Lzp,1
         ,z]*Pi^2*h^2 - 18*G[Lzp,1,0,z^(-1),z] + 8*G[Lzp,1,0,z^(-1),z]*
         h + 2*G[Lzp,1,0,z^(-1),z]*h^2 - 2*G[Lzp,1,0,z] - 4*G[Lzp,1,0,z
         ]*h - 2*G[Lzp,1,0,z]*h^2 - 18*G[Lzp,1,0,z,z] + 8*G[Lzp,1,0,z,z
         ]*h + 2*G[Lzp,1,0,z,z]*h^2 - 18*G[Lzp,1,0,0,z] + 8*G[Lzp,1,0,0
         ,z]*h + 2*G[Lzp,1,0,0,z]*h^2 + 18*G[Lzp,1,0,1,z] - 8*G[Lzp,1,0
         ,1,z]*h - 2*G[Lzp,1,0,1,z]*h^2 + 36*G[Lzp,1,1,0,z] - 16*G[Lzp,
         1,1,0,z]*h - 4*G[Lzp,1,1,0,z]*h^2 + 4*G[Kzm,z^(-1),0,z] + 8*G[
         Kzm,z^(-1),0,z]*h + 4*G[Kzm,z^(-1),0,z]*h^2 - 12*G[Kzm,z^(-1),
         0,h] - 36*G[Kzm,z^(-1),0,0,z] + 16*G[Kzm,z^(-1),0,0,z]*h + 4*
         G[Kzm,z^(-1),0,0,z]*h^2 + 36*G[Kzm,z^(-1),0,1,z] - 16*G[Kzm,
         z^(-1),0,1,z]*h - 4*G[Kzm,z^(-1),0,1,z]*h^2 + 36*G[Kzm,z^(-1),
         1,0,z] - 16*G[Kzm,z^(-1),1,0,z]*h - 4*G[Kzm,z^(-1),1,0,z]*h^2
          + 1/3*G[Kzm,z]*Pi^2 + 2/3*G[Kzm,z]*Pi^2*h + 1/3*G[Kzm,z]*Pi^2
         *h^2 + 12*G[Kzm,z,0,h] - 2*G[Kzm,h]*Pi^2 + 2*G[Kzm,0,z^(-1),z]
          + 4*G[Kzm,0,z^(-1),z]*h + 2*G[Kzm,0,z^(-1),z]*h^2 - 27*G[Kzm,
         0,z^(-1),0,z] + 12*G[Kzm,0,z^(-1),0,z]*h + 3*G[Kzm,0,z^(-1),0,
         z]*h^2 + 18*G[Kzm,0,z^(-1),1,z] - 8*G[Kzm,0,z^(-1),1,z]*h - 2*
         G[Kzm,0,z^(-1),1,z]*h^2 - 3/2*G[Kzm,0,z]*Pi^2 + 2/3*G[Kzm,0,z]
         *Pi^2*h + 1/6*G[Kzm,0,z]*Pi^2*h^2 + 2*G[Kzm,0,z,z] + 4*G[Kzm,0
         ,z,z]*h + 2*G[Kzm,0,z,z]*h^2 - 9*G[Kzm,0,z,0,z] + 4*G[Kzm,0,z,
         0,z]*h + G[Kzm,0,z,0,z]*h^2 + 18*G[Kzm,0,z,1,z] - 8*G[Kzm,0,z,
         1,z]*h - 2*G[Kzm,0,z,1,z]*h^2 - 18*G[Kzm,0,0,z^(-1),z] + 8*G[
         Kzm,0,0,z^(-1),z]*h + 2*G[Kzm,0,0,z^(-1),z]*h^2 - 6*G[Kzm,0,0,
         z] - 12*G[Kzm,0,0,z]*h - 6*G[Kzm,0,0,z]*h^2 - 18*G[Kzm,0,0,z,z
         ] + 8*G[Kzm,0,0,z,z]*h + 2*G[Kzm,0,0,z,z]*h^2 + 24*G[Kzm,0,0,h
         ] + 81*G[Kzm,0,0,0,z] - 36*G[Kzm,0,0,0,z]*h - 9*G[Kzm,0,0,0,z]
         *h^2 - 54*G[Kzm,0,0,1,z] + 24*G[Kzm,0,0,1,z]*h + 6*G[Kzm,0,0,1
         ,z]*h^2 + 18*G[Kzm,0,1,z^(-1),z] - 8*G[Kzm,0,1,z^(-1),z]*h - 2
         *G[Kzm,0,1,z^(-1),z]*h^2 + 18*G[Kzm,0,1,z,z] - 8*G[Kzm,0,1,z,z
         ]*h - 2*G[Kzm,0,1,z,z]*h^2 - 45*G[Kzm,0,1,0,z] + 20*G[Kzm,0,1,
         0,z]*h + 5*G[Kzm,0,1,0,z]*h^2 + 36*G[Kzm,1,z^(-1),0,z] - 16*G[
         Kzm,1,z^(-1),0,z]*h - 4*G[Kzm,1,z^(-1),0,z]*h^2 + 3*G[Kzm,1,z]
         *Pi^2 - 4/3*G[Kzm,1,z]*Pi^2*h - 1/3*G[Kzm,1,z]*Pi^2*h^2 + 18*
         G[Kzm,1,0,z^(-1),z] - 8*G[Kzm,1,0,z^(-1),z]*h - 2*G[Kzm,1,0,
         z^(-1),z]*h^2 - 2*G[Kzm,1,0,z] - 4*G[Kzm,1,0,z]*h - 2*G[Kzm,1,
         0,z]*h^2 + 18*G[Kzm,1,0,z,z] - 8*G[Kzm,1,0,z,z]*h - 2*G[Kzm,1,
         0,z,z]*h^2 - 36*G[Kzm,1,0,0,z] + 16*G[Kzm,1,0,0,z]*h + 4*G[Kzm
         ,1,0,0,z]*h^2 - 18*G[Kzm,1,0,1,z] + 8*G[Kzm,1,0,1,z]*h + 2*G[
         Kzm,1,0,1,z]*h^2 - 36*G[Kzm,1,1,0,z] + 16*G[Kzm,1,1,0,z]*h + 4
         *G[Kzm,1,1,0,z]*h^2 + 4*G[Kzp,z^(-1),0,z] + 8*G[Kzp,z^(-1),0,z
         ]*h + 4*G[Kzp,z^(-1),0,z]*h^2 - 12*G[Kzp,z^(-1),0,h] - 36*G[
         Kzp,z^(-1),0,0,z] + 16*G[Kzp,z^(-1),0,0,z]*h + 4*G[Kzp,z^(-1),
         0,0,z]*h^2 + 36*G[Kzp,z^(-1),0,1,z] - 16*G[Kzp,z^(-1),0,1,z]*h
          - 4*G[Kzp,z^(-1),0,1,z]*h^2 + 36*G[Kzp,z^(-1),1,0,z] - 16*G[
         Kzp,z^(-1),1,0,z]*h - 4*G[Kzp,z^(-1),1,0,z]*h^2 + 1/3*G[Kzp,z]
         *Pi^2 + 2/3*G[Kzp,z]*Pi^2*h + 1/3*G[Kzp,z]*Pi^2*h^2 + 12*G[Kzp
         ,z,0,h] - 2*G[Kzp,h]*Pi^2 + 2*G[Kzp,0,z^(-1),z] + 4*G[Kzp,0,
         z^(-1),z]*h + 2*G[Kzp,0,z^(-1),z]*h^2 - 27*G[Kzp,0,z^(-1),0,z]
          + 12*G[Kzp,0,z^(-1),0,z]*h + 3*G[Kzp,0,z^(-1),0,z]*h^2 + 18*
         G[Kzp,0,z^(-1),1,z] - 8*G[Kzp,0,z^(-1),1,z]*h - 2*G[Kzp,0,
         z^(-1),1,z]*h^2 - 3/2*G[Kzp,0,z]*Pi^2 + 2/3*G[Kzp,0,z]*Pi^2*h
          + 1/6*G[Kzp,0,z]*Pi^2*h^2 + 2*G[Kzp,0,z,z] + 4*G[Kzp,0,z,z]*h
          + 2*G[Kzp,0,z,z]*h^2 - 9*G[Kzp,0,z,0,z] + 4*G[Kzp,0,z,0,z]*h
          + G[Kzp,0,z,0,z]*h^2 + 18*G[Kzp,0,z,1,z] - 8*G[Kzp,0,z,1,z]*h
          - 2*G[Kzp,0,z,1,z]*h^2 - 18*G[Kzp,0,0,z^(-1),z] + 8*G[Kzp,0,0
         ,z^(-1),z]*h + 2*G[Kzp,0,0,z^(-1),z]*h^2 - 6*G[Kzp,0,0,z] - 12
         *G[Kzp,0,0,z]*h - 6*G[Kzp,0,0,z]*h^2 - 18*G[Kzp,0,0,z,z] + 8*
         G[Kzp,0,0,z,z]*h + 2*G[Kzp,0,0,z,z]*h^2 + 24*G[Kzp,0,0,h] + 81
         *G[Kzp,0,0,0,z] - 36*G[Kzp,0,0,0,z]*h - 9*G[Kzp,0,0,0,z]*h^2
          - 54*G[Kzp,0,0,1,z] + 24*G[Kzp,0,0,1,z]*h + 6*G[Kzp,0,0,1,z]*
         h^2 + 18*G[Kzp,0,1,z^(-1),z] - 8*G[Kzp,0,1,z^(-1),z]*h - 2*G[
         Kzp,0,1,z^(-1),z]*h^2 + 18*G[Kzp,0,1,z,z] - 8*G[Kzp,0,1,z,z]*h
          - 2*G[Kzp,0,1,z,z]*h^2 - 45*G[Kzp,0,1,0,z] + 20*G[Kzp,0,1,0,z
         ]*h + 5*G[Kzp,0,1,0,z]*h^2 + 36*G[Kzp,1,z^(-1),0,z] - 16*G[Kzp
         ,1,z^(-1),0,z]*h - 4*G[Kzp,1,z^(-1),0,z]*h^2 + 3*G[Kzp,1,z]*
         Pi^2 - 4/3*G[Kzp,1,z]*Pi^2*h - 1/3*G[Kzp,1,z]*Pi^2*h^2 + 18*G[
         Kzp,1,0,z^(-1),z] - 8*G[Kzp,1,0,z^(-1),z]*h - 2*G[Kzp,1,0,
         z^(-1),z]*h^2 - 2*G[Kzp,1,0,z] - 4*G[Kzp,1,0,z]*h - 2*G[Kzp,1,
         0,z]*h^2 + 18*G[Kzp,1,0,z,z] - 8*G[Kzp,1,0,z,z]*h - 2*G[Kzp,1,
         0,z,z]*h^2 - 36*G[Kzp,1,0,0,z] + 16*G[Kzp,1,0,0,z]*h + 4*G[Kzp
         ,1,0,0,z]*h^2 - 18*G[Kzp,1,0,1,z] + 8*G[Kzp,1,0,1,z]*h + 2*G[
         Kzp,1,0,1,z]*h^2 - 36*G[Kzp,1,1,0,z] + 16*G[Kzp,1,1,0,z]*h + 4
         *G[Kzp,1,1,0,z]*h^2 - 8*G[Jz,z^(-1),0,h] + 8*G[Jz,z^(-1),0,h]*
         h + 4*G[Jz,z^(-1),0,h]*h^2 - 8*G[Jz,z,0,h] + 8*G[Jz,z,0,h]*h
          + 4*G[Jz,z,0,h]*h^2 + 4/3*G[Jz,h]*Pi^2 - 4/3*G[Jz,h]*Pi^2*h
          - 2/3*G[Jz,h]*Pi^2*h^2 + 8*G[Jz,0,0,h] - 8*G[Jz,0,0,h]*h - 4*
         G[Jz,0,0,h]*h^2 + 8*G[Jz,1,0,h] - 8*G[Jz,1,0,h]*h - 4*G[Jz,1,0
         ,h]*h^2 + 24*G[0,z^(-1),0,h] - 36*G[0,z^(-1),0,0,h] + 16*G[0,
         z^(-1),0,0,h]*h + 4*G[0,z^(-1),0,0,h]*h^2 + 9*G[0,z]*zeta3 - 4
         *G[0,z]*h*zeta3 - G[0,z]*h^2*zeta3 - 1/3*G[0,z]*Pi^2 - 2/3*G[0
         ,z]*Pi^2*h - 1/3*G[0,z]*Pi^2*h^2 + 12*G[0,z]*G[Jz^(-1),z^(-1),
         h] - 12*G[0,z]*G[Jz^(-1),z,h] + 8*G[0,z]*G[Lzm,z^(-1),h] - 8*
         G[0,z]*G[Lzm,z^(-1),h]*h - 4*G[0,z]*G[Lzm,z^(-1),h]*h^2 + 8*G[
         0,z]*G[Lzm,z,h] - 8*G[0,z]*G[Lzm,z,h]*h - 4*G[0,z]*G[Lzm,z,h]*
         h^2 - 8*G[0,z]*G[Lzm,0,h] + 8*G[0,z]*G[Lzm,0,h]*h + 4*G[0,z]*
         G[Lzm,0,h]*h^2 + 8*G[0,z]*G[Lzp,z^(-1),h] - 8*G[0,z]*G[Lzp,
         z^(-1),h]*h - 4*G[0,z]*G[Lzp,z^(-1),h]*h^2 + 8*G[0,z]*G[Lzp,z,
         h] - 8*G[0,z]*G[Lzp,z,h]*h - 4*G[0,z]*G[Lzp,z,h]*h^2 - 8*G[0,z
         ]*G[Lzp,0,h] + 8*G[0,z]*G[Lzp,0,h]*h + 4*G[0,z]*G[Lzp,0,h]*h^2
          - 12*G[0,z]*G[Kzm,z^(-1),h] - 12*G[0,z]*G[Kzm,z,h] + 12*G[0,z
         ]*G[Kzm,0,h] - 12*G[0,z]*G[Kzp,z^(-1),h] - 12*G[0,z]*G[Kzp,z,h
         ] + 12*G[0,z]*G[Kzp,0,h] - 8*G[0,z]*G[Jz,z^(-1),h] + 8*G[0,z]*
         G[Jz,z^(-1),h]*h + 4*G[0,z]*G[Jz,z^(-1),h]*h^2 + 8*G[0,z]*G[Jz
         ,z,h] - 8*G[0,z]*G[Jz,z,h]*h - 4*G[0,z]*G[Jz,z,h]*h^2 + 24*G[0
         ,z]*G[0,z^(-1),h] - 36*G[0,z]*G[0,z^(-1),0,h] + 16*G[0,z]*G[0,
         z^(-1),0,h]*h + 4*G[0,z]*G[0,z^(-1),0,h]*h^2 - 16*G[0,z]*G[0,z
         ,h] + 16*G[0,z]*G[0,z,h]*h + 8*G[0,z]*G[0,z,h]*h^2 + 36*G[0,z]
         *G[0,z,0,h] - 16*G[0,z]*G[0,z,0,h]*h - 4*G[0,z]*G[0,z,0,h]*h^2
          + 9/2*G[0,z]*G[0,h]*Pi^2 - 2*G[0,z]*G[0,h]*Pi^2*h - 1/2*G[0,z
         ]*G[0,h]*Pi^2*h^2 + 18*G[0,z]*G[0,Lzm,z^(-1),h] - 8*G[0,z]*G[0
         ,Lzm,z^(-1),h]*h - 2*G[0,z]*G[0,Lzm,z^(-1),h]*h^2 + 18*G[0,z]*
         G[0,Lzm,z,h] - 8*G[0,z]*G[0,Lzm,z,h]*h - 2*G[0,z]*G[0,Lzm,z,h]
         *h^2 - 18*G[0,z]*G[0,Lzm,0,h] + 8*G[0,z]*G[0,Lzm,0,h]*h + 2*G[
         0,z]*G[0,Lzm,0,h]*h^2 + 18*G[0,z]*G[0,Lzp,z^(-1),h] - 8*G[0,z]
         *G[0,Lzp,z^(-1),h]*h - 2*G[0,z]*G[0,Lzp,z^(-1),h]*h^2 + 18*G[0
         ,z]*G[0,Lzp,z,h] - 8*G[0,z]*G[0,Lzp,z,h]*h - 2*G[0,z]*G[0,Lzp,
         z,h]*h^2 - 18*G[0,z]*G[0,Lzp,0,h] + 8*G[0,z]*G[0,Lzp,0,h]*h + 
         2*G[0,z]*G[0,Lzp,0,h]*h^2 - 18*G[0,z]*G[0,Kzm,z^(-1),h] + 8*G[
         0,z]*G[0,Kzm,z^(-1),h]*h + 2*G[0,z]*G[0,Kzm,z^(-1),h]*h^2 - 18
         *G[0,z]*G[0,Kzm,z,h] + 8*G[0,z]*G[0,Kzm,z,h]*h + 2*G[0,z]*G[0,
         Kzm,z,h]*h^2 + 18*G[0,z]*G[0,Kzm,0,h] - 8*G[0,z]*G[0,Kzm,0,h]*
         h - 2*G[0,z]*G[0,Kzm,0,h]*h^2 - 18*G[0,z]*G[0,Kzp,z^(-1),h] + 
         8*G[0,z]*G[0,Kzp,z^(-1),h]*h + 2*G[0,z]*G[0,Kzp,z^(-1),h]*h^2
          - 18*G[0,z]*G[0,Kzp,z,h] + 8*G[0,z]*G[0,Kzp,z,h]*h + 2*G[0,z]
         *G[0,Kzp,z,h]*h^2 + 18*G[0,z]*G[0,Kzp,0,h] - 8*G[0,z]*G[0,Kzp,
         0,h]*h - 2*G[0,z]*G[0,Kzp,0,h]*h^2 + 18*G[0,z]*G[0,Jz,z^(-1),h
         ] - 8*G[0,z]*G[0,Jz,z^(-1),h]*h - 2*G[0,z]*G[0,Jz,z^(-1),h]*
         h^2 - 18*G[0,z]*G[0,Jz,z,h] + 8*G[0,z]*G[0,Jz,z,h]*h + 2*G[0,z
         ]*G[0,Jz,z,h]*h^2 - 4*G[0,z]*G[1,z^(-1),h] - 8*G[0,z]*G[1,
         z^(-1),h]*h - 4*G[0,z]*G[1,z^(-1),h]*h^2 + 72*G[0,z]*G[1,
         z^(-1),0,h] - 32*G[0,z]*G[1,z^(-1),0,h]*h - 8*G[0,z]*G[1,
         z^(-1),0,h]*h^2 + 18*G[0,z]*G[1,Jz^(-1),z^(-1),h] - 8*G[0,z]*
         G[1,Jz^(-1),z^(-1),h]*h - 2*G[0,z]*G[1,Jz^(-1),z^(-1),h]*h^2
          - 18*G[0,z]*G[1,Jz^(-1),z,h] + 8*G[0,z]*G[1,Jz^(-1),z,h]*h + 
         2*G[0,z]*G[1,Jz^(-1),z,h]*h^2 + 4*G[0,z]*G[1,z,h] + 8*G[0,z]*
         G[1,z,h]*h + 4*G[0,z]*G[1,z,h]*h^2 - 72*G[0,z]*G[1,z,0,h] + 32
         *G[0,z]*G[1,z,0,h]*h + 8*G[0,z]*G[1,z,0,h]*h^2 - 6*G[0,z]*G[1,
         h]*Pi^2 + 8/3*G[0,z]*G[1,h]*Pi^2*h + 2/3*G[0,z]*G[1,h]*Pi^2*
         h^2 - 36*G[0,z]*G[1,Lzm,z^(-1),h] + 16*G[0,z]*G[1,Lzm,z^(-1),h
         ]*h + 4*G[0,z]*G[1,Lzm,z^(-1),h]*h^2 - 36*G[0,z]*G[1,Lzm,z,h]
          + 16*G[0,z]*G[1,Lzm,z,h]*h + 4*G[0,z]*G[1,Lzm,z,h]*h^2 + 36*
         G[0,z]*G[1,Lzm,0,h] - 16*G[0,z]*G[1,Lzm,0,h]*h - 4*G[0,z]*G[1,
         Lzm,0,h]*h^2 - 36*G[0,z]*G[1,Lzp,z^(-1),h] + 16*G[0,z]*G[1,Lzp
         ,z^(-1),h]*h + 4*G[0,z]*G[1,Lzp,z^(-1),h]*h^2 - 36*G[0,z]*G[1,
         Lzp,z,h] + 16*G[0,z]*G[1,Lzp,z,h]*h + 4*G[0,z]*G[1,Lzp,z,h]*
         h^2 + 36*G[0,z]*G[1,Lzp,0,h] - 16*G[0,z]*G[1,Lzp,0,h]*h - 4*G[
         0,z]*G[1,Lzp,0,h]*h^2 + 36*G[0,z]*G[1,Kzm,z^(-1),h] - 16*G[0,z
         ]*G[1,Kzm,z^(-1),h]*h - 4*G[0,z]*G[1,Kzm,z^(-1),h]*h^2 + 36*G[
         0,z]*G[1,Kzm,z,h] - 16*G[0,z]*G[1,Kzm,z,h]*h - 4*G[0,z]*G[1,
         Kzm,z,h]*h^2 - 36*G[0,z]*G[1,Kzm,0,h] + 16*G[0,z]*G[1,Kzm,0,h]
         *h + 4*G[0,z]*G[1,Kzm,0,h]*h^2 + 36*G[0,z]*G[1,Kzp,z^(-1),h]
          - 16*G[0,z]*G[1,Kzp,z^(-1),h]*h - 4*G[0,z]*G[1,Kzp,z^(-1),h]*
         h^2 + 36*G[0,z]*G[1,Kzp,z,h] - 16*G[0,z]*G[1,Kzp,z,h]*h - 4*G[
         0,z]*G[1,Kzp,z,h]*h^2 - 36*G[0,z]*G[1,Kzp,0,h] + 16*G[0,z]*G[1
         ,Kzp,0,h]*h + 4*G[0,z]*G[1,Kzp,0,h]*h^2 - 18*G[0,z]*G[1,Jz,
         z^(-1),h] + 8*G[0,z]*G[1,Jz,z^(-1),h]*h + 2*G[0,z]*G[1,Jz,
         z^(-1),h]*h^2 + 18*G[0,z]*G[1,Jz,z,h] - 8*G[0,z]*G[1,Jz,z,h]*h
          - 2*G[0,z]*G[1,Jz,z,h]*h^2 - 36*G[0,z]*G[1,0,z^(-1),h] + 16*
         G[0,z]*G[1,0,z^(-1),h]*h + 4*G[0,z]*G[1,0,z^(-1),h]*h^2 + 36*
         G[0,z]*G[1,0,z,h] - 16*G[0,z]*G[1,0,z,h]*h - 4*G[0,z]*G[1,0,z,
         h]*h^2 + 16*G[0,z,0,h] - 16*G[0,z,0,h]*h - 8*G[0,z,0,h]*h^2 - 
         36*G[0,z,0,0,h] + 16*G[0,z,0,0,h]*h + 4*G[0,z,0,0,h]*h^2 + 27*
         G[0,h]*zeta3 - 12*G[0,h]*h*zeta3 - 3*G[0,h]*h^2*zeta3 - 8/3*G[
         0,h]*Pi^2 + 8/3*G[0,h]*Pi^2*h + 4/3*G[0,h]*Pi^2*h^2 - 18*G[0,h
         ]*G[Lzm,z^(-1),0,z] + 8*G[0,h]*G[Lzm,z^(-1),0,z]*h + 2*G[0,h]*
         G[Lzm,z^(-1),0,z]*h^2 - 3/2*G[0,h]*G[Lzm,z]*Pi^2 + 2/3*G[0,h]*
         G[Lzm,z]*Pi^2*h + 1/6*G[0,h]*G[Lzm,z]*Pi^2*h^2 - 9*G[0,h]*G[
         Lzm,0,z^(-1),z] + 4*G[0,h]*G[Lzm,0,z^(-1),z]*h + G[0,h]*G[Lzm,
         0,z^(-1),z]*h^2 - 9*G[0,h]*G[Lzm,0,z,z] + 4*G[0,h]*G[Lzm,0,z,z
         ]*h + G[0,h]*G[Lzm,0,z,z]*h^2 + 9*G[0,h]*G[Lzm,1,0,z] - 4*G[0,
         h]*G[Lzm,1,0,z]*h - G[0,h]*G[Lzm,1,0,z]*h^2 - 18*G[0,h]*G[Lzp,
         z^(-1),0,z] + 8*G[0,h]*G[Lzp,z^(-1),0,z]*h + 2*G[0,h]*G[Lzp,
         z^(-1),0,z]*h^2 - 3/2*G[0,h]*G[Lzp,z]*Pi^2 + 2/3*G[0,h]*G[Lzp,
         z]*Pi^2*h + 1/6*G[0,h]*G[Lzp,z]*Pi^2*h^2 - 9*G[0,h]*G[Lzp,0,
         z^(-1),z] + 4*G[0,h]*G[Lzp,0,z^(-1),z]*h + G[0,h]*G[Lzp,0,
         z^(-1),z]*h^2 - 9*G[0,h]*G[Lzp,0,z,z] + 4*G[0,h]*G[Lzp,0,z,z]*
         h + G[0,h]*G[Lzp,0,z,z]*h^2 + 9*G[0,h]*G[Lzp,1,0,z] - 4*G[0,h]
         *G[Lzp,1,0,z]*h - G[0,h]*G[Lzp,1,0,z]*h^2 + 18*G[0,h]*G[Kzm,
         z^(-1),0,z] - 8*G[0,h]*G[Kzm,z^(-1),0,z]*h - 2*G[0,h]*G[Kzm,
         z^(-1),0,z]*h^2 + 3/2*G[0,h]*G[Kzm,z]*Pi^2 - 2/3*G[0,h]*G[Kzm,
         z]*Pi^2*h - 1/6*G[0,h]*G[Kzm,z]*Pi^2*h^2 + 9*G[0,h]*G[Kzm,0,
         z^(-1),z] - 4*G[0,h]*G[Kzm,0,z^(-1),z]*h - G[0,h]*G[Kzm,0,
         z^(-1),z]*h^2 + 9*G[0,h]*G[Kzm,0,z,z] - 4*G[0,h]*G[Kzm,0,z,z]*
         h - G[0,h]*G[Kzm,0,z,z]*h^2 - 27*G[0,h]*G[Kzm,0,0,z] + 12*G[0,
         h]*G[Kzm,0,0,z]*h + 3*G[0,h]*G[Kzm,0,0,z]*h^2 - 9*G[0,h]*G[Kzm
         ,1,0,z] + 4*G[0,h]*G[Kzm,1,0,z]*h + G[0,h]*G[Kzm,1,0,z]*h^2 + 
         18*G[0,h]*G[Kzp,z^(-1),0,z] - 8*G[0,h]*G[Kzp,z^(-1),0,z]*h - 2
         *G[0,h]*G[Kzp,z^(-1),0,z]*h^2 + 3/2*G[0,h]*G[Kzp,z]*Pi^2 - 2/3
         *G[0,h]*G[Kzp,z]*Pi^2*h - 1/6*G[0,h]*G[Kzp,z]*Pi^2*h^2 + 9*G[0
         ,h]*G[Kzp,0,z^(-1),z] - 4*G[0,h]*G[Kzp,0,z^(-1),z]*h - G[0,h]*
         G[Kzp,0,z^(-1),z]*h^2 + 9*G[0,h]*G[Kzp,0,z,z] - 4*G[0,h]*G[Kzp
         ,0,z,z]*h - G[0,h]*G[Kzp,0,z,z]*h^2 - 27*G[0,h]*G[Kzp,0,0,z]
          + 12*G[0,h]*G[Kzp,0,0,z]*h + 3*G[0,h]*G[Kzp,0,0,z]*h^2 - 9*G[
         0,h]*G[Kzp,1,0,z] + 4*G[0,h]*G[Kzp,1,0,z]*h + G[0,h]*G[Kzp,1,0
         ,z]*h^2 - 9*G[0,h]*G[0,Lzm,z^(-1),z] + 4*G[0,h]*G[0,Lzm,z^(-1)
         ,z]*h + G[0,h]*G[0,Lzm,z^(-1),z]*h^2 - 9*G[0,h]*G[0,Lzm,z,z]
          + 4*G[0,h]*G[0,Lzm,z,z]*h + G[0,h]*G[0,Lzm,z,z]*h^2 + 9*G[0,h
         ]*G[0,Lzm,0,z] - 4*G[0,h]*G[0,Lzm,0,z]*h - G[0,h]*G[0,Lzm,0,z]
         *h^2 - 9*G[0,h]*G[0,Lzp,z^(-1),z] + 4*G[0,h]*G[0,Lzp,z^(-1),z]
         *h + G[0,h]*G[0,Lzp,z^(-1),z]*h^2 - 9*G[0,h]*G[0,Lzp,z,z] + 4*
         G[0,h]*G[0,Lzp,z,z]*h + G[0,h]*G[0,Lzp,z,z]*h^2 + 9*G[0,h]*G[0
         ,Lzp,0,z] - 4*G[0,h]*G[0,Lzp,0,z]*h - G[0,h]*G[0,Lzp,0,z]*h^2
          + 9*G[0,h]*G[0,Kzm,z^(-1),z] - 4*G[0,h]*G[0,Kzm,z^(-1),z]*h
          - G[0,h]*G[0,Kzm,z^(-1),z]*h^2 + 9*G[0,h]*G[0,Kzm,z,z] - 4*G[
         0,h]*G[0,Kzm,z,z]*h - G[0,h]*G[0,Kzm,z,z]*h^2 + 9*G[0,h]*G[0,
         Kzp,z^(-1),z] - 4*G[0,h]*G[0,Kzp,z^(-1),z]*h - G[0,h]*G[0,Kzp,
         z^(-1),z]*h^2 + 9*G[0,h]*G[0,Kzp,z,z] - 4*G[0,h]*G[0,Kzp,z,z]*
         h - G[0,h]*G[0,Kzp,z,z]*h^2 + 9*G[0,h]*G[1,Lzm,0,z] - 4*G[0,h]
         *G[1,Lzm,0,z]*h - G[0,h]*G[1,Lzm,0,z]*h^2 + 9*G[0,h]*G[1,Lzp,0
         ,z] - 4*G[0,h]*G[1,Lzp,0,z]*h - G[0,h]*G[1,Lzp,0,z]*h^2 - 9*G[
         0,h]*G[1,Kzm,0,z] + 4*G[0,h]*G[1,Kzm,0,z]*h + G[0,h]*G[1,Kzm,0
         ,z]*h^2 - 9*G[0,h]*G[1,Kzp,0,z] + 4*G[0,h]*G[1,Kzp,0,z]*h + G[
         0,h]*G[1,Kzp,0,z]*h^2 - 4*G[0,h]*G[1,0,z] - 8*G[0,h]*G[1,0,z]*
         h - 4*G[0,h]*G[1,0,z]*h^2 + 9*G[0,h]*G[1,0,Lzm,z] - 4*G[0,h]*
         G[1,0,Lzm,z]*h - G[0,h]*G[1,0,Lzm,z]*h^2 + 9*G[0,h]*G[1,0,Lzp,
         z] - 4*G[0,h]*G[1,0,Lzp,z]*h - G[0,h]*G[1,0,Lzp,z]*h^2 - 9*G[0
         ,h]*G[1,0,Kzm,z] + 4*G[0,h]*G[1,0,Kzm,z]*h + G[0,h]*G[1,0,Kzm,
         z]*h^2 - 9*G[0,h]*G[1,0,Kzp,z] + 4*G[0,h]*G[1,0,Kzp,z]*h + G[0
         ,h]*G[1,0,Kzp,z]*h^2 + 45*G[0,h]*G[1,0,0,z] - 20*G[0,h]*G[1,0,
         0,z]*h - 5*G[0,h]*G[1,0,0,z]*h^2 + 2*G[0,Lzm,z^(-1),z] + 4*G[0
         ,Lzm,z^(-1),z]*h + 2*G[0,Lzm,z^(-1),z]*h^2 + 18*G[0,Lzm,z^(-1)
         ,z]*G[1,h] - 8*G[0,Lzm,z^(-1),z]*G[1,h]*h - 2*G[0,Lzm,z^(-1),z
         ]*G[1,h]*h^2 - 9*G[0,Lzm,z^(-1),0,z] + 4*G[0,Lzm,z^(-1),0,z]*h
          + G[0,Lzm,z^(-1),0,z]*h^2 + 18*G[0,Lzm,z^(-1),0,h] - 8*G[0,
         Lzm,z^(-1),0,h]*h - 2*G[0,Lzm,z^(-1),0,h]*h^2 - 18*G[0,Lzm,
         z^(-1),1,z] + 8*G[0,Lzm,z^(-1),1,z]*h + 2*G[0,Lzm,z^(-1),1,z]*
         h^2 - 3/2*G[0,Lzm,z]*Pi^2 + 2/3*G[0,Lzm,z]*Pi^2*h + 1/6*G[0,
         Lzm,z]*Pi^2*h^2 + 2*G[0,Lzm,z,z] + 4*G[0,Lzm,z,z]*h + 2*G[0,
         Lzm,z,z]*h^2 + 18*G[0,Lzm,z,z]*G[1,h] - 8*G[0,Lzm,z,z]*G[1,h]*
         h - 2*G[0,Lzm,z,z]*G[1,h]*h^2 + 9*G[0,Lzm,z,0,z] - 4*G[0,Lzm,z
         ,0,z]*h - G[0,Lzm,z,0,z]*h^2 - 18*G[0,Lzm,z,0,h] + 8*G[0,Lzm,z
         ,0,h]*h + 2*G[0,Lzm,z,0,h]*h^2 - 18*G[0,Lzm,z,1,z] + 8*G[0,Lzm
         ,z,1,z]*h + 2*G[0,Lzm,z,1,z]*h^2 + 3*G[0,Lzm,h]*Pi^2 - 4/3*G[0
         ,Lzm,h]*Pi^2*h - 1/3*G[0,Lzm,h]*Pi^2*h^2 - 18*G[0,Lzm,h]*G[1,0
         ,z] + 8*G[0,Lzm,h]*G[1,0,z]*h + 2*G[0,Lzm,h]*G[1,0,z]*h^2 - 2*
         G[0,Lzm,0,z] - 4*G[0,Lzm,0,z]*h - 2*G[0,Lzm,0,z]*h^2 - 18*G[0,
         Lzm,0,z]*G[1,h] + 8*G[0,Lzm,0,z]*G[1,h]*h + 2*G[0,Lzm,0,z]*G[1
         ,h]*h^2 - 18*G[0,Lzm,0,0,z] + 8*G[0,Lzm,0,0,z]*h + 2*G[0,Lzm,0
         ,0,z]*h^2 + 36*G[0,Lzm,0,0,h] - 16*G[0,Lzm,0,0,h]*h - 4*G[0,
         Lzm,0,0,h]*h^2 + 18*G[0,Lzm,0,1,z] - 8*G[0,Lzm,0,1,z]*h - 2*G[
         0,Lzm,0,1,z]*h^2 - 18*G[0,Lzm,1,z^(-1),z] + 8*G[0,Lzm,1,z^(-1)
         ,z]*h + 2*G[0,Lzm,1,z^(-1),z]*h^2 - 18*G[0,Lzm,1,z,z] + 8*G[0,
         Lzm,1,z,z]*h + 2*G[0,Lzm,1,z,z]*h^2 + 27*G[0,Lzm,1,0,z] - 12*
         G[0,Lzm,1,0,z]*h - 3*G[0,Lzm,1,0,z]*h^2 + 2*G[0,Lzp,z^(-1),z]
          + 4*G[0,Lzp,z^(-1),z]*h + 2*G[0,Lzp,z^(-1),z]*h^2 + 18*G[0,
         Lzp,z^(-1),z]*G[1,h] - 8*G[0,Lzp,z^(-1),z]*G[1,h]*h - 2*G[0,
         Lzp,z^(-1),z]*G[1,h]*h^2 - 9*G[0,Lzp,z^(-1),0,z] + 4*G[0,Lzp,
         z^(-1),0,z]*h + G[0,Lzp,z^(-1),0,z]*h^2 + 18*G[0,Lzp,z^(-1),0,
         h] - 8*G[0,Lzp,z^(-1),0,h]*h - 2*G[0,Lzp,z^(-1),0,h]*h^2 - 18*
         G[0,Lzp,z^(-1),1,z] + 8*G[0,Lzp,z^(-1),1,z]*h + 2*G[0,Lzp,
         z^(-1),1,z]*h^2 - 3/2*G[0,Lzp,z]*Pi^2 + 2/3*G[0,Lzp,z]*Pi^2*h
          + 1/6*G[0,Lzp,z]*Pi^2*h^2 + 2*G[0,Lzp,z,z] + 4*G[0,Lzp,z,z]*h
          + 2*G[0,Lzp,z,z]*h^2 + 18*G[0,Lzp,z,z]*G[1,h] - 8*G[0,Lzp,z,z
         ]*G[1,h]*h - 2*G[0,Lzp,z,z]*G[1,h]*h^2 + 9*G[0,Lzp,z,0,z] - 4*
         G[0,Lzp,z,0,z]*h - G[0,Lzp,z,0,z]*h^2 - 18*G[0,Lzp,z,0,h] + 8*
         G[0,Lzp,z,0,h]*h + 2*G[0,Lzp,z,0,h]*h^2 - 18*G[0,Lzp,z,1,z] + 
         8*G[0,Lzp,z,1,z]*h + 2*G[0,Lzp,z,1,z]*h^2 + 3*G[0,Lzp,h]*Pi^2
          - 4/3*G[0,Lzp,h]*Pi^2*h - 1/3*G[0,Lzp,h]*Pi^2*h^2 - 18*G[0,
         Lzp,h]*G[1,0,z] + 8*G[0,Lzp,h]*G[1,0,z]*h + 2*G[0,Lzp,h]*G[1,0
         ,z]*h^2 - 2*G[0,Lzp,0,z] - 4*G[0,Lzp,0,z]*h - 2*G[0,Lzp,0,z]*
         h^2 - 18*G[0,Lzp,0,z]*G[1,h] + 8*G[0,Lzp,0,z]*G[1,h]*h + 2*G[0
         ,Lzp,0,z]*G[1,h]*h^2 - 18*G[0,Lzp,0,0,z] + 8*G[0,Lzp,0,0,z]*h
          + 2*G[0,Lzp,0,0,z]*h^2 + 36*G[0,Lzp,0,0,h] - 16*G[0,Lzp,0,0,h
         ]*h - 4*G[0,Lzp,0,0,h]*h^2 + 18*G[0,Lzp,0,1,z] - 8*G[0,Lzp,0,1
         ,z]*h - 2*G[0,Lzp,0,1,z]*h^2 - 18*G[0,Lzp,1,z^(-1),z] + 8*G[0,
         Lzp,1,z^(-1),z]*h + 2*G[0,Lzp,1,z^(-1),z]*h^2 - 18*G[0,Lzp,1,z
         ,z] + 8*G[0,Lzp,1,z,z]*h + 2*G[0,Lzp,1,z,z]*h^2 + 27*G[0,Lzp,1
         ,0,z] - 12*G[0,Lzp,1,0,z]*h - 3*G[0,Lzp,1,0,z]*h^2 + 2*G[0,Kzm
         ,z^(-1),z] + 4*G[0,Kzm,z^(-1),z]*h + 2*G[0,Kzm,z^(-1),z]*h^2
          - 18*G[0,Kzm,z^(-1),z]*G[1,h] + 8*G[0,Kzm,z^(-1),z]*G[1,h]*h
          + 2*G[0,Kzm,z^(-1),z]*G[1,h]*h^2 + 9*G[0,Kzm,z^(-1),0,z] - 4*
         G[0,Kzm,z^(-1),0,z]*h - G[0,Kzm,z^(-1),0,z]*h^2 - 18*G[0,Kzm,
         z^(-1),0,h] + 8*G[0,Kzm,z^(-1),0,h]*h + 2*G[0,Kzm,z^(-1),0,h]*
         h^2 + 18*G[0,Kzm,z^(-1),1,z] - 8*G[0,Kzm,z^(-1),1,z]*h - 2*G[0
         ,Kzm,z^(-1),1,z]*h^2 + 3/2*G[0,Kzm,z]*Pi^2 - 2/3*G[0,Kzm,z]*
         Pi^2*h - 1/6*G[0,Kzm,z]*Pi^2*h^2 + 2*G[0,Kzm,z,z] + 4*G[0,Kzm,
         z,z]*h + 2*G[0,Kzm,z,z]*h^2 - 18*G[0,Kzm,z,z]*G[1,h] + 8*G[0,
         Kzm,z,z]*G[1,h]*h + 2*G[0,Kzm,z,z]*G[1,h]*h^2 - 9*G[0,Kzm,z,0,
         z] + 4*G[0,Kzm,z,0,z]*h + G[0,Kzm,z,0,z]*h^2 + 18*G[0,Kzm,z,0,
         h] - 8*G[0,Kzm,z,0,h]*h - 2*G[0,Kzm,z,0,h]*h^2 + 18*G[0,Kzm,z,
         1,z] - 8*G[0,Kzm,z,1,z]*h - 2*G[0,Kzm,z,1,z]*h^2 - 3*G[0,Kzm,h
         ]*Pi^2 + 4/3*G[0,Kzm,h]*Pi^2*h + 1/3*G[0,Kzm,h]*Pi^2*h^2 + 18*
         G[0,Kzm,h]*G[1,0,z] - 8*G[0,Kzm,h]*G[1,0,z]*h - 2*G[0,Kzm,h]*
         G[1,0,z]*h^2 - 27*G[0,Kzm,0,0,z] + 12*G[0,Kzm,0,0,z]*h + 3*G[0
         ,Kzm,0,0,z]*h^2 + 36*G[0,Kzm,0,0,h] - 16*G[0,Kzm,0,0,h]*h - 4*
         G[0,Kzm,0,0,h]*h^2 + 18*G[0,Kzm,1,z^(-1),z] - 8*G[0,Kzm,1,
         z^(-1),z]*h - 2*G[0,Kzm,1,z^(-1),z]*h^2 + 18*G[0,Kzm,1,z,z] - 
         8*G[0,Kzm,1,z,z]*h - 2*G[0,Kzm,1,z,z]*h^2 - 9*G[0,Kzm,1,0,z]
          + 4*G[0,Kzm,1,0,z]*h + G[0,Kzm,1,0,z]*h^2 + 2*G[0,Kzp,z^(-1),
         z] + 4*G[0,Kzp,z^(-1),z]*h + 2*G[0,Kzp,z^(-1),z]*h^2 - 18*G[0,
         Kzp,z^(-1),z]*G[1,h] + 8*G[0,Kzp,z^(-1),z]*G[1,h]*h + 2*G[0,
         Kzp,z^(-1),z]*G[1,h]*h^2 + 9*G[0,Kzp,z^(-1),0,z] - 4*G[0,Kzp,
         z^(-1),0,z]*h - G[0,Kzp,z^(-1),0,z]*h^2 - 18*G[0,Kzp,z^(-1),0,
         h] + 8*G[0,Kzp,z^(-1),0,h]*h + 2*G[0,Kzp,z^(-1),0,h]*h^2 + 18*
         G[0,Kzp,z^(-1),1,z] - 8*G[0,Kzp,z^(-1),1,z]*h - 2*G[0,Kzp,
         z^(-1),1,z]*h^2 + 3/2*G[0,Kzp,z]*Pi^2 - 2/3*G[0,Kzp,z]*Pi^2*h
          - 1/6*G[0,Kzp,z]*Pi^2*h^2 + 2*G[0,Kzp,z,z] + 4*G[0,Kzp,z,z]*h
          + 2*G[0,Kzp,z,z]*h^2 - 18*G[0,Kzp,z,z]*G[1,h] + 8*G[0,Kzp,z,z
         ]*G[1,h]*h + 2*G[0,Kzp,z,z]*G[1,h]*h^2 - 9*G[0,Kzp,z,0,z] + 4*
         G[0,Kzp,z,0,z]*h + G[0,Kzp,z,0,z]*h^2 + 18*G[0,Kzp,z,0,h] - 8*
         G[0,Kzp,z,0,h]*h - 2*G[0,Kzp,z,0,h]*h^2 + 18*G[0,Kzp,z,1,z] - 
         8*G[0,Kzp,z,1,z]*h - 2*G[0,Kzp,z,1,z]*h^2 - 3*G[0,Kzp,h]*Pi^2
          + 4/3*G[0,Kzp,h]*Pi^2*h + 1/3*G[0,Kzp,h]*Pi^2*h^2 + 18*G[0,
         Kzp,h]*G[1,0,z] - 8*G[0,Kzp,h]*G[1,0,z]*h - 2*G[0,Kzp,h]*G[1,0
         ,z]*h^2 - 27*G[0,Kzp,0,0,z] + 12*G[0,Kzp,0,0,z]*h + 3*G[0,Kzp,
         0,0,z]*h^2 + 36*G[0,Kzp,0,0,h] - 16*G[0,Kzp,0,0,h]*h - 4*G[0,
         Kzp,0,0,h]*h^2 + 18*G[0,Kzp,1,z^(-1),z] - 8*G[0,Kzp,1,z^(-1),z
         ]*h - 2*G[0,Kzp,1,z^(-1),z]*h^2 + 18*G[0,Kzp,1,z,z] - 8*G[0,
         Kzp,1,z,z]*h - 2*G[0,Kzp,1,z,z]*h^2 - 9*G[0,Kzp,1,0,z] + 4*G[0
         ,Kzp,1,0,z]*h + G[0,Kzp,1,0,z]*h^2 + 18*G[0,Jz,z^(-1),0,h] - 8
         *G[0,Jz,z^(-1),0,h]*h - 2*G[0,Jz,z^(-1),0,h]*h^2 + 18*G[0,Jz,z
         ,0,h] - 8*G[0,Jz,z,0,h]*h - 2*G[0,Jz,z,0,h]*h^2 - 3*G[0,Jz,h]*
         Pi^2 + 4/3*G[0,Jz,h]*Pi^2*h + 1/3*G[0,Jz,h]*Pi^2*h^2 - 18*G[0,
         Jz,0,0,h] + 8*G[0,Jz,0,0,h]*h + 2*G[0,Jz,0,0,h]*h^2 - 18*G[0,
         Jz,1,0,h] + 8*G[0,Jz,1,0,h]*h + 2*G[0,Jz,1,0,h]*h^2 - 16*G[0,
         -1,0,z] - 32*G[0,-1,0,z]*h - 16*G[0,-1,0,z]*h^2 + 18*G[0,0,
         z^(-1),h]*G[0,z] - 8*G[0,0,z^(-1),h]*G[0,z]*h - 2*G[0,0,z^(-1)
         ,h]*G[0,z]*h^2 + 18*G[0,0,z^(-1),0,h] - 8*G[0,0,z^(-1),0,h]*h
          - 2*G[0,0,z^(-1),0,h]*h^2 - 6*G[0,0,z]*Pi^2 + 8/3*G[0,0,z]*
         Pi^2*h + 2/3*G[0,0,z]*Pi^2*h^2 - 36*G[0,0,z]*G[Jz^(-1),h] - 12
         *G[0,0,z]*G[Kzm,h] - 12*G[0,0,z]*G[Kzp,h] - 8*G[0,0,z]*G[Jz,h]
          + 8*G[0,0,z]*G[Jz,h]*h + 4*G[0,0,z]*G[Jz,h]*h^2 - 36*G[0,0,z]
         *G[0,z^(-1),h] + 16*G[0,0,z]*G[0,z^(-1),h]*h + 4*G[0,0,z]*G[0,
         z^(-1),h]*h^2 - 36*G[0,0,z]*G[0,z,h] + 16*G[0,0,z]*G[0,z,h]*h
          + 4*G[0,0,z]*G[0,z,h]*h^2 + 8*G[0,0,z]*G[0,h] - 8*G[0,0,z]*G[
         0,h]*h - 4*G[0,0,z]*G[0,h]*h^2 - 18*G[0,0,z]*G[0,Kzm,h] + 8*G[
         0,0,z]*G[0,Kzm,h]*h + 2*G[0,0,z]*G[0,Kzm,h]*h^2 - 18*G[0,0,z]*
         G[0,Kzp,h] + 8*G[0,0,z]*G[0,Kzp,h]*h + 2*G[0,0,z]*G[0,Kzp,h]*
         h^2 + 18*G[0,0,z]*G[0,Jz,h] - 8*G[0,0,z]*G[0,Jz,h]*h - 2*G[0,0
         ,z]*G[0,Jz,h]*h^2 + 18*G[0,0,z]*G[0,1,h] - 8*G[0,0,z]*G[0,1,h]
         *h - 2*G[0,0,z]*G[0,1,h]*h^2 + 72*G[0,0,z]*G[1,z^(-1),h] - 32*
         G[0,0,z]*G[1,z^(-1),h]*h - 8*G[0,0,z]*G[1,z^(-1),h]*h^2 - 54*
         G[0,0,z]*G[1,Jz^(-1),h] + 24*G[0,0,z]*G[1,Jz^(-1),h]*h + 6*G[0
         ,0,z]*G[1,Jz^(-1),h]*h^2 + 72*G[0,0,z]*G[1,z,h] - 32*G[0,0,z]*
         G[1,z,h]*h - 8*G[0,0,z]*G[1,z,h]*h^2 + 4*G[0,0,z]*G[1,h] + 8*
         G[0,0,z]*G[1,h]*h + 4*G[0,0,z]*G[1,h]*h^2 + 36*G[0,0,z]*G[1,
         Kzm,h] - 16*G[0,0,z]*G[1,Kzm,h]*h - 4*G[0,0,z]*G[1,Kzm,h]*h^2
          + 36*G[0,0,z]*G[1,Kzp,h] - 16*G[0,0,z]*G[1,Kzp,h]*h - 4*G[0,0
         ,z]*G[1,Kzp,h]*h^2 - 18*G[0,0,z]*G[1,Jz,h] + 8*G[0,0,z]*G[1,Jz
         ,h]*h + 2*G[0,0,z]*G[1,Jz,h]*h^2 - 36*G[0,0,z]*G[1,0,h] + 16*
         G[0,0,z]*G[1,0,h]*h + 4*G[0,0,z]*G[1,0,h]*h^2 - 18*G[0,0,z,h]*
         G[0,z] + 8*G[0,0,z,h]*G[0,z]*h + 2*G[0,0,z,h]*G[0,z]*h^2 + 18*
         G[0,0,z,0,h] - 8*G[0,0,z,0,h]*h - 2*G[0,0,z,0,h]*h^2 - 3*G[0,0
         ,h]*Pi^2 + 4/3*G[0,0,h]*Pi^2*h + 1/3*G[0,0,h]*Pi^2*h^2 - 18*G[
         0,0,Lzm,z^(-1),z] + 8*G[0,0,Lzm,z^(-1),z]*h + 2*G[0,0,Lzm,
         z^(-1),z]*h^2 - 18*G[0,0,Lzm,z,z] + 8*G[0,0,Lzm,z,z]*h + 2*G[0
         ,0,Lzm,z,z]*h^2 + 18*G[0,0,Lzm,0,z] - 8*G[0,0,Lzm,0,z]*h - 2*
         G[0,0,Lzm,0,z]*h^2 - 18*G[0,0,Lzp,z^(-1),z] + 8*G[0,0,Lzp,
         z^(-1),z]*h + 2*G[0,0,Lzp,z^(-1),z]*h^2 - 18*G[0,0,Lzp,z,z] + 
         8*G[0,0,Lzp,z,z]*h + 2*G[0,0,Lzp,z,z]*h^2 + 18*G[0,0,Lzp,0,z]
          - 8*G[0,0,Lzp,0,z]*h - 2*G[0,0,Lzp,0,z]*h^2 + 18*G[0,0,Kzm,
         z^(-1),z] - 8*G[0,0,Kzm,z^(-1),z]*h - 2*G[0,0,Kzm,z^(-1),z]*
         h^2 + 2*G[0,0,Kzm,z] + 4*G[0,0,Kzm,z]*h + 2*G[0,0,Kzm,z]*h^2
          + 9*G[0,0,Kzm,z]*G[0,h] - 4*G[0,0,Kzm,z]*G[0,h]*h - G[0,0,Kzm
         ,z]*G[0,h]*h^2 - 18*G[0,0,Kzm,z]*G[1,h] + 8*G[0,0,Kzm,z]*G[1,h
         ]*h + 2*G[0,0,Kzm,z]*G[1,h]*h^2 + 18*G[0,0,Kzm,z,z] - 8*G[0,0,
         Kzm,z,z]*h - 2*G[0,0,Kzm,z,z]*h^2 - 9*G[0,0,Kzm,0,z] + 4*G[0,0
         ,Kzm,0,z]*h + G[0,0,Kzm,0,z]*h^2 + 18*G[0,0,Kzm,1,z] - 8*G[0,0
         ,Kzm,1,z]*h - 2*G[0,0,Kzm,1,z]*h^2 + 18*G[0,0,Kzp,z^(-1),z] - 
         8*G[0,0,Kzp,z^(-1),z]*h - 2*G[0,0,Kzp,z^(-1),z]*h^2 + 2*G[0,0,
         Kzp,z] + 4*G[0,0,Kzp,z]*h + 2*G[0,0,Kzp,z]*h^2 + 9*G[0,0,Kzp,z
         ]*G[0,h] - 4*G[0,0,Kzp,z]*G[0,h]*h - G[0,0,Kzp,z]*G[0,h]*h^2
          - 18*G[0,0,Kzp,z]*G[1,h] + 8*G[0,0,Kzp,z]*G[1,h]*h + 2*G[0,0,
         Kzp,z]*G[1,h]*h^2 + 18*G[0,0,Kzp,z,z] - 8*G[0,0,Kzp,z,z]*h - 2
         *G[0,0,Kzp,z,z]*h^2 - 9*G[0,0,Kzp,0,z] + 4*G[0,0,Kzp,0,z]*h + 
         G[0,0,Kzp,0,z]*h^2 + 18*G[0,0,Kzp,1,z] - 8*G[0,0,Kzp,1,z]*h - 
         2*G[0,0,Kzp,1,z]*h^2 + 54*G[0,0,0,z]*G[1,h] - 24*G[0,0,0,z]*G[
         1,h]*h - 6*G[0,0,0,z]*G[1,h]*h^2 - 24*G[0,0,0,h] + 24*G[0,0,0,
         h]*h + 12*G[0,0,0,h]*h^2 + 27*G[0,0,0,Kzm,z] - 12*G[0,0,0,Kzm,
         z]*h - 3*G[0,0,0,Kzm,z]*h^2 + 27*G[0,0,0,Kzp,z] - 12*G[0,0,0,
         Kzp,z]*h - 3*G[0,0,0,Kzp,z]*h^2 - 72*G[0,0,0,1,z] + 32*G[0,0,0
         ,1,z]*h + 8*G[0,0,0,1,z]*h^2 - 18*G[0,0,1,Kzm,z] + 8*G[0,0,1,
         Kzm,z]*h + 2*G[0,0,1,Kzm,z]*h^2 - 18*G[0,0,1,Kzp,z] + 8*G[0,0,
         1,Kzp,z]*h + 2*G[0,0,1,Kzp,z]*h^2 + 18*G[0,0,1,0,z] - 8*G[0,0,
         1,0,z]*h - 2*G[0,0,1,0,z]*h^2 - 18*G[0,0,1,0,h] + 8*G[0,0,1,0,
         h]*h + 2*G[0,0,1,0,h]*h^2 - 18*G[0,1,z^(-1),h]*G[0,z] + 8*G[0,
         1,z^(-1),h]*G[0,z]*h + 2*G[0,1,z^(-1),h]*G[0,z]*h^2 - 18*G[0,1
         ,z^(-1),0,h] + 8*G[0,1,z^(-1),0,h]*h + 2*G[0,1,z^(-1),0,h]*h^2
          + 9*G[0,1,z]*Pi^2 - 4*G[0,1,z]*Pi^2*h - G[0,1,z]*Pi^2*h^2 + 
         18*G[0,1,z,h]*G[0,z] - 8*G[0,1,z,h]*G[0,z]*h - 2*G[0,1,z,h]*G[
         0,z]*h^2 - 18*G[0,1,z,0,h] + 8*G[0,1,z,0,h]*h + 2*G[0,1,z,0,h]
         *h^2 + 3*G[0,1,h]*Pi^2 - 4/3*G[0,1,h]*Pi^2*h - 1/3*G[0,1,h]*
         Pi^2*h^2 + 18*G[0,1,Lzm,z^(-1),z] - 8*G[0,1,Lzm,z^(-1),z]*h - 
         2*G[0,1,Lzm,z^(-1),z]*h^2 + 18*G[0,1,Lzm,z,z] - 8*G[0,1,Lzm,z,
         z]*h - 2*G[0,1,Lzm,z,z]*h^2 - 9*G[0,1,Lzm,0,z] + 4*G[0,1,Lzm,0
         ,z]*h + G[0,1,Lzm,0,z]*h^2 + 18*G[0,1,Lzp,z^(-1),z] - 8*G[0,1,
         Lzp,z^(-1),z]*h - 2*G[0,1,Lzp,z^(-1),z]*h^2 + 18*G[0,1,Lzp,z,z
         ] - 8*G[0,1,Lzp,z,z]*h - 2*G[0,1,Lzp,z,z]*h^2 - 9*G[0,1,Lzp,0,
         z] + 4*G[0,1,Lzp,0,z]*h + G[0,1,Lzp,0,z]*h^2 - 18*G[0,1,Kzm,
         z^(-1),z] + 8*G[0,1,Kzm,z^(-1),z]*h + 2*G[0,1,Kzm,z^(-1),z]*
         h^2 - 18*G[0,1,Kzm,z,z] + 8*G[0,1,Kzm,z,z]*h + 2*G[0,1,Kzm,z,z
         ]*h^2 - 9*G[0,1,Kzm,0,z] + 4*G[0,1,Kzm,0,z]*h + G[0,1,Kzm,0,z]
         *h^2 - 18*G[0,1,Kzp,z^(-1),z] + 8*G[0,1,Kzp,z^(-1),z]*h + 2*G[
         0,1,Kzp,z^(-1),z]*h^2 - 18*G[0,1,Kzp,z,z] + 8*G[0,1,Kzp,z,z]*h
          + 2*G[0,1,Kzp,z,z]*h^2 - 9*G[0,1,Kzp,0,z] + 4*G[0,1,Kzp,0,z]*
         h + G[0,1,Kzp,0,z]*h^2 - 2*G[0,1,0,z] - 28*G[0,1,0,z]*h - 14*
         G[0,1,0,z]*h^2 - 27*G[0,1,0,z]*G[0,h] + 12*G[0,1,0,z]*G[0,h]*h
          + 3*G[0,1,0,z]*G[0,h]*h^2 + 54*G[0,1,0,z]*G[1,h] - 24*G[0,1,0
         ,z]*G[1,h]*h - 6*G[0,1,0,z]*G[1,h]*h^2 - 20*G[0,1,0,h] + 8*G[0
         ,1,0,h]*h + 4*G[0,1,0,h]*h^2 + 9*G[0,1,0,Lzm,z] - 4*G[0,1,0,
         Lzm,z]*h - G[0,1,0,Lzm,z]*h^2 + 9*G[0,1,0,Lzp,z] - 4*G[0,1,0,
         Lzp,z]*h - G[0,1,0,Lzp,z]*h^2 - 27*G[0,1,0,Kzm,z] + 12*G[0,1,0
         ,Kzm,z]*h + 3*G[0,1,0,Kzm,z]*h^2 - 27*G[0,1,0,Kzp,z] + 12*G[0,
         1,0,Kzp,z]*h + 3*G[0,1,0,Kzp,z]*h^2 + 81*G[0,1,0,0,z] - 36*G[0
         ,1,0,0,z]*h - 9*G[0,1,0,0,z]*h^2 - 18*G[0,1,0,0,h] + 8*G[0,1,0
         ,0,h]*h + 2*G[0,1,0,0,h]*h^2 + 90*G[0,1,0,1,z] - 40*G[0,1,0,1,
         z]*h - 10*G[0,1,0,1,z]*h^2 + 36*G[0,1,1,0,z] - 16*G[0,1,1,0,z]
         *h - 4*G[0,1,1,0,z]*h^2 + 18*G[0,1,1,0,h] - 8*G[0,1,1,0,h]*h
          - 2*G[0,1,1,0,h]*h^2 - 3*G[0,Cm,z]*Pi^2 + 4/3*G[0,Cm,z]*Pi^2*
         h + 1/3*G[0,Cm,z]*Pi^2*h^2 - 54*G[0,Cm,0,0,z] + 24*G[0,Cm,0,0,
         z]*h + 6*G[0,Cm,0,0,z]*h^2 - 3*G[0,Cp,z]*Pi^2 + 4/3*G[0,Cp,z]*
         Pi^2*h + 1/3*G[0,Cp,z]*Pi^2*h^2 - 54*G[0,Cp,0,0,z] + 24*G[0,Cp
         ,0,0,z]*h + 6*G[0,Cp,0,0,z]*h^2 - 4*G[1,z^(-1),0,h] - 8*G[1,
         z^(-1),0,h]*h - 4*G[1,z^(-1),0,h]*h^2 + 72*G[1,z^(-1),0,0,h]
          - 32*G[1,z^(-1),0,0,h]*h - 8*G[1,z^(-1),0,0,h]*h^2 + 18*G[1,
         Jz^(-1),z^(-1),0,h] - 8*G[1,Jz^(-1),z^(-1),0,h]*h - 2*G[1,
         Jz^(-1),z^(-1),0,h]*h^2 + 18*G[1,Jz^(-1),z,0,h] - 8*G[1,
         Jz^(-1),z,0,h]*h - 2*G[1,Jz^(-1),z,0,h]*h^2 - 3*G[1,Jz^(-1),h]
         *Pi^2 + 4/3*G[1,Jz^(-1),h]*Pi^2*h + 1/3*G[1,Jz^(-1),h]*Pi^2*
         h^2 - 18*G[1,Jz^(-1),1,0,h] + 8*G[1,Jz^(-1),1,0,h]*h + 2*G[1,
         Jz^(-1),1,0,h]*h^2 + 126*G[1,z]*zeta3 - 56*G[1,z]*h*zeta3 - 14
         *G[1,z]*h^2*zeta3 - 4*G[1,z,0,h] - 8*G[1,z,0,h]*h - 4*G[1,z,0,
         h]*h^2 + 72*G[1,z,0,0,h] - 32*G[1,z,0,0,h]*h - 8*G[1,z,0,0,h]*
         h^2 - 90*G[1,h]*zeta3 + 40*G[1,h]*h*zeta3 + 10*G[1,h]*h^2*
         zeta3 + 2/3*G[1,h]*Pi^2 + 4/3*G[1,h]*Pi^2*h + 2/3*G[1,h]*Pi^2*
         h^2 + 36*G[1,h]*G[Lzm,z^(-1),0,z] - 16*G[1,h]*G[Lzm,z^(-1),0,z
         ]*h - 4*G[1,h]*G[Lzm,z^(-1),0,z]*h^2 + 3*G[1,h]*G[Lzm,z]*Pi^2
          - 4/3*G[1,h]*G[Lzm,z]*Pi^2*h - 1/3*G[1,h]*G[Lzm,z]*Pi^2*h^2
          + 18*G[1,h]*G[Lzm,0,z^(-1),z] - 8*G[1,h]*G[Lzm,0,z^(-1),z]*h
          - 2*G[1,h]*G[Lzm,0,z^(-1),z]*h^2 + 18*G[1,h]*G[Lzm,0,z,z] - 8
         *G[1,h]*G[Lzm,0,z,z]*h - 2*G[1,h]*G[Lzm,0,z,z]*h^2 - 18*G[1,h]
         *G[Lzm,1,0,z] + 8*G[1,h]*G[Lzm,1,0,z]*h + 2*G[1,h]*G[Lzm,1,0,z
         ]*h^2 + 36*G[1,h]*G[Lzp,z^(-1),0,z] - 16*G[1,h]*G[Lzp,z^(-1),0
         ,z]*h - 4*G[1,h]*G[Lzp,z^(-1),0,z]*h^2 + 3*G[1,h]*G[Lzp,z]*
         Pi^2 - 4/3*G[1,h]*G[Lzp,z]*Pi^2*h - 1/3*G[1,h]*G[Lzp,z]*Pi^2*
         h^2 + 18*G[1,h]*G[Lzp,0,z^(-1),z] - 8*G[1,h]*G[Lzp,0,z^(-1),z]
         *h - 2*G[1,h]*G[Lzp,0,z^(-1),z]*h^2 + 18*G[1,h]*G[Lzp,0,z,z]
          - 8*G[1,h]*G[Lzp,0,z,z]*h - 2*G[1,h]*G[Lzp,0,z,z]*h^2 - 18*G[
         1,h]*G[Lzp,1,0,z] + 8*G[1,h]*G[Lzp,1,0,z]*h + 2*G[1,h]*G[Lzp,1
         ,0,z]*h^2 - 36*G[1,h]*G[Kzm,z^(-1),0,z] + 16*G[1,h]*G[Kzm,
         z^(-1),0,z]*h + 4*G[1,h]*G[Kzm,z^(-1),0,z]*h^2 - 3*G[1,h]*G[
         Kzm,z]*Pi^2 + 4/3*G[1,h]*G[Kzm,z]*Pi^2*h + 1/3*G[1,h]*G[Kzm,z]
         *Pi^2*h^2 - 18*G[1,h]*G[Kzm,0,z^(-1),z] + 8*G[1,h]*G[Kzm,0,
         z^(-1),z]*h + 2*G[1,h]*G[Kzm,0,z^(-1),z]*h^2 - 18*G[1,h]*G[Kzm
         ,0,z,z] + 8*G[1,h]*G[Kzm,0,z,z]*h + 2*G[1,h]*G[Kzm,0,z,z]*h^2
          + 54*G[1,h]*G[Kzm,0,0,z] - 24*G[1,h]*G[Kzm,0,0,z]*h - 6*G[1,h
         ]*G[Kzm,0,0,z]*h^2 + 18*G[1,h]*G[Kzm,1,0,z] - 8*G[1,h]*G[Kzm,1
         ,0,z]*h - 2*G[1,h]*G[Kzm,1,0,z]*h^2 - 36*G[1,h]*G[Kzp,z^(-1),0
         ,z] + 16*G[1,h]*G[Kzp,z^(-1),0,z]*h + 4*G[1,h]*G[Kzp,z^(-1),0,
         z]*h^2 - 3*G[1,h]*G[Kzp,z]*Pi^2 + 4/3*G[1,h]*G[Kzp,z]*Pi^2*h
          + 1/3*G[1,h]*G[Kzp,z]*Pi^2*h^2 - 18*G[1,h]*G[Kzp,0,z^(-1),z]
          + 8*G[1,h]*G[Kzp,0,z^(-1),z]*h + 2*G[1,h]*G[Kzp,0,z^(-1),z]*
         h^2 - 18*G[1,h]*G[Kzp,0,z,z] + 8*G[1,h]*G[Kzp,0,z,z]*h + 2*G[1
         ,h]*G[Kzp,0,z,z]*h^2 + 54*G[1,h]*G[Kzp,0,0,z] - 24*G[1,h]*G[
         Kzp,0,0,z]*h - 6*G[1,h]*G[Kzp,0,0,z]*h^2 + 18*G[1,h]*G[Kzp,1,0
         ,z] - 8*G[1,h]*G[Kzp,1,0,z]*h - 2*G[1,h]*G[Kzp,1,0,z]*h^2 - 18
         *G[1,h]*G[1,Lzm,0,z] + 8*G[1,h]*G[1,Lzm,0,z]*h + 2*G[1,h]*G[1,
         Lzm,0,z]*h^2 - 18*G[1,h]*G[1,Lzp,0,z] + 8*G[1,h]*G[1,Lzp,0,z]*
         h + 2*G[1,h]*G[1,Lzp,0,z]*h^2 + 18*G[1,h]*G[1,Kzm,0,z] - 8*G[1
         ,h]*G[1,Kzm,0,z]*h - 2*G[1,h]*G[1,Kzm,0,z]*h^2 + 18*G[1,h]*G[1
         ,Kzp,0,z] - 8*G[1,h]*G[1,Kzp,0,z]*h - 2*G[1,h]*G[1,Kzp,0,z]*
         h^2 + 36*G[1,Lzm,z^(-1),0,z] - 16*G[1,Lzm,z^(-1),0,z]*h - 4*G[
         1,Lzm,z^(-1),0,z]*h^2 - 36*G[1,Lzm,z^(-1),0,h] + 16*G[1,Lzm,
         z^(-1),0,h]*h + 4*G[1,Lzm,z^(-1),0,h]*h^2 + 3*G[1,Lzm,z]*Pi^2
          - 4/3*G[1,Lzm,z]*Pi^2*h - 1/3*G[1,Lzm,z]*Pi^2*h^2 + 36*G[1,
         Lzm,z,0,h] - 16*G[1,Lzm,z,0,h]*h - 4*G[1,Lzm,z,0,h]*h^2 - 6*G[
         1,Lzm,h]*Pi^2 + 8/3*G[1,Lzm,h]*Pi^2*h + 2/3*G[1,Lzm,h]*Pi^2*
         h^2 + 18*G[1,Lzm,0,z^(-1),z] - 8*G[1,Lzm,0,z^(-1),z]*h - 2*G[1
         ,Lzm,0,z^(-1),z]*h^2 - 2*G[1,Lzm,0,z] - 4*G[1,Lzm,0,z]*h - 2*
         G[1,Lzm,0,z]*h^2 + 18*G[1,Lzm,0,z,z] - 8*G[1,Lzm,0,z,z]*h - 2*
         G[1,Lzm,0,z,z]*h^2 - 18*G[1,Lzm,0,0,z] + 8*G[1,Lzm,0,0,z]*h + 
         2*G[1,Lzm,0,0,z]*h^2 - 72*G[1,Lzm,0,0,h] + 32*G[1,Lzm,0,0,h]*h
          + 8*G[1,Lzm,0,0,h]*h^2 + 18*G[1,Lzm,0,1,z] - 8*G[1,Lzm,0,1,z]
         *h - 2*G[1,Lzm,0,1,z]*h^2 + 36*G[1,Lzp,z^(-1),0,z] - 16*G[1,
         Lzp,z^(-1),0,z]*h - 4*G[1,Lzp,z^(-1),0,z]*h^2 - 36*G[1,Lzp,
         z^(-1),0,h] + 16*G[1,Lzp,z^(-1),0,h]*h + 4*G[1,Lzp,z^(-1),0,h]
         *h^2 + 3*G[1,Lzp,z]*Pi^2 - 4/3*G[1,Lzp,z]*Pi^2*h - 1/3*G[1,Lzp
         ,z]*Pi^2*h^2 + 36*G[1,Lzp,z,0,h] - 16*G[1,Lzp,z,0,h]*h - 4*G[1
         ,Lzp,z,0,h]*h^2 - 6*G[1,Lzp,h]*Pi^2 + 8/3*G[1,Lzp,h]*Pi^2*h + 
         2/3*G[1,Lzp,h]*Pi^2*h^2 + 18*G[1,Lzp,0,z^(-1),z] - 8*G[1,Lzp,0
         ,z^(-1),z]*h - 2*G[1,Lzp,0,z^(-1),z]*h^2 - 2*G[1,Lzp,0,z] - 4*
         G[1,Lzp,0,z]*h - 2*G[1,Lzp,0,z]*h^2 + 18*G[1,Lzp,0,z,z] - 8*G[
         1,Lzp,0,z,z]*h - 2*G[1,Lzp,0,z,z]*h^2 - 18*G[1,Lzp,0,0,z] + 8*
         G[1,Lzp,0,0,z]*h + 2*G[1,Lzp,0,0,z]*h^2 - 72*G[1,Lzp,0,0,h] + 
         32*G[1,Lzp,0,0,h]*h + 8*G[1,Lzp,0,0,h]*h^2 + 18*G[1,Lzp,0,1,z]
          - 8*G[1,Lzp,0,1,z]*h - 2*G[1,Lzp,0,1,z]*h^2 - 36*G[1,Kzm,
         z^(-1),0,z] + 16*G[1,Kzm,z^(-1),0,z]*h + 4*G[1,Kzm,z^(-1),0,z]
         *h^2 + 36*G[1,Kzm,z^(-1),0,h] - 16*G[1,Kzm,z^(-1),0,h]*h - 4*
         G[1,Kzm,z^(-1),0,h]*h^2 - 3*G[1,Kzm,z]*Pi^2 + 4/3*G[1,Kzm,z]*
         Pi^2*h + 1/3*G[1,Kzm,z]*Pi^2*h^2 - 36*G[1,Kzm,z,0,h] + 16*G[1,
         Kzm,z,0,h]*h + 4*G[1,Kzm,z,0,h]*h^2 + 6*G[1,Kzm,h]*Pi^2 - 8/3*
         G[1,Kzm,h]*Pi^2*h - 2/3*G[1,Kzm,h]*Pi^2*h^2 - 18*G[1,Kzm,0,
         z^(-1),z] + 8*G[1,Kzm,0,z^(-1),z]*h + 2*G[1,Kzm,0,z^(-1),z]*
         h^2 - 2*G[1,Kzm,0,z] - 4*G[1,Kzm,0,z]*h - 2*G[1,Kzm,0,z]*h^2
          - 18*G[1,Kzm,0,z,z] + 8*G[1,Kzm,0,z,z]*h + 2*G[1,Kzm,0,z,z]*
         h^2 + 72*G[1,Kzm,0,0,z] - 32*G[1,Kzm,0,0,z]*h - 8*G[1,Kzm,0,0,
         z]*h^2 - 72*G[1,Kzm,0,0,h] + 32*G[1,Kzm,0,0,h]*h + 8*G[1,Kzm,0
         ,0,h]*h^2 - 18*G[1,Kzm,0,1,z] + 8*G[1,Kzm,0,1,z]*h + 2*G[1,Kzm
         ,0,1,z]*h^2 - 36*G[1,Kzp,z^(-1),0,z] + 16*G[1,Kzp,z^(-1),0,z]*
         h + 4*G[1,Kzp,z^(-1),0,z]*h^2 + 36*G[1,Kzp,z^(-1),0,h] - 16*G[
         1,Kzp,z^(-1),0,h]*h - 4*G[1,Kzp,z^(-1),0,h]*h^2 - 3*G[1,Kzp,z]
         *Pi^2 + 4/3*G[1,Kzp,z]*Pi^2*h + 1/3*G[1,Kzp,z]*Pi^2*h^2 - 36*
         G[1,Kzp,z,0,h] + 16*G[1,Kzp,z,0,h]*h + 4*G[1,Kzp,z,0,h]*h^2 + 
         6*G[1,Kzp,h]*Pi^2 - 8/3*G[1,Kzp,h]*Pi^2*h - 2/3*G[1,Kzp,h]*
         Pi^2*h^2 - 18*G[1,Kzp,0,z^(-1),z] + 8*G[1,Kzp,0,z^(-1),z]*h + 
         2*G[1,Kzp,0,z^(-1),z]*h^2 - 2*G[1,Kzp,0,z] - 4*G[1,Kzp,0,z]*h
          - 2*G[1,Kzp,0,z]*h^2 - 18*G[1,Kzp,0,z,z] + 8*G[1,Kzp,0,z,z]*h
          + 2*G[1,Kzp,0,z,z]*h^2 + 72*G[1,Kzp,0,0,z] - 32*G[1,Kzp,0,0,z
         ]*h - 8*G[1,Kzp,0,0,z]*h^2 - 72*G[1,Kzp,0,0,h] + 32*G[1,Kzp,0,
         0,h]*h + 8*G[1,Kzp,0,0,h]*h^2 - 18*G[1,Kzp,0,1,z] + 8*G[1,Kzp,
         0,1,z]*h + 2*G[1,Kzp,0,1,z]*h^2 - 18*G[1,Jz,z^(-1),0,h] + 8*G[
         1,Jz,z^(-1),0,h]*h + 2*G[1,Jz,z^(-1),0,h]*h^2 - 18*G[1,Jz,z,0,
         h] + 8*G[1,Jz,z,0,h]*h + 2*G[1,Jz,z,0,h]*h^2 + 3*G[1,Jz,h]*
         Pi^2 - 4/3*G[1,Jz,h]*Pi^2*h - 1/3*G[1,Jz,h]*Pi^2*h^2 + 18*G[1,
         Jz,0,0,h] - 8*G[1,Jz,0,0,h]*h - 2*G[1,Jz,0,0,h]*h^2 + 18*G[1,
         Jz,1,0,h] - 8*G[1,Jz,1,0,h]*h - 2*G[1,Jz,1,0,h]*h^2 - 36*G[1,0
         ,z^(-1),0,h] + 16*G[1,0,z^(-1),0,h]*h + 4*G[1,0,z^(-1),0,h]*
         h^2 + 3*G[1,0,z]*Pi^2 - 4/3*G[1,0,z]*Pi^2*h - 1/3*G[1,0,z]*
         Pi^2*h^2 - 8*G[1,0,z]*G[Lzm,h] + 8*G[1,0,z]*G[Lzm,h]*h + 4*G[1
         ,0,z]*G[Lzm,h]*h^2 - 8*G[1,0,z]*G[Lzp,h] + 8*G[1,0,z]*G[Lzp,h]
         *h + 4*G[1,0,z]*G[Lzp,h]*h^2 + 12*G[1,0,z]*G[Kzm,h] + 12*G[1,0
         ,z]*G[Kzp,h] + 36*G[1,0,z]*G[1,Lzm,h] - 16*G[1,0,z]*G[1,Lzm,h]
         *h - 4*G[1,0,z]*G[1,Lzm,h]*h^2 + 36*G[1,0,z]*G[1,Lzp,h] - 16*
         G[1,0,z]*G[1,Lzp,h]*h - 4*G[1,0,z]*G[1,Lzp,h]*h^2 - 36*G[1,0,z
         ]*G[1,Kzm,h] + 16*G[1,0,z]*G[1,Kzm,h]*h + 4*G[1,0,z]*G[1,Kzm,h
         ]*h^2 - 36*G[1,0,z]*G[1,Kzp,h] + 16*G[1,0,z]*G[1,Kzp,h]*h + 4*
         G[1,0,z]*G[1,Kzp,h]*h^2 - 36*G[1,0,z,0,h] + 16*G[1,0,z,0,h]*h
          + 4*G[1,0,z,0,h]*h^2 + 6*G[1,0,h]*Pi^2 - 8/3*G[1,0,h]*Pi^2*h
          - 2/3*G[1,0,h]*Pi^2*h^2 + 18*G[1,0,Lzm,z^(-1),z] - 8*G[1,0,
         Lzm,z^(-1),z]*h - 2*G[1,0,Lzm,z^(-1),z]*h^2 - 2*G[1,0,Lzm,z]
          - 4*G[1,0,Lzm,z]*h - 2*G[1,0,Lzm,z]*h^2 - 18*G[1,0,Lzm,z]*G[1
         ,h] + 8*G[1,0,Lzm,z]*G[1,h]*h + 2*G[1,0,Lzm,z]*G[1,h]*h^2 + 18
         *G[1,0,Lzm,z,z] - 8*G[1,0,Lzm,z,z]*h - 2*G[1,0,Lzm,z,z]*h^2 - 
         18*G[1,0,Lzm,0,z] + 8*G[1,0,Lzm,0,z]*h + 2*G[1,0,Lzm,0,z]*h^2
          + 18*G[1,0,Lzm,1,z] - 8*G[1,0,Lzm,1,z]*h - 2*G[1,0,Lzm,1,z]*
         h^2 + 18*G[1,0,Lzp,z^(-1),z] - 8*G[1,0,Lzp,z^(-1),z]*h - 2*G[1
         ,0,Lzp,z^(-1),z]*h^2 - 2*G[1,0,Lzp,z] - 4*G[1,0,Lzp,z]*h - 2*
         G[1,0,Lzp,z]*h^2 - 18*G[1,0,Lzp,z]*G[1,h] + 8*G[1,0,Lzp,z]*G[1
         ,h]*h + 2*G[1,0,Lzp,z]*G[1,h]*h^2 + 18*G[1,0,Lzp,z,z] - 8*G[1,
         0,Lzp,z,z]*h - 2*G[1,0,Lzp,z,z]*h^2 - 18*G[1,0,Lzp,0,z] + 8*G[
         1,0,Lzp,0,z]*h + 2*G[1,0,Lzp,0,z]*h^2 + 18*G[1,0,Lzp,1,z] - 8*
         G[1,0,Lzp,1,z]*h - 2*G[1,0,Lzp,1,z]*h^2 - 18*G[1,0,Kzm,z^(-1),
         z] + 8*G[1,0,Kzm,z^(-1),z]*h + 2*G[1,0,Kzm,z^(-1),z]*h^2 - 2*
         G[1,0,Kzm,z] - 4*G[1,0,Kzm,z]*h - 2*G[1,0,Kzm,z]*h^2 + 18*G[1,
         0,Kzm,z]*G[1,h] - 8*G[1,0,Kzm,z]*G[1,h]*h - 2*G[1,0,Kzm,z]*G[1
         ,h]*h^2 - 18*G[1,0,Kzm,z,z] + 8*G[1,0,Kzm,z,z]*h + 2*G[1,0,Kzm
         ,z,z]*h^2 - 18*G[1,0,Kzm,1,z] + 8*G[1,0,Kzm,1,z]*h + 2*G[1,0,
         Kzm,1,z]*h^2 - 18*G[1,0,Kzp,z^(-1),z] + 8*G[1,0,Kzp,z^(-1),z]*
         h + 2*G[1,0,Kzp,z^(-1),z]*h^2 - 2*G[1,0,Kzp,z] - 4*G[1,0,Kzp,z
         ]*h - 2*G[1,0,Kzp,z]*h^2 + 18*G[1,0,Kzp,z]*G[1,h] - 8*G[1,0,
         Kzp,z]*G[1,h]*h - 2*G[1,0,Kzp,z]*G[1,h]*h^2 - 18*G[1,0,Kzp,z,z
         ] + 8*G[1,0,Kzp,z,z]*h + 2*G[1,0,Kzp,z,z]*h^2 - 18*G[1,0,Kzp,1
         ,z] + 8*G[1,0,Kzp,1,z]*h + 2*G[1,0,Kzp,1,z]*h^2 + 58*G[1,0,0,z
         ] - 4*G[1,0,0,z]*h - 2*G[1,0,0,z]*h^2 - 90*G[1,0,0,z]*G[1,h]
          + 40*G[1,0,0,z]*G[1,h]*h + 10*G[1,0,0,z]*G[1,h]*h^2 - 48*G[1,
         0,0,h] + 24*G[1,0,0,h]*h + 12*G[1,0,0,h]*h^2 + 18*G[1,0,0,Lzm,
         z] - 8*G[1,0,0,Lzm,z]*h - 2*G[1,0,0,Lzm,z]*h^2 + 18*G[1,0,0,
         Lzp,z] - 8*G[1,0,0,Lzp,z]*h - 2*G[1,0,0,Lzp,z]*h^2 - 36*G[1,0,
         0,Kzm,z] + 16*G[1,0,0,Kzm,z]*h + 4*G[1,0,0,Kzm,z]*h^2 - 36*G[1
         ,0,0,Kzp,z] + 16*G[1,0,0,Kzp,z]*h + 4*G[1,0,0,Kzp,z]*h^2 - 135
         *G[1,0,0,0,z] + 60*G[1,0,0,0,z]*h + 15*G[1,0,0,0,z]*h^2 + 54*
         G[1,0,0,0,h] - 24*G[1,0,0,0,h]*h - 6*G[1,0,0,0,h]*h^2 + 90*G[1
         ,0,0,1,z] - 40*G[1,0,0,1,z]*h - 10*G[1,0,0,1,z]*h^2 - 18*G[1,0
         ,1,Lzm,z] + 8*G[1,0,1,Lzm,z]*h + 2*G[1,0,1,Lzm,z]*h^2 - 18*G[1
         ,0,1,Lzp,z] + 8*G[1,0,1,Lzp,z]*h + 2*G[1,0,1,Lzp,z]*h^2 + 18*
         G[1,0,1,Kzm,z] - 8*G[1,0,1,Kzm,z]*h - 2*G[1,0,1,Kzm,z]*h^2 + 
         18*G[1,0,1,Kzp,z] - 8*G[1,0,1,Kzp,z]*h - 2*G[1,0,1,Kzp,z]*h^2
          + 36*G[1,0,1,0,z] - 16*G[1,0,1,0,z]*h - 4*G[1,0,1,0,z]*h^2 + 
         36*G[1,0,1,0,h] - 16*G[1,0,1,0,h]*h - 4*G[1,0,1,0,h]*h^2 - 36*
         G[1,1,Lzm,0,z] + 16*G[1,1,Lzm,0,z]*h + 4*G[1,1,Lzm,0,z]*h^2 - 
         36*G[1,1,Lzp,0,z] + 16*G[1,1,Lzp,0,z]*h + 4*G[1,1,Lzp,0,z]*h^2
          + 36*G[1,1,Kzm,0,z] - 16*G[1,1,Kzm,0,z]*h - 4*G[1,1,Kzm,0,z]*
         h^2 + 36*G[1,1,Kzp,0,z] - 16*G[1,1,Kzp,0,z]*h - 4*G[1,1,Kzp,0,
         z]*h^2 + 4*G[1,1,0,h] + 8*G[1,1,0,h]*h + 4*G[1,1,0,h]*h^2 - 36
         *G[1,1,0,Lzm,z] + 16*G[1,1,0,Lzm,z]*h + 4*G[1,1,0,Lzm,z]*h^2
          - 36*G[1,1,0,Lzp,z] + 16*G[1,1,0,Lzp,z]*h + 4*G[1,1,0,Lzp,z]*
         h^2 + 36*G[1,1,0,Kzm,z] - 16*G[1,1,0,Kzm,z]*h - 4*G[1,1,0,Kzm,
         z]*h^2 + 36*G[1,1,0,Kzp,z] - 16*G[1,1,0,Kzp,z]*h - 4*G[1,1,0,
         Kzp,z]*h^2 - 108*G[1,1,0,0,z] + 48*G[1,1,0,0,z]*h + 12*G[1,1,0
         ,0,z]*h^2 + 54*G[1,1,0,0,h] - 24*G[1,1,0,0,h]*h - 6*G[1,1,0,0,
         h]*h^2 + 6*G[1,Cm,z]*Pi^2 - 8/3*G[1,Cm,z]*Pi^2*h - 2/3*G[1,Cm,
         z]*Pi^2*h^2 + 108*G[1,Cm,0,0,z] - 48*G[1,Cm,0,0,z]*h - 12*G[1,
         Cm,0,0,z]*h^2 + 6*G[1,Cp,z]*Pi^2 - 8/3*G[1,Cp,z]*Pi^2*h - 2/3*
         G[1,Cp,z]*Pi^2*h^2 + 108*G[1,Cp,0,0,z] - 48*G[1,Cp,0,0,z]*h - 
         12*G[1,Cp,0,0,z]*h^2 - 2*G[Cm,z]*Pi^2 - 3*G[Cm,z]*G[1,h]*Pi^2
          + 4/3*G[Cm,z]*G[1,h]*Pi^2*h + 1/3*G[Cm,z]*G[1,h]*Pi^2*h^2 - 
         36*G[Cm,0,0,z] - 54*G[Cm,0,0,z]*G[1,h] + 24*G[Cm,0,0,z]*G[1,h]
         *h + 6*G[Cm,0,0,z]*G[1,h]*h^2 - 2*G[Cp,z]*Pi^2 - 3*G[Cp,z]*G[1
         ,h]*Pi^2 + 4/3*G[Cp,z]*G[1,h]*Pi^2*h + 1/3*G[Cp,z]*G[1,h]*Pi^2
         *h^2 - 36*G[Cp,0,0,z] - 54*G[Cp,0,0,z]*G[1,h] + 24*G[Cp,0,0,z]
         *G[1,h]*h + 6*G[Cp,0,0,z]*G[1,h]*h^2 )

       + Den[h - z - z*h + z^2*h] * (  - 1/6*Pi^2*z + 1/6*Pi^2*z*h^2 + 
         G[z^(-1),0,h]*z - G[z^(-1),0,h]*z*h^2 + G[z,0,h]*z - G[z,0,h]*
         z*h^2 + G[0,z]*G[z^(-1),h]*z - G[0,z]*G[z^(-1),h]*z*h^2 - G[0,
         z]*G[z,h]*z + G[0,z]*G[z,h]*z*h^2 + G[0,0,z]*z - G[0,0,z]*z*
         h^2 - G[0,0,h]*z + G[0,0,h]*z*h^2 - G[1,0,h]*z + G[1,0,h]*z*
         h^2 )

       - 20*z^(-1) + 10*z^(-1)*zeta3 + 20*h^(-1) - 20*h^(-1)*zeta3 + 18
         *zeta3 + 20*h - 20*h*zeta3 - 20*z + 9*z*zeta3 - 5/6*Pi^2*
         z^(-1) + 1/6*Pi^2*h^(-1) + 5/6*Pi^2 - 1/6*Pi^2*h + 1/6*Pi^2*z
          + 161/360*Pi^4*z^(-1) - 17/120*Pi^4*h^(-1) - 469/90*Pi^4 - 
         121/120*Pi^4*h + 121/120*Pi^4*z - 8*G[z^(-1),Jz^(-1),z^(-1),0,
         h] - 2*G[z^(-1),Jz^(-1),z^(-1),0,h]*z^(-1) - 2*G[z^(-1),
         Jz^(-1),z^(-1),0,h]*h^(-1) - 2*G[z^(-1),Jz^(-1),z^(-1),0,h]*h
          + 2*G[z^(-1),Jz^(-1),z^(-1),0,h]*z - 8*G[z^(-1),Jz^(-1),z,0,h
         ] - 2*G[z^(-1),Jz^(-1),z,0,h]*z^(-1) - 2*G[z^(-1),Jz^(-1),z,0,
         h]*h^(-1) - 2*G[z^(-1),Jz^(-1),z,0,h]*h + 2*G[z^(-1),Jz^(-1),z
         ,0,h]*z + 1/3*G[z^(-1),Jz^(-1),h]*Pi^2*z^(-1) + 1/3*G[z^(-1),
         Jz^(-1),h]*Pi^2*h^(-1) + 4/3*G[z^(-1),Jz^(-1),h]*Pi^2 + 1/3*G[
         z^(-1),Jz^(-1),h]*Pi^2*h - 1/3*G[z^(-1),Jz^(-1),h]*Pi^2*z + 8*
         G[z^(-1),Jz^(-1),1,0,h] + 2*G[z^(-1),Jz^(-1),1,0,h]*z^(-1) + 2
         *G[z^(-1),Jz^(-1),1,0,h]*h^(-1) + 2*G[z^(-1),Jz^(-1),1,0,h]*h
          - 2*G[z^(-1),Jz^(-1),1,0,h]*z + 12*G[z^(-1),h]*z^(-1)*zeta3
          + 12*G[z^(-1),h]*h^(-1)*zeta3 - 16*G[z^(-1),h]*zeta3 - 4*G[
         z^(-1),h]*h*zeta3 + 4*G[z^(-1),h]*z*zeta3 - 16*G[z^(-1),Lzm,
         z^(-1),0,z] + 4*G[z^(-1),Lzm,z^(-1),0,z]*z^(-1) + 4*G[z^(-1),
         Lzm,z^(-1),0,z]*h^(-1) - 4*G[z^(-1),Lzm,z^(-1),0,z]*h + 4*G[
         z^(-1),Lzm,z^(-1),0,z]*z + 8*G[z^(-1),Lzm,z^(-1),0,h] - 2*G[
         z^(-1),Lzm,z^(-1),0,h]*z^(-1) - 2*G[z^(-1),Lzm,z^(-1),0,h]*
         h^(-1) + 2*G[z^(-1),Lzm,z^(-1),0,h]*h - 2*G[z^(-1),Lzm,z^(-1),
         0,h]*z + 1/3*G[z^(-1),Lzm,z]*Pi^2*z^(-1) + 1/3*G[z^(-1),Lzm,z]
         *Pi^2*h^(-1) - 4/3*G[z^(-1),Lzm,z]*Pi^2 - 1/3*G[z^(-1),Lzm,z]*
         Pi^2*h + 1/3*G[z^(-1),Lzm,z]*Pi^2*z - 8*G[z^(-1),Lzm,z,0,h] + 
         2*G[z^(-1),Lzm,z,0,h]*z^(-1) + 2*G[z^(-1),Lzm,z,0,h]*h^(-1) - 
         2*G[z^(-1),Lzm,z,0,h]*h + 2*G[z^(-1),Lzm,z,0,h]*z - 1/3*G[
         z^(-1),Lzm,h]*Pi^2*z^(-1) - 1/3*G[z^(-1),Lzm,h]*Pi^2*h^(-1) + 
         4/3*G[z^(-1),Lzm,h]*Pi^2 + 1/3*G[z^(-1),Lzm,h]*Pi^2*h - 1/3*G[
         z^(-1),Lzm,h]*Pi^2*z - 8*G[z^(-1),Lzm,0,z^(-1),z] + 2*G[z^(-1)
         ,Lzm,0,z^(-1),z]*z^(-1) + 2*G[z^(-1),Lzm,0,z^(-1),z]*h^(-1) - 
         2*G[z^(-1),Lzm,0,z^(-1),z]*h + 2*G[z^(-1),Lzm,0,z^(-1),z]*z - 
         8*G[z^(-1),Lzm,0,z,z] + 2*G[z^(-1),Lzm,0,z,z]*z^(-1) + 2*G[
         z^(-1),Lzm,0,z,z]*h^(-1) - 2*G[z^(-1),Lzm,0,z,z]*h + 2*G[
         z^(-1),Lzm,0,z,z]*z + 16*G[z^(-1),Lzm,0,0,h] - 4*G[z^(-1),Lzm,
         0,0,h]*z^(-1) - 4*G[z^(-1),Lzm,0,0,h]*h^(-1) + 4*G[z^(-1),Lzm,
         0,0,h]*h - 4*G[z^(-1),Lzm,0,0,h]*z + 8*G[z^(-1),Lzm,1,0,z] - 2
         *G[z^(-1),Lzm,1,0,z]*z^(-1) - 2*G[z^(-1),Lzm,1,0,z]*h^(-1) + 2
         *G[z^(-1),Lzm,1,0,z]*h - 2*G[z^(-1),Lzm,1,0,z]*z - 16*G[z^(-1)
         ,Lzp,z^(-1),0,z] + 4*G[z^(-1),Lzp,z^(-1),0,z]*z^(-1) + 4*G[
         z^(-1),Lzp,z^(-1),0,z]*h^(-1) - 4*G[z^(-1),Lzp,z^(-1),0,z]*h
          + 4*G[z^(-1),Lzp,z^(-1),0,z]*z + 8*G[z^(-1),Lzp,z^(-1),0,h]
          - 2*G[z^(-1),Lzp,z^(-1),0,h]*z^(-1) - 2*G[z^(-1),Lzp,z^(-1),0
         ,h]*h^(-1) + 2*G[z^(-1),Lzp,z^(-1),0,h]*h - 2*G[z^(-1),Lzp,
         z^(-1),0,h]*z + 1/3*G[z^(-1),Lzp,z]*Pi^2*z^(-1) + 1/3*G[z^(-1)
         ,Lzp,z]*Pi^2*h^(-1) - 4/3*G[z^(-1),Lzp,z]*Pi^2 - 1/3*G[z^(-1),
         Lzp,z]*Pi^2*h + 1/3*G[z^(-1),Lzp,z]*Pi^2*z - 8*G[z^(-1),Lzp,z,
         0,h] + 2*G[z^(-1),Lzp,z,0,h]*z^(-1) + 2*G[z^(-1),Lzp,z,0,h]*
         h^(-1) - 2*G[z^(-1),Lzp,z,0,h]*h + 2*G[z^(-1),Lzp,z,0,h]*z - 1/
         3*G[z^(-1),Lzp,h]*Pi^2*z^(-1) - 1/3*G[z^(-1),Lzp,h]*Pi^2*
         h^(-1) + 4/3*G[z^(-1),Lzp,h]*Pi^2 + 1/3*G[z^(-1),Lzp,h]*Pi^2*h
          - 1/3*G[z^(-1),Lzp,h]*Pi^2*z - 8*G[z^(-1),Lzp,0,z^(-1),z] + 2
         *G[z^(-1),Lzp,0,z^(-1),z]*z^(-1) + 2*G[z^(-1),Lzp,0,z^(-1),z]*
         h^(-1) - 2*G[z^(-1),Lzp,0,z^(-1),z]*h + 2*G[z^(-1),Lzp,0,
         z^(-1),z]*z - 8*G[z^(-1),Lzp,0,z,z] + 2*G[z^(-1),Lzp,0,z,z]*
         z^(-1) + 2*G[z^(-1),Lzp,0,z,z]*h^(-1) - 2*G[z^(-1),Lzp,0,z,z]*
         h + 2*G[z^(-1),Lzp,0,z,z]*z + 16*G[z^(-1),Lzp,0,0,h] - 4*G[
         z^(-1),Lzp,0,0,h]*z^(-1) - 4*G[z^(-1),Lzp,0,0,h]*h^(-1) + 4*G[
         z^(-1),Lzp,0,0,h]*h - 4*G[z^(-1),Lzp,0,0,h]*z + 8*G[z^(-1),Lzp
         ,1,0,z] - 2*G[z^(-1),Lzp,1,0,z]*z^(-1) - 2*G[z^(-1),Lzp,1,0,z]
         *h^(-1) + 2*G[z^(-1),Lzp,1,0,z]*h - 2*G[z^(-1),Lzp,1,0,z]*z - 
         16*G[z^(-1),Kzm,z^(-1),0,z] + 4*G[z^(-1),Kzm,z^(-1),0,z]*
         z^(-1) + 4*G[z^(-1),Kzm,z^(-1),0,z]*h^(-1) - 4*G[z^(-1),Kzm,
         z^(-1),0,z]*h + 4*G[z^(-1),Kzm,z^(-1),0,z]*z + 8*G[z^(-1),Kzm,
         z^(-1),0,h] - 2*G[z^(-1),Kzm,z^(-1),0,h]*z^(-1) - 2*G[z^(-1),
         Kzm,z^(-1),0,h]*h^(-1) + 2*G[z^(-1),Kzm,z^(-1),0,h]*h - 2*G[
         z^(-1),Kzm,z^(-1),0,h]*z + 1/3*G[z^(-1),Kzm,z]*Pi^2*z^(-1) + 1/
         3*G[z^(-1),Kzm,z]*Pi^2*h^(-1) - 4/3*G[z^(-1),Kzm,z]*Pi^2 - 1/3
         *G[z^(-1),Kzm,z]*Pi^2*h + 1/3*G[z^(-1),Kzm,z]*Pi^2*z - 8*G[
         z^(-1),Kzm,z,0,h] + 2*G[z^(-1),Kzm,z,0,h]*z^(-1) + 2*G[z^(-1),
         Kzm,z,0,h]*h^(-1) - 2*G[z^(-1),Kzm,z,0,h]*h + 2*G[z^(-1),Kzm,z
         ,0,h]*z - 1/3*G[z^(-1),Kzm,h]*Pi^2*z^(-1) - 1/3*G[z^(-1),Kzm,h
         ]*Pi^2*h^(-1) + 4/3*G[z^(-1),Kzm,h]*Pi^2 + 1/3*G[z^(-1),Kzm,h]
         *Pi^2*h - 1/3*G[z^(-1),Kzm,h]*Pi^2*z - 8*G[z^(-1),Kzm,0,z^(-1)
         ,z] + 2*G[z^(-1),Kzm,0,z^(-1),z]*z^(-1) + 2*G[z^(-1),Kzm,0,
         z^(-1),z]*h^(-1) - 2*G[z^(-1),Kzm,0,z^(-1),z]*h + 2*G[z^(-1),
         Kzm,0,z^(-1),z]*z - 8*G[z^(-1),Kzm,0,z,z] + 2*G[z^(-1),Kzm,0,z
         ,z]*z^(-1) + 2*G[z^(-1),Kzm,0,z,z]*h^(-1) - 2*G[z^(-1),Kzm,0,z
         ,z]*h + 2*G[z^(-1),Kzm,0,z,z]*z + 24*G[z^(-1),Kzm,0,0,z] - 6*
         G[z^(-1),Kzm,0,0,z]*z^(-1) - 6*G[z^(-1),Kzm,0,0,z]*h^(-1) + 6*
         G[z^(-1),Kzm,0,0,z]*h - 6*G[z^(-1),Kzm,0,0,z]*z - 16*G[z^(-1),
         Kzm,0,0,h] + 4*G[z^(-1),Kzm,0,0,h]*z^(-1) + 4*G[z^(-1),Kzm,0,0
         ,h]*h^(-1) - 4*G[z^(-1),Kzm,0,0,h]*h + 4*G[z^(-1),Kzm,0,0,h]*z
          + 8*G[z^(-1),Kzm,1,0,z] - 2*G[z^(-1),Kzm,1,0,z]*z^(-1) - 2*G[
         z^(-1),Kzm,1,0,z]*h^(-1) + 2*G[z^(-1),Kzm,1,0,z]*h - 2*G[
         z^(-1),Kzm,1,0,z]*z - 16*G[z^(-1),Kzp,z^(-1),0,z] + 4*G[z^(-1)
         ,Kzp,z^(-1),0,z]*z^(-1) + 4*G[z^(-1),Kzp,z^(-1),0,z]*h^(-1) - 
         4*G[z^(-1),Kzp,z^(-1),0,z]*h + 4*G[z^(-1),Kzp,z^(-1),0,z]*z + 
         8*G[z^(-1),Kzp,z^(-1),0,h] - 2*G[z^(-1),Kzp,z^(-1),0,h]*z^(-1)
          - 2*G[z^(-1),Kzp,z^(-1),0,h]*h^(-1) + 2*G[z^(-1),Kzp,z^(-1),0
         ,h]*h - 2*G[z^(-1),Kzp,z^(-1),0,h]*z + 1/3*G[z^(-1),Kzp,z]*
         Pi^2*z^(-1) + 1/3*G[z^(-1),Kzp,z]*Pi^2*h^(-1) - 4/3*G[z^(-1),
         Kzp,z]*Pi^2 - 1/3*G[z^(-1),Kzp,z]*Pi^2*h + 1/3*G[z^(-1),Kzp,z]
         *Pi^2*z - 8*G[z^(-1),Kzp,z,0,h] + 2*G[z^(-1),Kzp,z,0,h]*z^(-1)
          + 2*G[z^(-1),Kzp,z,0,h]*h^(-1) - 2*G[z^(-1),Kzp,z,0,h]*h + 2*
         G[z^(-1),Kzp,z,0,h]*z - 1/3*G[z^(-1),Kzp,h]*Pi^2*z^(-1) - 1/3*
         G[z^(-1),Kzp,h]*Pi^2*h^(-1) + 4/3*G[z^(-1),Kzp,h]*Pi^2 + 1/3*
         G[z^(-1),Kzp,h]*Pi^2*h - 1/3*G[z^(-1),Kzp,h]*Pi^2*z - 8*G[
         z^(-1),Kzp,0,z^(-1),z] + 2*G[z^(-1),Kzp,0,z^(-1),z]*z^(-1) + 2
         *G[z^(-1),Kzp,0,z^(-1),z]*h^(-1) - 2*G[z^(-1),Kzp,0,z^(-1),z]*
         h + 2*G[z^(-1),Kzp,0,z^(-1),z]*z - 8*G[z^(-1),Kzp,0,z,z] + 2*
         G[z^(-1),Kzp,0,z,z]*z^(-1) + 2*G[z^(-1),Kzp,0,z,z]*h^(-1) - 2*
         G[z^(-1),Kzp,0,z,z]*h + 2*G[z^(-1),Kzp,0,z,z]*z + 24*G[z^(-1),
         Kzp,0,0,z] - 6*G[z^(-1),Kzp,0,0,z]*z^(-1) - 6*G[z^(-1),Kzp,0,0
         ,z]*h^(-1) + 6*G[z^(-1),Kzp,0,0,z]*h - 6*G[z^(-1),Kzp,0,0,z]*z
          - 16*G[z^(-1),Kzp,0,0,h] + 4*G[z^(-1),Kzp,0,0,h]*z^(-1) + 4*
         G[z^(-1),Kzp,0,0,h]*h^(-1) - 4*G[z^(-1),Kzp,0,0,h]*h + 4*G[
         z^(-1),Kzp,0,0,h]*z + 8*G[z^(-1),Kzp,1,0,z] - 2*G[z^(-1),Kzp,1
         ,0,z]*z^(-1) - 2*G[z^(-1),Kzp,1,0,z]*h^(-1) + 2*G[z^(-1),Kzp,1
         ,0,z]*h - 2*G[z^(-1),Kzp,1,0,z]*z - 8*G[z^(-1),Jz,z^(-1),0,h]
          - 2*G[z^(-1),Jz,z^(-1),0,h]*z^(-1) - 2*G[z^(-1),Jz,z^(-1),0,h
         ]*h^(-1) - 2*G[z^(-1),Jz,z^(-1),0,h]*h + 2*G[z^(-1),Jz,z^(-1),
         0,h]*z - 8*G[z^(-1),Jz,z,0,h] - 2*G[z^(-1),Jz,z,0,h]*z^(-1) - 
         2*G[z^(-1),Jz,z,0,h]*h^(-1) - 2*G[z^(-1),Jz,z,0,h]*h + 2*G[
         z^(-1),Jz,z,0,h]*z + 1/3*G[z^(-1),Jz,h]*Pi^2*z^(-1) + 1/3*G[
         z^(-1),Jz,h]*Pi^2*h^(-1) + 4/3*G[z^(-1),Jz,h]*Pi^2 + 1/3*G[
         z^(-1),Jz,h]*Pi^2*h - 1/3*G[z^(-1),Jz,h]*Pi^2*z + 8*G[z^(-1),
         Jz,0,0,h] + 2*G[z^(-1),Jz,0,0,h]*z^(-1) + 2*G[z^(-1),Jz,0,0,h]
         *h^(-1) + 2*G[z^(-1),Jz,0,0,h]*h - 2*G[z^(-1),Jz,0,0,h]*z + 8*
         G[z^(-1),Jz,1,0,h] + 2*G[z^(-1),Jz,1,0,h]*z^(-1) + 2*G[z^(-1),
         Jz,1,0,h]*h^(-1) + 2*G[z^(-1),Jz,1,0,h]*h - 2*G[z^(-1),Jz,1,0,
         h]*z - 16*G[z^(-1),0,z^(-1),0,h] + 4*G[z^(-1),0,z^(-1),0,h]*
         z^(-1) + 4*G[z^(-1),0,z^(-1),0,h]*h^(-1) - 4*G[z^(-1),0,z^(-1)
         ,0,h]*h + 4*G[z^(-1),0,z^(-1),0,h]*z + 16*G[z^(-1),0,z,0,h] - 
         4*G[z^(-1),0,z,0,h]*z^(-1) - 4*G[z^(-1),0,z,0,h]*h^(-1) + 4*G[
         z^(-1),0,z,0,h]*h - 4*G[z^(-1),0,z,0,h]*z - 3*G[z^(-1),0,h] - 
         G[z^(-1),0,h]*z^(-1) - G[z^(-1),0,h]*h^(-1) + G[z^(-1),0,h]*h
          + 5*G[z^(-1),0,h]*z + 2/3*G[z^(-1),0,h]*Pi^2*z^(-1) + 2/3*G[
         z^(-1),0,h]*Pi^2*h^(-1) - 8/3*G[z^(-1),0,h]*Pi^2 - 2/3*G[
         z^(-1),0,h]*Pi^2*h + 2/3*G[z^(-1),0,h]*Pi^2*z - 8*G[z^(-1),0,
         Lzm,z^(-1),z] + 2*G[z^(-1),0,Lzm,z^(-1),z]*z^(-1) + 2*G[z^(-1)
         ,0,Lzm,z^(-1),z]*h^(-1) - 2*G[z^(-1),0,Lzm,z^(-1),z]*h + 2*G[
         z^(-1),0,Lzm,z^(-1),z]*z - 8*G[z^(-1),0,Lzm,z,z] + 2*G[z^(-1),
         0,Lzm,z,z]*z^(-1) + 2*G[z^(-1),0,Lzm,z,z]*h^(-1) - 2*G[z^(-1),
         0,Lzm,z,z]*h + 2*G[z^(-1),0,Lzm,z,z]*z + 8*G[z^(-1),0,Lzm,0,z]
          - 2*G[z^(-1),0,Lzm,0,z]*z^(-1) - 2*G[z^(-1),0,Lzm,0,z]*h^(-1)
          + 2*G[z^(-1),0,Lzm,0,z]*h - 2*G[z^(-1),0,Lzm,0,z]*z - 8*G[
         z^(-1),0,Lzp,z^(-1),z] + 2*G[z^(-1),0,Lzp,z^(-1),z]*z^(-1) + 2
         *G[z^(-1),0,Lzp,z^(-1),z]*h^(-1) - 2*G[z^(-1),0,Lzp,z^(-1),z]*
         h + 2*G[z^(-1),0,Lzp,z^(-1),z]*z - 8*G[z^(-1),0,Lzp,z,z] + 2*
         G[z^(-1),0,Lzp,z,z]*z^(-1) + 2*G[z^(-1),0,Lzp,z,z]*h^(-1) - 2*
         G[z^(-1),0,Lzp,z,z]*h + 2*G[z^(-1),0,Lzp,z,z]*z + 8*G[z^(-1),0
         ,Lzp,0,z] - 2*G[z^(-1),0,Lzp,0,z]*z^(-1) - 2*G[z^(-1),0,Lzp,0,
         z]*h^(-1) + 2*G[z^(-1),0,Lzp,0,z]*h - 2*G[z^(-1),0,Lzp,0,z]*z
          - 8*G[z^(-1),0,Kzm,z^(-1),z] + 2*G[z^(-1),0,Kzm,z^(-1),z]*
         z^(-1) + 2*G[z^(-1),0,Kzm,z^(-1),z]*h^(-1) - 2*G[z^(-1),0,Kzm,
         z^(-1),z]*h + 2*G[z^(-1),0,Kzm,z^(-1),z]*z - 8*G[z^(-1),0,Kzm,
         z,z] + 2*G[z^(-1),0,Kzm,z,z]*z^(-1) + 2*G[z^(-1),0,Kzm,z,z]*
         h^(-1) - 2*G[z^(-1),0,Kzm,z,z]*h + 2*G[z^(-1),0,Kzm,z,z]*z - 8
         *G[z^(-1),0,Kzp,z^(-1),z] + 2*G[z^(-1),0,Kzp,z^(-1),z]*z^(-1)
          + 2*G[z^(-1),0,Kzp,z^(-1),z]*h^(-1) - 2*G[z^(-1),0,Kzp,z^(-1)
         ,z]*h + 2*G[z^(-1),0,Kzp,z^(-1),z]*z - 8*G[z^(-1),0,Kzp,z,z]
          + 2*G[z^(-1),0,Kzp,z,z]*z^(-1) + 2*G[z^(-1),0,Kzp,z,z]*h^(-1)
          - 2*G[z^(-1),0,Kzp,z,z]*h + 2*G[z^(-1),0,Kzp,z,z]*z + 24*G[
         z^(-1),0,0,h] - 2*G[z^(-1),0,0,h]*z^(-1) + 6*G[z^(-1),0,0,h]*
         h^(-1) + 6*G[z^(-1),0,0,h]*h - 2*G[z^(-1),0,0,h]*z - 8*G[
         z^(-1),0,0,Kzm,z] + 2*G[z^(-1),0,0,Kzm,z]*z^(-1) + 2*G[z^(-1),
         0,0,Kzm,z]*h^(-1) - 2*G[z^(-1),0,0,Kzm,z]*h + 2*G[z^(-1),0,0,
         Kzm,z]*z - 8*G[z^(-1),0,0,Kzp,z] + 2*G[z^(-1),0,0,Kzp,z]*
         z^(-1) + 2*G[z^(-1),0,0,Kzp,z]*h^(-1) - 2*G[z^(-1),0,0,Kzp,z]*
         h + 2*G[z^(-1),0,0,Kzp,z]*z - 24*G[z^(-1),0,0,0,h] - 6*G[
         z^(-1),0,0,0,h]*z^(-1) - 6*G[z^(-1),0,0,0,h]*h^(-1) - 6*G[
         z^(-1),0,0,0,h]*h + 6*G[z^(-1),0,0,0,h]*z + 16*G[z^(-1),1,
         z^(-1),0,h] + 4*G[z^(-1),1,z^(-1),0,h]*z^(-1) + 4*G[z^(-1),1,
         z^(-1),0,h]*h^(-1) + 4*G[z^(-1),1,z^(-1),0,h]*h - 4*G[z^(-1),1
         ,z^(-1),0,h]*z + 16*G[z^(-1),1,z,0,h] + 4*G[z^(-1),1,z,0,h]*
         z^(-1) + 4*G[z^(-1),1,z,0,h]*h^(-1) + 4*G[z^(-1),1,z,0,h]*h - 
         4*G[z^(-1),1,z,0,h]*z - 2/3*G[z^(-1),1,h]*Pi^2*z^(-1) - 2/3*G[
         z^(-1),1,h]*Pi^2*h^(-1) - 8/3*G[z^(-1),1,h]*Pi^2 - 2/3*G[
         z^(-1),1,h]*Pi^2*h + 2/3*G[z^(-1),1,h]*Pi^2*z + 8*G[z^(-1),1,
         Lzm,0,z] - 2*G[z^(-1),1,Lzm,0,z]*z^(-1) - 2*G[z^(-1),1,Lzm,0,z
         ]*h^(-1) + 2*G[z^(-1),1,Lzm,0,z]*h - 2*G[z^(-1),1,Lzm,0,z]*z
          + 8*G[z^(-1),1,Lzp,0,z] - 2*G[z^(-1),1,Lzp,0,z]*z^(-1) - 2*G[
         z^(-1),1,Lzp,0,z]*h^(-1) + 2*G[z^(-1),1,Lzp,0,z]*h - 2*G[
         z^(-1),1,Lzp,0,z]*z + 8*G[z^(-1),1,Kzm,0,z] - 2*G[z^(-1),1,Kzm
         ,0,z]*z^(-1) - 2*G[z^(-1),1,Kzm,0,z]*h^(-1) + 2*G[z^(-1),1,Kzm
         ,0,z]*h - 2*G[z^(-1),1,Kzm,0,z]*z + 8*G[z^(-1),1,Kzp,0,z] - 2*
         G[z^(-1),1,Kzp,0,z]*z^(-1) - 2*G[z^(-1),1,Kzp,0,z]*h^(-1) + 2*
         G[z^(-1),1,Kzp,0,z]*h - 2*G[z^(-1),1,Kzp,0,z]*z + 8*G[z^(-1),1
         ,0,Lzm,z] - 2*G[z^(-1),1,0,Lzm,z]*z^(-1) - 2*G[z^(-1),1,0,Lzm,
         z]*h^(-1) + 2*G[z^(-1),1,0,Lzm,z]*h - 2*G[z^(-1),1,0,Lzm,z]*z
          + 8*G[z^(-1),1,0,Lzp,z] - 2*G[z^(-1),1,0,Lzp,z]*z^(-1) - 2*G[
         z^(-1),1,0,Lzp,z]*h^(-1) + 2*G[z^(-1),1,0,Lzp,z]*h - 2*G[
         z^(-1),1,0,Lzp,z]*z + 8*G[z^(-1),1,0,Kzm,z] - 2*G[z^(-1),1,0,
         Kzm,z]*z^(-1) - 2*G[z^(-1),1,0,Kzm,z]*h^(-1) + 2*G[z^(-1),1,0,
         Kzm,z]*h - 2*G[z^(-1),1,0,Kzm,z]*z + 8*G[z^(-1),1,0,Kzp,z] - 2
         *G[z^(-1),1,0,Kzp,z]*z^(-1) - 2*G[z^(-1),1,0,Kzp,z]*h^(-1) + 2
         *G[z^(-1),1,0,Kzp,z]*h - 2*G[z^(-1),1,0,Kzp,z]*z - 8*G[z^(-1),
         1,0,0,h] - 2*G[z^(-1),1,0,0,h]*z^(-1) - 2*G[z^(-1),1,0,0,h]*
         h^(-1) - 2*G[z^(-1),1,0,0,h]*h + 2*G[z^(-1),1,0,0,h]*z - 16*G[
         z^(-1),1,1,0,h] - 4*G[z^(-1),1,1,0,h]*z^(-1) - 4*G[z^(-1),1,1,
         0,h]*h^(-1) - 4*G[z^(-1),1,1,0,h]*h + 4*G[z^(-1),1,1,0,h]*z + 
         16*G[Jz^(-1),z^(-1),0,h] - G[Jz^(-1),z^(-1),0,h]*z^(-1) + 3*G[
         Jz^(-1),z^(-1),0,h]*h^(-1) + 3*G[Jz^(-1),z^(-1),0,h]*h - G[
         Jz^(-1),z^(-1),0,h]*z + 16*G[Jz^(-1),z,0,h] - G[Jz^(-1),z,0,h]
         *z^(-1) + 3*G[Jz^(-1),z,0,h]*h^(-1) + 3*G[Jz^(-1),z,0,h]*h - 
         G[Jz^(-1),z,0,h]*z + 1/6*G[Jz^(-1),h]*Pi^2*z^(-1) - 1/2*G[
         Jz^(-1),h]*Pi^2*h^(-1) - 8/3*G[Jz^(-1),h]*Pi^2 - 1/2*G[Jz^(-1)
         ,h]*Pi^2*h + 1/6*G[Jz^(-1),h]*Pi^2*z - 16*G[Jz^(-1),1,0,h] + 
         G[Jz^(-1),1,0,h]*z^(-1) - 3*G[Jz^(-1),1,0,h]*h^(-1) - 3*G[
         Jz^(-1),1,0,h]*h + G[Jz^(-1),1,0,h]*z + 8*G[z,Jz^(-1),z^(-1),0
         ,h] + 2*G[z,Jz^(-1),z^(-1),0,h]*z^(-1) + 2*G[z,Jz^(-1),z^(-1),
         0,h]*h^(-1) + 2*G[z,Jz^(-1),z^(-1),0,h]*h - 2*G[z,Jz^(-1),
         z^(-1),0,h]*z + 8*G[z,Jz^(-1),z,0,h] + 2*G[z,Jz^(-1),z,0,h]*
         z^(-1) + 2*G[z,Jz^(-1),z,0,h]*h^(-1) + 2*G[z,Jz^(-1),z,0,h]*h
          - 2*G[z,Jz^(-1),z,0,h]*z - 1/3*G[z,Jz^(-1),h]*Pi^2*z^(-1) - 1/
         3*G[z,Jz^(-1),h]*Pi^2*h^(-1) - 4/3*G[z,Jz^(-1),h]*Pi^2 - 1/3*
         G[z,Jz^(-1),h]*Pi^2*h + 1/3*G[z,Jz^(-1),h]*Pi^2*z - 8*G[z,
         Jz^(-1),1,0,h] - 2*G[z,Jz^(-1),1,0,h]*z^(-1) - 2*G[z,Jz^(-1),1
         ,0,h]*h^(-1) - 2*G[z,Jz^(-1),1,0,h]*h + 2*G[z,Jz^(-1),1,0,h]*z
          - 12*G[z,h]*z^(-1)*zeta3 - 12*G[z,h]*h^(-1)*zeta3 + 16*G[z,h]
         *zeta3 + 4*G[z,h]*h*zeta3 - 4*G[z,h]*z*zeta3 + 16*G[z,h]*G[Lzm
         ,z^(-1),0,z] - 4*G[z,h]*G[Lzm,z^(-1),0,z]*z^(-1) - 4*G[z,h]*G[
         Lzm,z^(-1),0,z]*h^(-1) + 4*G[z,h]*G[Lzm,z^(-1),0,z]*h - 4*G[z,
         h]*G[Lzm,z^(-1),0,z]*z - 1/3*G[z,h]*G[Lzm,z]*Pi^2*z^(-1) - 1/3
         *G[z,h]*G[Lzm,z]*Pi^2*h^(-1) + 4/3*G[z,h]*G[Lzm,z]*Pi^2 + 1/3*
         G[z,h]*G[Lzm,z]*Pi^2*h - 1/3*G[z,h]*G[Lzm,z]*Pi^2*z + 8*G[z,h]
         *G[Lzm,0,z^(-1),z] - 2*G[z,h]*G[Lzm,0,z^(-1),z]*z^(-1) - 2*G[z
         ,h]*G[Lzm,0,z^(-1),z]*h^(-1) + 2*G[z,h]*G[Lzm,0,z^(-1),z]*h - 
         2*G[z,h]*G[Lzm,0,z^(-1),z]*z + 8*G[z,h]*G[Lzm,0,z,z] - 2*G[z,h
         ]*G[Lzm,0,z,z]*z^(-1) - 2*G[z,h]*G[Lzm,0,z,z]*h^(-1) + 2*G[z,h
         ]*G[Lzm,0,z,z]*h - 2*G[z,h]*G[Lzm,0,z,z]*z - 8*G[z,h]*G[Lzm,1,
         0,z] + 2*G[z,h]*G[Lzm,1,0,z]*z^(-1) + 2*G[z,h]*G[Lzm,1,0,z]*
         h^(-1) - 2*G[z,h]*G[Lzm,1,0,z]*h + 2*G[z,h]*G[Lzm,1,0,z]*z + 
         16*G[z,h]*G[Lzp,z^(-1),0,z] - 4*G[z,h]*G[Lzp,z^(-1),0,z]*
         z^(-1) - 4*G[z,h]*G[Lzp,z^(-1),0,z]*h^(-1) + 4*G[z,h]*G[Lzp,
         z^(-1),0,z]*h - 4*G[z,h]*G[Lzp,z^(-1),0,z]*z - 1/3*G[z,h]*G[
         Lzp,z]*Pi^2*z^(-1) - 1/3*G[z,h]*G[Lzp,z]*Pi^2*h^(-1) + 4/3*G[z
         ,h]*G[Lzp,z]*Pi^2 + 1/3*G[z,h]*G[Lzp,z]*Pi^2*h - 1/3*G[z,h]*G[
         Lzp,z]*Pi^2*z + 8*G[z,h]*G[Lzp,0,z^(-1),z] - 2*G[z,h]*G[Lzp,0,
         z^(-1),z]*z^(-1) - 2*G[z,h]*G[Lzp,0,z^(-1),z]*h^(-1) + 2*G[z,h
         ]*G[Lzp,0,z^(-1),z]*h - 2*G[z,h]*G[Lzp,0,z^(-1),z]*z + 8*G[z,h
         ]*G[Lzp,0,z,z] - 2*G[z,h]*G[Lzp,0,z,z]*z^(-1) - 2*G[z,h]*G[Lzp
         ,0,z,z]*h^(-1) + 2*G[z,h]*G[Lzp,0,z,z]*h - 2*G[z,h]*G[Lzp,0,z,
         z]*z - 8*G[z,h]*G[Lzp,1,0,z] + 2*G[z,h]*G[Lzp,1,0,z]*z^(-1) + 
         2*G[z,h]*G[Lzp,1,0,z]*h^(-1) - 2*G[z,h]*G[Lzp,1,0,z]*h + 2*G[z
         ,h]*G[Lzp,1,0,z]*z + 16*G[z,h]*G[Kzm,z^(-1),0,z] - 4*G[z,h]*G[
         Kzm,z^(-1),0,z]*z^(-1) - 4*G[z,h]*G[Kzm,z^(-1),0,z]*h^(-1) + 4
         *G[z,h]*G[Kzm,z^(-1),0,z]*h - 4*G[z,h]*G[Kzm,z^(-1),0,z]*z - 1/
         3*G[z,h]*G[Kzm,z]*Pi^2*z^(-1) - 1/3*G[z,h]*G[Kzm,z]*Pi^2*
         h^(-1) + 4/3*G[z,h]*G[Kzm,z]*Pi^2 + 1/3*G[z,h]*G[Kzm,z]*Pi^2*h
          - 1/3*G[z,h]*G[Kzm,z]*Pi^2*z + 8*G[z,h]*G[Kzm,0,z^(-1),z] - 2
         *G[z,h]*G[Kzm,0,z^(-1),z]*z^(-1) - 2*G[z,h]*G[Kzm,0,z^(-1),z]*
         h^(-1) + 2*G[z,h]*G[Kzm,0,z^(-1),z]*h - 2*G[z,h]*G[Kzm,0,
         z^(-1),z]*z + 8*G[z,h]*G[Kzm,0,z,z] - 2*G[z,h]*G[Kzm,0,z,z]*
         z^(-1) - 2*G[z,h]*G[Kzm,0,z,z]*h^(-1) + 2*G[z,h]*G[Kzm,0,z,z]*
         h - 2*G[z,h]*G[Kzm,0,z,z]*z - 24*G[z,h]*G[Kzm,0,0,z] + 6*G[z,h
         ]*G[Kzm,0,0,z]*z^(-1) + 6*G[z,h]*G[Kzm,0,0,z]*h^(-1) - 6*G[z,h
         ]*G[Kzm,0,0,z]*h + 6*G[z,h]*G[Kzm,0,0,z]*z - 8*G[z,h]*G[Kzm,1,
         0,z] + 2*G[z,h]*G[Kzm,1,0,z]*z^(-1) + 2*G[z,h]*G[Kzm,1,0,z]*
         h^(-1) - 2*G[z,h]*G[Kzm,1,0,z]*h + 2*G[z,h]*G[Kzm,1,0,z]*z + 
         16*G[z,h]*G[Kzp,z^(-1),0,z] - 4*G[z,h]*G[Kzp,z^(-1),0,z]*
         z^(-1) - 4*G[z,h]*G[Kzp,z^(-1),0,z]*h^(-1) + 4*G[z,h]*G[Kzp,
         z^(-1),0,z]*h - 4*G[z,h]*G[Kzp,z^(-1),0,z]*z - 1/3*G[z,h]*G[
         Kzp,z]*Pi^2*z^(-1) - 1/3*G[z,h]*G[Kzp,z]*Pi^2*h^(-1) + 4/3*G[z
         ,h]*G[Kzp,z]*Pi^2 + 1/3*G[z,h]*G[Kzp,z]*Pi^2*h - 1/3*G[z,h]*G[
         Kzp,z]*Pi^2*z + 8*G[z,h]*G[Kzp,0,z^(-1),z] - 2*G[z,h]*G[Kzp,0,
         z^(-1),z]*z^(-1) - 2*G[z,h]*G[Kzp,0,z^(-1),z]*h^(-1) + 2*G[z,h
         ]*G[Kzp,0,z^(-1),z]*h - 2*G[z,h]*G[Kzp,0,z^(-1),z]*z + 8*G[z,h
         ]*G[Kzp,0,z,z] - 2*G[z,h]*G[Kzp,0,z,z]*z^(-1) - 2*G[z,h]*G[Kzp
         ,0,z,z]*h^(-1) + 2*G[z,h]*G[Kzp,0,z,z]*h - 2*G[z,h]*G[Kzp,0,z,
         z]*z - 24*G[z,h]*G[Kzp,0,0,z] + 6*G[z,h]*G[Kzp,0,0,z]*z^(-1)
          + 6*G[z,h]*G[Kzp,0,0,z]*h^(-1) - 6*G[z,h]*G[Kzp,0,0,z]*h + 6*
         G[z,h]*G[Kzp,0,0,z]*z - 8*G[z,h]*G[Kzp,1,0,z] + 2*G[z,h]*G[Kzp
         ,1,0,z]*z^(-1) + 2*G[z,h]*G[Kzp,1,0,z]*h^(-1) - 2*G[z,h]*G[Kzp
         ,1,0,z]*h + 2*G[z,h]*G[Kzp,1,0,z]*z - 8*G[z,Lzm,z^(-1),0,h] + 
         2*G[z,Lzm,z^(-1),0,h]*z^(-1) + 2*G[z,Lzm,z^(-1),0,h]*h^(-1) - 
         2*G[z,Lzm,z^(-1),0,h]*h + 2*G[z,Lzm,z^(-1),0,h]*z + 8*G[z,Lzm,
         z,0,h] - 2*G[z,Lzm,z,0,h]*z^(-1) - 2*G[z,Lzm,z,0,h]*h^(-1) + 2
         *G[z,Lzm,z,0,h]*h - 2*G[z,Lzm,z,0,h]*z + 1/3*G[z,Lzm,h]*Pi^2*
         z^(-1) + 1/3*G[z,Lzm,h]*Pi^2*h^(-1) - 4/3*G[z,Lzm,h]*Pi^2 - 1/
         3*G[z,Lzm,h]*Pi^2*h + 1/3*G[z,Lzm,h]*Pi^2*z - 16*G[z,Lzm,0,0,h
         ] + 4*G[z,Lzm,0,0,h]*z^(-1) + 4*G[z,Lzm,0,0,h]*h^(-1) - 4*G[z,
         Lzm,0,0,h]*h + 4*G[z,Lzm,0,0,h]*z - 8*G[z,Lzp,z^(-1),0,h] + 2*
         G[z,Lzp,z^(-1),0,h]*z^(-1) + 2*G[z,Lzp,z^(-1),0,h]*h^(-1) - 2*
         G[z,Lzp,z^(-1),0,h]*h + 2*G[z,Lzp,z^(-1),0,h]*z + 8*G[z,Lzp,z,
         0,h] - 2*G[z,Lzp,z,0,h]*z^(-1) - 2*G[z,Lzp,z,0,h]*h^(-1) + 2*
         G[z,Lzp,z,0,h]*h - 2*G[z,Lzp,z,0,h]*z + 1/3*G[z,Lzp,h]*Pi^2*
         z^(-1) + 1/3*G[z,Lzp,h]*Pi^2*h^(-1) - 4/3*G[z,Lzp,h]*Pi^2 - 1/
         3*G[z,Lzp,h]*Pi^2*h + 1/3*G[z,Lzp,h]*Pi^2*z - 16*G[z,Lzp,0,0,h
         ] + 4*G[z,Lzp,0,0,h]*z^(-1) + 4*G[z,Lzp,0,0,h]*h^(-1) - 4*G[z,
         Lzp,0,0,h]*h + 4*G[z,Lzp,0,0,h]*z - 8*G[z,Kzm,z^(-1),0,h] + 2*
         G[z,Kzm,z^(-1),0,h]*z^(-1) + 2*G[z,Kzm,z^(-1),0,h]*h^(-1) - 2*
         G[z,Kzm,z^(-1),0,h]*h + 2*G[z,Kzm,z^(-1),0,h]*z + 8*G[z,Kzm,z,
         0,h] - 2*G[z,Kzm,z,0,h]*z^(-1) - 2*G[z,Kzm,z,0,h]*h^(-1) + 2*
         G[z,Kzm,z,0,h]*h - 2*G[z,Kzm,z,0,h]*z + 1/3*G[z,Kzm,h]*Pi^2*
         z^(-1) + 1/3*G[z,Kzm,h]*Pi^2*h^(-1) - 4/3*G[z,Kzm,h]*Pi^2 - 1/
         3*G[z,Kzm,h]*Pi^2*h + 1/3*G[z,Kzm,h]*Pi^2*z + 16*G[z,Kzm,0,0,h
         ] - 4*G[z,Kzm,0,0,h]*z^(-1) - 4*G[z,Kzm,0,0,h]*h^(-1) + 4*G[z,
         Kzm,0,0,h]*h - 4*G[z,Kzm,0,0,h]*z - 8*G[z,Kzp,z^(-1),0,h] + 2*
         G[z,Kzp,z^(-1),0,h]*z^(-1) + 2*G[z,Kzp,z^(-1),0,h]*h^(-1) - 2*
         G[z,Kzp,z^(-1),0,h]*h + 2*G[z,Kzp,z^(-1),0,h]*z + 8*G[z,Kzp,z,
         0,h] - 2*G[z,Kzp,z,0,h]*z^(-1) - 2*G[z,Kzp,z,0,h]*h^(-1) + 2*
         G[z,Kzp,z,0,h]*h - 2*G[z,Kzp,z,0,h]*z + 1/3*G[z,Kzp,h]*Pi^2*
         z^(-1) + 1/3*G[z,Kzp,h]*Pi^2*h^(-1) - 4/3*G[z,Kzp,h]*Pi^2 - 1/
         3*G[z,Kzp,h]*Pi^2*h + 1/3*G[z,Kzp,h]*Pi^2*z + 16*G[z,Kzp,0,0,h
         ] - 4*G[z,Kzp,0,0,h]*z^(-1) - 4*G[z,Kzp,0,0,h]*h^(-1) + 4*G[z,
         Kzp,0,0,h]*h - 4*G[z,Kzp,0,0,h]*z + 8*G[z,Jz,z^(-1),0,h] + 2*
         G[z,Jz,z^(-1),0,h]*z^(-1) + 2*G[z,Jz,z^(-1),0,h]*h^(-1) + 2*G[
         z,Jz,z^(-1),0,h]*h - 2*G[z,Jz,z^(-1),0,h]*z + 8*G[z,Jz,z,0,h]
          + 2*G[z,Jz,z,0,h]*z^(-1) + 2*G[z,Jz,z,0,h]*h^(-1) + 2*G[z,Jz,
         z,0,h]*h - 2*G[z,Jz,z,0,h]*z - 1/3*G[z,Jz,h]*Pi^2*z^(-1) - 1/3
         *G[z,Jz,h]*Pi^2*h^(-1) - 4/3*G[z,Jz,h]*Pi^2 - 1/3*G[z,Jz,h]*
         Pi^2*h + 1/3*G[z,Jz,h]*Pi^2*z - 8*G[z,Jz,0,0,h] - 2*G[z,Jz,0,0
         ,h]*z^(-1) - 2*G[z,Jz,0,0,h]*h^(-1) - 2*G[z,Jz,0,0,h]*h + 2*G[
         z,Jz,0,0,h]*z - 8*G[z,Jz,1,0,h] - 2*G[z,Jz,1,0,h]*z^(-1) - 2*
         G[z,Jz,1,0,h]*h^(-1) - 2*G[z,Jz,1,0,h]*h + 2*G[z,Jz,1,0,h]*z
          + 16*G[z,0,z^(-1),0,h] - 4*G[z,0,z^(-1),0,h]*z^(-1) - 4*G[z,0
         ,z^(-1),0,h]*h^(-1) + 4*G[z,0,z^(-1),0,h]*h - 4*G[z,0,z^(-1),0
         ,h]*z - 16*G[z,0,z,0,h] + 4*G[z,0,z,0,h]*z^(-1) + 4*G[z,0,z,0,
         h]*h^(-1) - 4*G[z,0,z,0,h]*h + 4*G[z,0,z,0,h]*z - 5*G[z,0,h]
          + 5*G[z,0,h]*z^(-1) - G[z,0,h]*h^(-1) + G[z,0,h]*h - G[z,0,h]
         *z - 2/3*G[z,0,h]*Pi^2*z^(-1) - 2/3*G[z,0,h]*Pi^2*h^(-1) + 8/3
         *G[z,0,h]*Pi^2 + 2/3*G[z,0,h]*Pi^2*h - 2/3*G[z,0,h]*Pi^2*z + 
         24*G[z,0,0,h] - 2*G[z,0,0,h]*z^(-1) + 6*G[z,0,0,h]*h^(-1) + 6*
         G[z,0,0,h]*h - 2*G[z,0,0,h]*z + 24*G[z,0,0,0,h] + 6*G[z,0,0,0,
         h]*z^(-1) + 6*G[z,0,0,0,h]*h^(-1) + 6*G[z,0,0,0,h]*h - 6*G[z,0
         ,0,0,h]*z - 16*G[z,1,z^(-1),0,h] - 4*G[z,1,z^(-1),0,h]*z^(-1)
          - 4*G[z,1,z^(-1),0,h]*h^(-1) - 4*G[z,1,z^(-1),0,h]*h + 4*G[z,
         1,z^(-1),0,h]*z - 16*G[z,1,z,0,h] - 4*G[z,1,z,0,h]*z^(-1) - 4*
         G[z,1,z,0,h]*h^(-1) - 4*G[z,1,z,0,h]*h + 4*G[z,1,z,0,h]*z + 2/
         3*G[z,1,h]*Pi^2*z^(-1) + 2/3*G[z,1,h]*Pi^2*h^(-1) + 8/3*G[z,1,
         h]*Pi^2 + 2/3*G[z,1,h]*Pi^2*h - 2/3*G[z,1,h]*Pi^2*z + 8*G[z,1,
         0,0,h] + 2*G[z,1,0,0,h]*z^(-1) + 2*G[z,1,0,0,h]*h^(-1) + 2*G[z
         ,1,0,0,h]*h - 2*G[z,1,0,0,h]*z + 16*G[z,1,1,0,h] + 4*G[z,1,1,0
         ,h]*z^(-1) + 4*G[z,1,1,0,h]*h^(-1) + 4*G[z,1,1,0,h]*h - 4*G[z,
         1,1,0,h]*z - 16*G[Lzm,z^(-1),z^(-1),0,z] - 4*G[Lzm,z^(-1),
         z^(-1),0,z]*z^(-1) - 4*G[Lzm,z^(-1),z^(-1),0,z]*h^(-1) - 4*G[
         Lzm,z^(-1),z^(-1),0,z]*h + 4*G[Lzm,z^(-1),z^(-1),0,z]*z - 2/3*
         G[Lzm,z^(-1),z]*Pi^2*z^(-1) - 2/3*G[Lzm,z^(-1),z]*Pi^2*h^(-1)
          - 8/3*G[Lzm,z^(-1),z]*Pi^2 - 2/3*G[Lzm,z^(-1),z]*Pi^2*h + 2/3
         *G[Lzm,z^(-1),z]*Pi^2*z - 16*G[Lzm,z^(-1),z,0,z] + 4*G[Lzm,
         z^(-1),z,0,z]*z^(-1) + 4*G[Lzm,z^(-1),z,0,z]*h^(-1) - 4*G[Lzm,
         z^(-1),z,0,z]*h + 4*G[Lzm,z^(-1),z,0,z]*z - 16*G[Lzm,z^(-1),-1
         ,0,z] - 12*G[Lzm,z^(-1),-1,0,z]*z^(-1) - 12*G[Lzm,z^(-1),-1,0,
         z]*h^(-1) - 4*G[Lzm,z^(-1),-1,0,z]*h + 4*G[Lzm,z^(-1),-1,0,z]*
         z - 8*G[Lzm,z^(-1),0,z^(-1),z] - 2*G[Lzm,z^(-1),0,z^(-1),z]*
         z^(-1) - 2*G[Lzm,z^(-1),0,z^(-1),z]*h^(-1) - 2*G[Lzm,z^(-1),0,
         z^(-1),z]*h + 2*G[Lzm,z^(-1),0,z^(-1),z]*z + 8*G[Lzm,z^(-1),0,
         z] - 2*G[Lzm,z^(-1),0,z]*z - 16*G[Lzm,z^(-1),0,z]*G[z^(-1),h]
          + 4*G[Lzm,z^(-1),0,z]*G[z^(-1),h]*z^(-1) + 4*G[Lzm,z^(-1),0,z
         ]*G[z^(-1),h]*h^(-1) - 4*G[Lzm,z^(-1),0,z]*G[z^(-1),h]*h + 4*
         G[Lzm,z^(-1),0,z]*G[z^(-1),h]*z - 24*G[Lzm,z^(-1),0,z,z] + 2*
         G[Lzm,z^(-1),0,z,z]*z^(-1) + 2*G[Lzm,z^(-1),0,z,z]*h^(-1) - 6*
         G[Lzm,z^(-1),0,z,z]*h + 6*G[Lzm,z^(-1),0,z,z]*z + 2*G[Lzm,
         z^(-1),0,h] + 4*G[Lzm,z^(-1),0,h]*z^(-1) - 2*G[Lzm,z^(-1),0,h]
         *h^(-1) - 2*G[Lzm,z^(-1),0,h]*h + 2*G[Lzm,z^(-1),0,h]*z + 16*
         G[Lzm,z^(-1),0,-1,z] - 4*G[Lzm,z^(-1),0,-1,z]*z^(-1) - 4*G[Lzm
         ,z^(-1),0,-1,z]*h^(-1) + 4*G[Lzm,z^(-1),0,-1,z]*h - 4*G[Lzm,
         z^(-1),0,-1,z]*z + 80*G[Lzm,z^(-1),0,0,z] + 8*G[Lzm,z^(-1),0,0
         ,z]*h^(-1) + 16*G[Lzm,z^(-1),0,0,z]*h - 16*G[Lzm,z^(-1),0,0,z]
         *z - 16*G[Lzm,z^(-1),0,1,z] - 8*G[Lzm,z^(-1),0,1,z]*h^(-1) - 
         16*G[Lzm,z^(-1),1,0,z] - 8*G[Lzm,z^(-1),1,0,z]*h^(-1) - 5*G[
         Lzm,z]*z^(-1)*zeta3 - 5*G[Lzm,z]*h^(-1)*zeta3 - 20*G[Lzm,z]*
         zeta3 - 5*G[Lzm,z]*h*zeta3 + 5*G[Lzm,z]*z*zeta3 + 2/3*G[Lzm,z]
         *Pi^2 - 1/6*G[Lzm,z]*Pi^2*z + 1/3*G[Lzm,z]*G[z^(-1),h]*Pi^2*
         z^(-1) + 1/3*G[Lzm,z]*G[z^(-1),h]*Pi^2*h^(-1) - 4/3*G[Lzm,z]*
         G[z^(-1),h]*Pi^2 - 1/3*G[Lzm,z]*G[z^(-1),h]*Pi^2*h + 1/3*G[Lzm
         ,z]*G[z^(-1),h]*Pi^2*z - 32*G[Lzm,z,z^(-1),0,z] - 8*G[Lzm,z,
         z^(-1),0,z]*h + 8*G[Lzm,z,z^(-1),0,z]*z - 8/3*G[Lzm,z,z]*Pi^2
          - 2/3*G[Lzm,z,z]*Pi^2*h + 2/3*G[Lzm,z,z]*Pi^2*z + 16*G[Lzm,z,
         -1,0,z] + 4*G[Lzm,z,-1,0,z]*z^(-1) + 4*G[Lzm,z,-1,0,z]*h^(-1)
          + 4*G[Lzm,z,-1,0,z]*h - 4*G[Lzm,z,-1,0,z]*z - 16*G[Lzm,z,0,
         z^(-1),z] - 4*G[Lzm,z,0,z^(-1),z]*h + 4*G[Lzm,z,0,z^(-1),z]*z
          - 16*G[Lzm,z,0,z,z] - 4*G[Lzm,z,0,z,z]*h + 4*G[Lzm,z,0,z,z]*z
          - 2*G[Lzm,z,0,h] - 4*G[Lzm,z,0,h]*z^(-1) + 2*G[Lzm,z,0,h]*
         h^(-1) + 2*G[Lzm,z,0,h]*h - 2*G[Lzm,z,0,h]*z + 24*G[Lzm,z,1,0,
         z] + 2*G[Lzm,z,1,0,z]*z^(-1) + 2*G[Lzm,z,1,0,z]*h^(-1) + 6*G[
         Lzm,z,1,0,z]*h - 6*G[Lzm,z,1,0,z]*z + 2/3*G[Lzm,h]*Pi^2*z^(-1)
          - 1/3*G[Lzm,h]*Pi^2*h^(-1) + 1/3*G[Lzm,h]*Pi^2 - 1/3*G[Lzm,h]
         *Pi^2*h + 1/3*G[Lzm,h]*Pi^2*z + 8*G[Lzm,Kzm,z^(-1),0,z] + 2*G[
         Lzm,Kzm,z^(-1),0,z]*z^(-1) + 2*G[Lzm,Kzm,z^(-1),0,z]*h^(-1) + 
         2*G[Lzm,Kzm,z^(-1),0,z]*h - 2*G[Lzm,Kzm,z^(-1),0,z]*z + 1/6*G[
         Lzm,Kzm,z]*Pi^2*z^(-1) + 1/6*G[Lzm,Kzm,z]*Pi^2*h^(-1) + 2/3*G[
         Lzm,Kzm,z]*Pi^2 + 1/6*G[Lzm,Kzm,z]*Pi^2*h - 1/6*G[Lzm,Kzm,z]*
         Pi^2*z + 4*G[Lzm,Kzm,0,z^(-1),z] + G[Lzm,Kzm,0,z^(-1),z]*
         z^(-1) + G[Lzm,Kzm,0,z^(-1),z]*h^(-1) + G[Lzm,Kzm,0,z^(-1),z]*
         h - G[Lzm,Kzm,0,z^(-1),z]*z + 4*G[Lzm,Kzm,0,z,z] + G[Lzm,Kzm,0
         ,z,z]*z^(-1) + G[Lzm,Kzm,0,z,z]*h^(-1) + G[Lzm,Kzm,0,z,z]*h - 
         G[Lzm,Kzm,0,z,z]*z - 12*G[Lzm,Kzm,0,0,z] - 3*G[Lzm,Kzm,0,0,z]*
         z^(-1) - 3*G[Lzm,Kzm,0,0,z]*h^(-1) - 3*G[Lzm,Kzm,0,0,z]*h + 3*
         G[Lzm,Kzm,0,0,z]*z - 4*G[Lzm,Kzm,1,0,z] - G[Lzm,Kzm,1,0,z]*
         z^(-1) - G[Lzm,Kzm,1,0,z]*h^(-1) - G[Lzm,Kzm,1,0,z]*h + G[Lzm,
         Kzm,1,0,z]*z + 8*G[Lzm,Kzp,z^(-1),0,z] + 2*G[Lzm,Kzp,z^(-1),0,
         z]*z^(-1) + 2*G[Lzm,Kzp,z^(-1),0,z]*h^(-1) + 2*G[Lzm,Kzp,
         z^(-1),0,z]*h - 2*G[Lzm,Kzp,z^(-1),0,z]*z + 1/6*G[Lzm,Kzp,z]*
         Pi^2*z^(-1) + 1/6*G[Lzm,Kzp,z]*Pi^2*h^(-1) + 2/3*G[Lzm,Kzp,z]*
         Pi^2 + 1/6*G[Lzm,Kzp,z]*Pi^2*h - 1/6*G[Lzm,Kzp,z]*Pi^2*z + 4*
         G[Lzm,Kzp,0,z^(-1),z] + G[Lzm,Kzp,0,z^(-1),z]*z^(-1) + G[Lzm,
         Kzp,0,z^(-1),z]*h^(-1) + G[Lzm,Kzp,0,z^(-1),z]*h - G[Lzm,Kzp,0
         ,z^(-1),z]*z + 4*G[Lzm,Kzp,0,z,z] + G[Lzm,Kzp,0,z,z]*z^(-1) + 
         G[Lzm,Kzp,0,z,z]*h^(-1) + G[Lzm,Kzp,0,z,z]*h - G[Lzm,Kzp,0,z,z
         ]*z - 12*G[Lzm,Kzp,0,0,z] - 3*G[Lzm,Kzp,0,0,z]*z^(-1) - 3*G[
         Lzm,Kzp,0,0,z]*h^(-1) - 3*G[Lzm,Kzp,0,0,z]*h + 3*G[Lzm,Kzp,0,0
         ,z]*z - 4*G[Lzm,Kzp,1,0,z] - G[Lzm,Kzp,1,0,z]*z^(-1) - G[Lzm,
         Kzp,1,0,z]*h^(-1) - G[Lzm,Kzp,1,0,z]*h + G[Lzm,Kzp,1,0,z]*z + 
         8*G[Lzm,-1,z^(-1),0,z] - 6*G[Lzm,-1,z^(-1),0,z]*z^(-1) - 6*G[
         Lzm,-1,z^(-1),0,z]*h^(-1) + 2*G[Lzm,-1,z^(-1),0,z]*h - 2*G[Lzm
         ,-1,z^(-1),0,z]*z - 2/3*G[Lzm,-1,z]*Pi^2*z^(-1) - 2/3*G[Lzm,-1
         ,z]*Pi^2*h^(-1) - 8*G[Lzm,-1,z,0,z] - 2*G[Lzm,-1,z,0,z]*z^(-1)
          - 2*G[Lzm,-1,z,0,z]*h^(-1) - 2*G[Lzm,-1,z,0,z]*h + 2*G[Lzm,-1
         ,z,0,z]*z - 4*G[Lzm,-1,0,z^(-1),z]*z^(-1) - 4*G[Lzm,-1,0,
         z^(-1),z]*h^(-1) - 4*G[Lzm,-1,0,z,z]*z^(-1) - 4*G[Lzm,-1,0,z,z
         ]*h^(-1) + 12*G[Lzm,-1,0,0,z] + 3*G[Lzm,-1,0,0,z]*z^(-1) + 3*
         G[Lzm,-1,0,0,z]*h^(-1) + 3*G[Lzm,-1,0,0,z]*h - 3*G[Lzm,-1,0,0,
         z]*z + 4*G[Lzm,-1,1,0,z]*z^(-1) + 4*G[Lzm,-1,1,0,z]*h^(-1) - 8
         *G[Lzm,0,z^(-1),z^(-1),z] - 2*G[Lzm,0,z^(-1),z^(-1),z]*z^(-1)
          - 2*G[Lzm,0,z^(-1),z^(-1),z]*h^(-1) - 2*G[Lzm,0,z^(-1),z^(-1)
         ,z]*h + 2*G[Lzm,0,z^(-1),z^(-1),z]*z + 4*G[Lzm,0,z^(-1),z] - 
         G[Lzm,0,z^(-1),z]*z - 8*G[Lzm,0,z^(-1),z]*G[z^(-1),h] + 2*G[
         Lzm,0,z^(-1),z]*G[z^(-1),h]*z^(-1) + 2*G[Lzm,0,z^(-1),z]*G[
         z^(-1),h]*h^(-1) - 2*G[Lzm,0,z^(-1),z]*G[z^(-1),h]*h + 2*G[Lzm
         ,0,z^(-1),z]*G[z^(-1),h]*z - 16*G[Lzm,0,z^(-1),z,z] - 4*G[Lzm,
         0,z^(-1),z,z]*h + 4*G[Lzm,0,z^(-1),z,z]*z + 8*G[Lzm,0,z^(-1),
         -1,z] - 2*G[Lzm,0,z^(-1),-1,z]*z^(-1) - 2*G[Lzm,0,z^(-1),-1,z]
         *h^(-1) + 2*G[Lzm,0,z^(-1),-1,z]*h - 2*G[Lzm,0,z^(-1),-1,z]*z
          + 56*G[Lzm,0,z^(-1),0,z] - G[Lzm,0,z^(-1),0,z]*z^(-1) + 5*G[
         Lzm,0,z^(-1),0,z]*h^(-1) + 11*G[Lzm,0,z^(-1),0,z]*h - 11*G[Lzm
         ,0,z^(-1),0,z]*z - 8*G[Lzm,0,z^(-1),1,z] - 4*G[Lzm,0,z^(-1),1,
         z]*h^(-1) + 1/6*G[Lzm,0,z]*Pi^2*z^(-1) + 1/2*G[Lzm,0,z]*Pi^2*
         h^(-1) + 4*G[Lzm,0,z]*Pi^2 + 5/6*G[Lzm,0,z]*Pi^2*h - 5/6*G[Lzm
         ,0,z]*Pi^2*z - 16*G[Lzm,0,z,z^(-1),z] - 4*G[Lzm,0,z,z^(-1),z]*
         h + 4*G[Lzm,0,z,z^(-1),z]*z + 4*G[Lzm,0,z,z] - G[Lzm,0,z,z]*z
          - 8*G[Lzm,0,z,z]*G[z^(-1),h] + 2*G[Lzm,0,z,z]*G[z^(-1),h]*
         z^(-1) + 2*G[Lzm,0,z,z]*G[z^(-1),h]*h^(-1) - 2*G[Lzm,0,z,z]*G[
         z^(-1),h]*h + 2*G[Lzm,0,z,z]*G[z^(-1),h]*z - 24*G[Lzm,0,z,z,z]
          + 2*G[Lzm,0,z,z,z]*z^(-1) + 2*G[Lzm,0,z,z,z]*h^(-1) - 6*G[Lzm
         ,0,z,z,z]*h + 6*G[Lzm,0,z,z,z]*z + 8*G[Lzm,0,z,-1,z] - 2*G[Lzm
         ,0,z,-1,z]*z^(-1) - 2*G[Lzm,0,z,-1,z]*h^(-1) + 2*G[Lzm,0,z,-1,
         z]*h - 2*G[Lzm,0,z,-1,z]*z + 24*G[Lzm,0,z,0,z] + G[Lzm,0,z,0,z
         ]*z^(-1) + 3*G[Lzm,0,z,0,z]*h^(-1) + 5*G[Lzm,0,z,0,z]*h - 5*G[
         Lzm,0,z,0,z]*z - 8*G[Lzm,0,z,1,z] - 4*G[Lzm,0,z,1,z]*h^(-1) + 
         4*G[Lzm,0,Kzm,z^(-1),z] + G[Lzm,0,Kzm,z^(-1),z]*z^(-1) + G[Lzm
         ,0,Kzm,z^(-1),z]*h^(-1) + G[Lzm,0,Kzm,z^(-1),z]*h - G[Lzm,0,
         Kzm,z^(-1),z]*z + 4*G[Lzm,0,Kzm,z,z] + G[Lzm,0,Kzm,z,z]*z^(-1)
          + G[Lzm,0,Kzm,z,z]*h^(-1) + G[Lzm,0,Kzm,z,z]*h - G[Lzm,0,Kzm,
         z,z]*z + 4*G[Lzm,0,Kzp,z^(-1),z] + G[Lzm,0,Kzp,z^(-1),z]*
         z^(-1) + G[Lzm,0,Kzp,z^(-1),z]*h^(-1) + G[Lzm,0,Kzp,z^(-1),z]*
         h - G[Lzm,0,Kzp,z^(-1),z]*z + 4*G[Lzm,0,Kzp,z,z] + G[Lzm,0,Kzp
         ,z,z]*z^(-1) + G[Lzm,0,Kzp,z,z]*h^(-1) + G[Lzm,0,Kzp,z,z]*h - 
         G[Lzm,0,Kzp,z,z]*z + 8*G[Lzm,0,-1,z^(-1),z] - 2*G[Lzm,0,-1,
         z^(-1),z]*z^(-1) - 2*G[Lzm,0,-1,z^(-1),z]*h^(-1) + 2*G[Lzm,0,
         -1,z^(-1),z]*h - 2*G[Lzm,0,-1,z^(-1),z]*z + 8*G[Lzm,0,-1,z,z]
          - 2*G[Lzm,0,-1,z,z]*z^(-1) - 2*G[Lzm,0,-1,z,z]*h^(-1) + 2*G[
         Lzm,0,-1,z,z]*h - 2*G[Lzm,0,-1,z,z]*z - 40*G[Lzm,0,-1,0,z] - 
         10*G[Lzm,0,-1,0,z]*z^(-1) - 10*G[Lzm,0,-1,0,z]*h^(-1) - 10*G[
         Lzm,0,-1,0,z]*h + 10*G[Lzm,0,-1,0,z]*z + 36*G[Lzm,0,0,z^(-1),z
         ] - G[Lzm,0,0,z^(-1),z]*z^(-1) + 3*G[Lzm,0,0,z^(-1),z]*h^(-1)
          + 7*G[Lzm,0,0,z^(-1),z]*h - 7*G[Lzm,0,0,z^(-1),z]*z + 36*G[
         Lzm,0,0,z,z] - G[Lzm,0,0,z,z]*z^(-1) + 3*G[Lzm,0,0,z,z]*h^(-1)
          + 7*G[Lzm,0,0,z,z]*h - 7*G[Lzm,0,0,z,z]*z + 4*G[Lzm,0,0,h] + 
         8*G[Lzm,0,0,h]*z^(-1) - 4*G[Lzm,0,0,h]*h^(-1) - 4*G[Lzm,0,0,h]
         *h + 4*G[Lzm,0,0,h]*z + 4*G[Lzm,0,0,Kzm,z] + G[Lzm,0,0,Kzm,z]*
         z^(-1) + G[Lzm,0,0,Kzm,z]*h^(-1) + G[Lzm,0,0,Kzm,z]*h - G[Lzm,
         0,0,Kzm,z]*z + 4*G[Lzm,0,0,Kzp,z] + G[Lzm,0,0,Kzp,z]*z^(-1) + 
         G[Lzm,0,0,Kzp,z]*h^(-1) + G[Lzm,0,0,Kzp,z]*h - G[Lzm,0,0,Kzp,z
         ]*z - 8*G[Lzm,0,1,z^(-1),z] - 4*G[Lzm,0,1,z^(-1),z]*h^(-1) - 8
         *G[Lzm,0,1,z,z] - 4*G[Lzm,0,1,z,z]*h^(-1) - 40*G[Lzm,0,1,0,z]
          - 5*G[Lzm,0,1,0,z]*z^(-1) - 7*G[Lzm,0,1,0,z]*h^(-1) - 9*G[Lzm
         ,0,1,0,z]*h + 9*G[Lzm,0,1,0,z]*z - 8*G[Lzm,1,z^(-1),0,z] + 2*
         G[Lzm,1,z^(-1),0,z]*z^(-1) - 6*G[Lzm,1,z^(-1),0,z]*h^(-1) + 2*
         G[Lzm,1,z^(-1),0,z]*h - 2*G[Lzm,1,z^(-1),0,z]*z + 1/3*G[Lzm,1,
         z]*Pi^2*z^(-1) - 1/3*G[Lzm,1,z]*Pi^2*h^(-1) + 1/3*G[Lzm,1,z]*
         Pi^2*h - 1/3*G[Lzm,1,z]*Pi^2*z + 16*G[Lzm,1,z,0,z] + 4*G[Lzm,1
         ,z,0,z]*h - 4*G[Lzm,1,z,0,z]*z - 4*G[Lzm,1,Kzm,0,z] - G[Lzm,1,
         Kzm,0,z]*z^(-1) - G[Lzm,1,Kzm,0,z]*h^(-1) - G[Lzm,1,Kzm,0,z]*h
          + G[Lzm,1,Kzm,0,z]*z - 4*G[Lzm,1,Kzp,0,z] - G[Lzm,1,Kzp,0,z]*
         z^(-1) - G[Lzm,1,Kzp,0,z]*h^(-1) - G[Lzm,1,Kzp,0,z]*h + G[Lzm,
         1,Kzp,0,z]*z + 4*G[Lzm,1,-1,0,z]*z^(-1) + 4*G[Lzm,1,-1,0,z]*
         h^(-1) + 2*G[Lzm,1,0,z^(-1),z]*z^(-1) - 2*G[Lzm,1,0,z^(-1),z]*
         h^(-1) + 2*G[Lzm,1,0,z^(-1),z]*h - 2*G[Lzm,1,0,z^(-1),z]*z - 4
         *G[Lzm,1,0,z] + G[Lzm,1,0,z]*z + 8*G[Lzm,1,0,z]*G[z^(-1),h] - 
         2*G[Lzm,1,0,z]*G[z^(-1),h]*z^(-1) - 2*G[Lzm,1,0,z]*G[z^(-1),h]
         *h^(-1) + 2*G[Lzm,1,0,z]*G[z^(-1),h]*h - 2*G[Lzm,1,0,z]*G[
         z^(-1),h]*z + 8*G[Lzm,1,0,z,z] - 4*G[Lzm,1,0,z,z]*h^(-1) + 4*
         G[Lzm,1,0,z,z]*h - 4*G[Lzm,1,0,z,z]*z - 4*G[Lzm,1,0,Kzm,z] - 
         G[Lzm,1,0,Kzm,z]*z^(-1) - G[Lzm,1,0,Kzm,z]*h^(-1) - G[Lzm,1,0,
         Kzm,z]*h + G[Lzm,1,0,Kzm,z]*z - 4*G[Lzm,1,0,Kzp,z] - G[Lzm,1,0
         ,Kzp,z]*z^(-1) - G[Lzm,1,0,Kzp,z]*h^(-1) - G[Lzm,1,0,Kzp,z]*h
          + G[Lzm,1,0,Kzp,z]*z - 8*G[Lzm,1,0,-1,z] + 2*G[Lzm,1,0,-1,z]*
         z^(-1) + 2*G[Lzm,1,0,-1,z]*h^(-1) - 2*G[Lzm,1,0,-1,z]*h + 2*G[
         Lzm,1,0,-1,z]*z - 16*G[Lzm,1,0,0,z] + 6*G[Lzm,1,0,0,z]*z^(-1)
          + 2*G[Lzm,1,0,0,z]*h^(-1) - 2*G[Lzm,1,0,0,z]*h + 2*G[Lzm,1,0,
         0,z]*z + 8*G[Lzm,1,0,1,z] + 4*G[Lzm,1,0,1,z]*h^(-1) + 12*G[Lzm
         ,1,1,0,z] - G[Lzm,1,1,0,z]*z^(-1) + 7*G[Lzm,1,1,0,z]*h^(-1) - 
         G[Lzm,1,1,0,z]*h + G[Lzm,1,1,0,z]*z - 16*G[Lzp,z^(-1),z^(-1),0
         ,z] - 4*G[Lzp,z^(-1),z^(-1),0,z]*z^(-1) - 4*G[Lzp,z^(-1),
         z^(-1),0,z]*h^(-1) - 4*G[Lzp,z^(-1),z^(-1),0,z]*h + 4*G[Lzp,
         z^(-1),z^(-1),0,z]*z - 2/3*G[Lzp,z^(-1),z]*Pi^2*z^(-1) - 2/3*
         G[Lzp,z^(-1),z]*Pi^2*h^(-1) - 8/3*G[Lzp,z^(-1),z]*Pi^2 - 2/3*
         G[Lzp,z^(-1),z]*Pi^2*h + 2/3*G[Lzp,z^(-1),z]*Pi^2*z - 16*G[Lzp
         ,z^(-1),z,0,z] + 4*G[Lzp,z^(-1),z,0,z]*z^(-1) + 4*G[Lzp,z^(-1)
         ,z,0,z]*h^(-1) - 4*G[Lzp,z^(-1),z,0,z]*h + 4*G[Lzp,z^(-1),z,0,
         z]*z - 16*G[Lzp,z^(-1),-1,0,z] - 12*G[Lzp,z^(-1),-1,0,z]*
         z^(-1) - 12*G[Lzp,z^(-1),-1,0,z]*h^(-1) - 4*G[Lzp,z^(-1),-1,0,
         z]*h + 4*G[Lzp,z^(-1),-1,0,z]*z - 8*G[Lzp,z^(-1),0,z^(-1),z]
          - 2*G[Lzp,z^(-1),0,z^(-1),z]*z^(-1) - 2*G[Lzp,z^(-1),0,z^(-1)
         ,z]*h^(-1) - 2*G[Lzp,z^(-1),0,z^(-1),z]*h + 2*G[Lzp,z^(-1),0,
         z^(-1),z]*z + 8*G[Lzp,z^(-1),0,z] - 2*G[Lzp,z^(-1),0,z]*z - 16
         *G[Lzp,z^(-1),0,z]*G[z^(-1),h] + 4*G[Lzp,z^(-1),0,z]*G[z^(-1),
         h]*z^(-1) + 4*G[Lzp,z^(-1),0,z]*G[z^(-1),h]*h^(-1) - 4*G[Lzp,
         z^(-1),0,z]*G[z^(-1),h]*h + 4*G[Lzp,z^(-1),0,z]*G[z^(-1),h]*z
          - 24*G[Lzp,z^(-1),0,z,z] + 2*G[Lzp,z^(-1),0,z,z]*z^(-1) + 2*
         G[Lzp,z^(-1),0,z,z]*h^(-1) - 6*G[Lzp,z^(-1),0,z,z]*h + 6*G[Lzp
         ,z^(-1),0,z,z]*z + 2*G[Lzp,z^(-1),0,h] + 4*G[Lzp,z^(-1),0,h]*
         z^(-1) - 2*G[Lzp,z^(-1),0,h]*h^(-1) - 2*G[Lzp,z^(-1),0,h]*h + 
         2*G[Lzp,z^(-1),0,h]*z + 16*G[Lzp,z^(-1),0,-1,z] - 4*G[Lzp,
         z^(-1),0,-1,z]*z^(-1) - 4*G[Lzp,z^(-1),0,-1,z]*h^(-1) + 4*G[
         Lzp,z^(-1),0,-1,z]*h - 4*G[Lzp,z^(-1),0,-1,z]*z + 80*G[Lzp,
         z^(-1),0,0,z] + 8*G[Lzp,z^(-1),0,0,z]*h^(-1) + 16*G[Lzp,z^(-1)
         ,0,0,z]*h - 16*G[Lzp,z^(-1),0,0,z]*z - 16*G[Lzp,z^(-1),0,1,z]
          - 8*G[Lzp,z^(-1),0,1,z]*h^(-1) - 16*G[Lzp,z^(-1),1,0,z] - 8*
         G[Lzp,z^(-1),1,0,z]*h^(-1) - 5*G[Lzp,z]*z^(-1)*zeta3 - 5*G[Lzp
         ,z]*h^(-1)*zeta3 - 20*G[Lzp,z]*zeta3 - 5*G[Lzp,z]*h*zeta3 + 5*
         G[Lzp,z]*z*zeta3 + 2/3*G[Lzp,z]*Pi^2 - 1/6*G[Lzp,z]*Pi^2*z + 1/
         3*G[Lzp,z]*G[z^(-1),h]*Pi^2*z^(-1) + 1/3*G[Lzp,z]*G[z^(-1),h]*
         Pi^2*h^(-1) - 4/3*G[Lzp,z]*G[z^(-1),h]*Pi^2 - 1/3*G[Lzp,z]*G[
         z^(-1),h]*Pi^2*h + 1/3*G[Lzp,z]*G[z^(-1),h]*Pi^2*z - 32*G[Lzp,
         z,z^(-1),0,z] - 8*G[Lzp,z,z^(-1),0,z]*h + 8*G[Lzp,z,z^(-1),0,z
         ]*z - 8/3*G[Lzp,z,z]*Pi^2 - 2/3*G[Lzp,z,z]*Pi^2*h + 2/3*G[Lzp,
         z,z]*Pi^2*z + 16*G[Lzp,z,-1,0,z] + 4*G[Lzp,z,-1,0,z]*z^(-1) + 
         4*G[Lzp,z,-1,0,z]*h^(-1) + 4*G[Lzp,z,-1,0,z]*h - 4*G[Lzp,z,-1,
         0,z]*z - 16*G[Lzp,z,0,z^(-1),z] - 4*G[Lzp,z,0,z^(-1),z]*h + 4*
         G[Lzp,z,0,z^(-1),z]*z - 16*G[Lzp,z,0,z,z] - 4*G[Lzp,z,0,z,z]*h
          + 4*G[Lzp,z,0,z,z]*z - 2*G[Lzp,z,0,h] - 4*G[Lzp,z,0,h]*z^(-1)
          + 2*G[Lzp,z,0,h]*h^(-1) + 2*G[Lzp,z,0,h]*h - 2*G[Lzp,z,0,h]*z
          + 24*G[Lzp,z,1,0,z] + 2*G[Lzp,z,1,0,z]*z^(-1) + 2*G[Lzp,z,1,0
         ,z]*h^(-1) + 6*G[Lzp,z,1,0,z]*h - 6*G[Lzp,z,1,0,z]*z + 2/3*G[
         Lzp,h]*Pi^2*z^(-1) - 1/3*G[Lzp,h]*Pi^2*h^(-1) + 1/3*G[Lzp,h]*
         Pi^2 - 1/3*G[Lzp,h]*Pi^2*h + 1/3*G[Lzp,h]*Pi^2*z + 8*G[Lzp,Kzm
         ,z^(-1),0,z] + 2*G[Lzp,Kzm,z^(-1),0,z]*z^(-1) + 2*G[Lzp,Kzm,
         z^(-1),0,z]*h^(-1) + 2*G[Lzp,Kzm,z^(-1),0,z]*h - 2*G[Lzp,Kzm,
         z^(-1),0,z]*z + 1/6*G[Lzp,Kzm,z]*Pi^2*z^(-1) + 1/6*G[Lzp,Kzm,z
         ]*Pi^2*h^(-1) + 2/3*G[Lzp,Kzm,z]*Pi^2 + 1/6*G[Lzp,Kzm,z]*Pi^2*
         h - 1/6*G[Lzp,Kzm,z]*Pi^2*z + 4*G[Lzp,Kzm,0,z^(-1),z] + G[Lzp,
         Kzm,0,z^(-1),z]*z^(-1) + G[Lzp,Kzm,0,z^(-1),z]*h^(-1) + G[Lzp,
         Kzm,0,z^(-1),z]*h - G[Lzp,Kzm,0,z^(-1),z]*z + 4*G[Lzp,Kzm,0,z,
         z] + G[Lzp,Kzm,0,z,z]*z^(-1) + G[Lzp,Kzm,0,z,z]*h^(-1) + G[Lzp
         ,Kzm,0,z,z]*h - G[Lzp,Kzm,0,z,z]*z - 12*G[Lzp,Kzm,0,0,z] - 3*
         G[Lzp,Kzm,0,0,z]*z^(-1) - 3*G[Lzp,Kzm,0,0,z]*h^(-1) - 3*G[Lzp,
         Kzm,0,0,z]*h + 3*G[Lzp,Kzm,0,0,z]*z - 4*G[Lzp,Kzm,1,0,z] - G[
         Lzp,Kzm,1,0,z]*z^(-1) - G[Lzp,Kzm,1,0,z]*h^(-1) - G[Lzp,Kzm,1,
         0,z]*h + G[Lzp,Kzm,1,0,z]*z + 8*G[Lzp,Kzp,z^(-1),0,z] + 2*G[
         Lzp,Kzp,z^(-1),0,z]*z^(-1) + 2*G[Lzp,Kzp,z^(-1),0,z]*h^(-1) + 
         2*G[Lzp,Kzp,z^(-1),0,z]*h - 2*G[Lzp,Kzp,z^(-1),0,z]*z + 1/6*G[
         Lzp,Kzp,z]*Pi^2*z^(-1) + 1/6*G[Lzp,Kzp,z]*Pi^2*h^(-1) + 2/3*G[
         Lzp,Kzp,z]*Pi^2 + 1/6*G[Lzp,Kzp,z]*Pi^2*h - 1/6*G[Lzp,Kzp,z]*
         Pi^2*z + 4*G[Lzp,Kzp,0,z^(-1),z] + G[Lzp,Kzp,0,z^(-1),z]*
         z^(-1) + G[Lzp,Kzp,0,z^(-1),z]*h^(-1) + G[Lzp,Kzp,0,z^(-1),z]*
         h - G[Lzp,Kzp,0,z^(-1),z]*z + 4*G[Lzp,Kzp,0,z,z] + G[Lzp,Kzp,0
         ,z,z]*z^(-1) + G[Lzp,Kzp,0,z,z]*h^(-1) + G[Lzp,Kzp,0,z,z]*h - 
         G[Lzp,Kzp,0,z,z]*z - 12*G[Lzp,Kzp,0,0,z] - 3*G[Lzp,Kzp,0,0,z]*
         z^(-1) - 3*G[Lzp,Kzp,0,0,z]*h^(-1) - 3*G[Lzp,Kzp,0,0,z]*h + 3*
         G[Lzp,Kzp,0,0,z]*z - 4*G[Lzp,Kzp,1,0,z] - G[Lzp,Kzp,1,0,z]*
         z^(-1) - G[Lzp,Kzp,1,0,z]*h^(-1) - G[Lzp,Kzp,1,0,z]*h + G[Lzp,
         Kzp,1,0,z]*z + 8*G[Lzp,-1,z^(-1),0,z] - 6*G[Lzp,-1,z^(-1),0,z]
         *z^(-1) - 6*G[Lzp,-1,z^(-1),0,z]*h^(-1) + 2*G[Lzp,-1,z^(-1),0,
         z]*h - 2*G[Lzp,-1,z^(-1),0,z]*z - 2/3*G[Lzp,-1,z]*Pi^2*z^(-1)
          - 2/3*G[Lzp,-1,z]*Pi^2*h^(-1) - 8*G[Lzp,-1,z,0,z] - 2*G[Lzp,
         -1,z,0,z]*z^(-1) - 2*G[Lzp,-1,z,0,z]*h^(-1) - 2*G[Lzp,-1,z,0,z
         ]*h + 2*G[Lzp,-1,z,0,z]*z - 4*G[Lzp,-1,0,z^(-1),z]*z^(-1) - 4*
         G[Lzp,-1,0,z^(-1),z]*h^(-1) - 4*G[Lzp,-1,0,z,z]*z^(-1) - 4*G[
         Lzp,-1,0,z,z]*h^(-1) + 12*G[Lzp,-1,0,0,z] + 3*G[Lzp,-1,0,0,z]*
         z^(-1) + 3*G[Lzp,-1,0,0,z]*h^(-1) + 3*G[Lzp,-1,0,0,z]*h - 3*G[
         Lzp,-1,0,0,z]*z + 4*G[Lzp,-1,1,0,z]*z^(-1) + 4*G[Lzp,-1,1,0,z]
         *h^(-1) - 8*G[Lzp,0,z^(-1),z^(-1),z] - 2*G[Lzp,0,z^(-1),z^(-1)
         ,z]*z^(-1) - 2*G[Lzp,0,z^(-1),z^(-1),z]*h^(-1) - 2*G[Lzp,0,
         z^(-1),z^(-1),z]*h + 2*G[Lzp,0,z^(-1),z^(-1),z]*z + 4*G[Lzp,0,
         z^(-1),z] - G[Lzp,0,z^(-1),z]*z - 8*G[Lzp,0,z^(-1),z]*G[z^(-1)
         ,h] + 2*G[Lzp,0,z^(-1),z]*G[z^(-1),h]*z^(-1) + 2*G[Lzp,0,
         z^(-1),z]*G[z^(-1),h]*h^(-1) - 2*G[Lzp,0,z^(-1),z]*G[z^(-1),h]
         *h + 2*G[Lzp,0,z^(-1),z]*G[z^(-1),h]*z - 16*G[Lzp,0,z^(-1),z,z
         ] - 4*G[Lzp,0,z^(-1),z,z]*h + 4*G[Lzp,0,z^(-1),z,z]*z + 8*G[
         Lzp,0,z^(-1),-1,z] - 2*G[Lzp,0,z^(-1),-1,z]*z^(-1) - 2*G[Lzp,0
         ,z^(-1),-1,z]*h^(-1) + 2*G[Lzp,0,z^(-1),-1,z]*h - 2*G[Lzp,0,
         z^(-1),-1,z]*z + 56*G[Lzp,0,z^(-1),0,z] - G[Lzp,0,z^(-1),0,z]*
         z^(-1) + 5*G[Lzp,0,z^(-1),0,z]*h^(-1) + 11*G[Lzp,0,z^(-1),0,z]
         *h - 11*G[Lzp,0,z^(-1),0,z]*z - 8*G[Lzp,0,z^(-1),1,z] - 4*G[
         Lzp,0,z^(-1),1,z]*h^(-1) + 1/6*G[Lzp,0,z]*Pi^2*z^(-1) + 1/2*G[
         Lzp,0,z]*Pi^2*h^(-1) + 4*G[Lzp,0,z]*Pi^2 + 5/6*G[Lzp,0,z]*Pi^2
         *h - 5/6*G[Lzp,0,z]*Pi^2*z - 16*G[Lzp,0,z,z^(-1),z] - 4*G[Lzp,
         0,z,z^(-1),z]*h + 4*G[Lzp,0,z,z^(-1),z]*z + 4*G[Lzp,0,z,z] - 
         G[Lzp,0,z,z]*z - 8*G[Lzp,0,z,z]*G[z^(-1),h] + 2*G[Lzp,0,z,z]*
         G[z^(-1),h]*z^(-1) + 2*G[Lzp,0,z,z]*G[z^(-1),h]*h^(-1) - 2*G[
         Lzp,0,z,z]*G[z^(-1),h]*h + 2*G[Lzp,0,z,z]*G[z^(-1),h]*z - 24*
         G[Lzp,0,z,z,z] + 2*G[Lzp,0,z,z,z]*z^(-1) + 2*G[Lzp,0,z,z,z]*
         h^(-1) - 6*G[Lzp,0,z,z,z]*h + 6*G[Lzp,0,z,z,z]*z + 8*G[Lzp,0,z
         ,-1,z] - 2*G[Lzp,0,z,-1,z]*z^(-1) - 2*G[Lzp,0,z,-1,z]*h^(-1)
          + 2*G[Lzp,0,z,-1,z]*h - 2*G[Lzp,0,z,-1,z]*z + 24*G[Lzp,0,z,0,
         z] + G[Lzp,0,z,0,z]*z^(-1) + 3*G[Lzp,0,z,0,z]*h^(-1) + 5*G[Lzp
         ,0,z,0,z]*h - 5*G[Lzp,0,z,0,z]*z - 8*G[Lzp,0,z,1,z] - 4*G[Lzp,
         0,z,1,z]*h^(-1) + 4*G[Lzp,0,Kzm,z^(-1),z] + G[Lzp,0,Kzm,z^(-1)
         ,z]*z^(-1) + G[Lzp,0,Kzm,z^(-1),z]*h^(-1) + G[Lzp,0,Kzm,z^(-1)
         ,z]*h - G[Lzp,0,Kzm,z^(-1),z]*z + 4*G[Lzp,0,Kzm,z,z] + G[Lzp,0
         ,Kzm,z,z]*z^(-1) + G[Lzp,0,Kzm,z,z]*h^(-1) + G[Lzp,0,Kzm,z,z]*
         h - G[Lzp,0,Kzm,z,z]*z + 4*G[Lzp,0,Kzp,z^(-1),z] + G[Lzp,0,Kzp
         ,z^(-1),z]*z^(-1) + G[Lzp,0,Kzp,z^(-1),z]*h^(-1) + G[Lzp,0,Kzp
         ,z^(-1),z]*h - G[Lzp,0,Kzp,z^(-1),z]*z + 4*G[Lzp,0,Kzp,z,z] + 
         G[Lzp,0,Kzp,z,z]*z^(-1) + G[Lzp,0,Kzp,z,z]*h^(-1) + G[Lzp,0,
         Kzp,z,z]*h - G[Lzp,0,Kzp,z,z]*z + 8*G[Lzp,0,-1,z^(-1),z] - 2*
         G[Lzp,0,-1,z^(-1),z]*z^(-1) - 2*G[Lzp,0,-1,z^(-1),z]*h^(-1) + 
         2*G[Lzp,0,-1,z^(-1),z]*h - 2*G[Lzp,0,-1,z^(-1),z]*z + 8*G[Lzp,
         0,-1,z,z] - 2*G[Lzp,0,-1,z,z]*z^(-1) - 2*G[Lzp,0,-1,z,z]*
         h^(-1) + 2*G[Lzp,0,-1,z,z]*h - 2*G[Lzp,0,-1,z,z]*z - 40*G[Lzp,
         0,-1,0,z] - 10*G[Lzp,0,-1,0,z]*z^(-1) - 10*G[Lzp,0,-1,0,z]*
         h^(-1) - 10*G[Lzp,0,-1,0,z]*h + 10*G[Lzp,0,-1,0,z]*z + 36*G[
         Lzp,0,0,z^(-1),z] - G[Lzp,0,0,z^(-1),z]*z^(-1) + 3*G[Lzp,0,0,
         z^(-1),z]*h^(-1) + 7*G[Lzp,0,0,z^(-1),z]*h - 7*G[Lzp,0,0,
         z^(-1),z]*z + 36*G[Lzp,0,0,z,z] - G[Lzp,0,0,z,z]*z^(-1) + 3*G[
         Lzp,0,0,z,z]*h^(-1) + 7*G[Lzp,0,0,z,z]*h - 7*G[Lzp,0,0,z,z]*z
          + 4*G[Lzp,0,0,h] + 8*G[Lzp,0,0,h]*z^(-1) - 4*G[Lzp,0,0,h]*
         h^(-1) - 4*G[Lzp,0,0,h]*h + 4*G[Lzp,0,0,h]*z + 4*G[Lzp,0,0,Kzm
         ,z] + G[Lzp,0,0,Kzm,z]*z^(-1) + G[Lzp,0,0,Kzm,z]*h^(-1) + G[
         Lzp,0,0,Kzm,z]*h - G[Lzp,0,0,Kzm,z]*z + 4*G[Lzp,0,0,Kzp,z] + 
         G[Lzp,0,0,Kzp,z]*z^(-1) + G[Lzp,0,0,Kzp,z]*h^(-1) + G[Lzp,0,0,
         Kzp,z]*h - G[Lzp,0,0,Kzp,z]*z - 8*G[Lzp,0,1,z^(-1),z] - 4*G[
         Lzp,0,1,z^(-1),z]*h^(-1) - 8*G[Lzp,0,1,z,z] - 4*G[Lzp,0,1,z,z]
         *h^(-1) - 40*G[Lzp,0,1,0,z] - 5*G[Lzp,0,1,0,z]*z^(-1) - 7*G[
         Lzp,0,1,0,z]*h^(-1) - 9*G[Lzp,0,1,0,z]*h + 9*G[Lzp,0,1,0,z]*z
          - 8*G[Lzp,1,z^(-1),0,z] + 2*G[Lzp,1,z^(-1),0,z]*z^(-1) - 6*G[
         Lzp,1,z^(-1),0,z]*h^(-1) + 2*G[Lzp,1,z^(-1),0,z]*h - 2*G[Lzp,1
         ,z^(-1),0,z]*z + 1/3*G[Lzp,1,z]*Pi^2*z^(-1) - 1/3*G[Lzp,1,z]*
         Pi^2*h^(-1) + 1/3*G[Lzp,1,z]*Pi^2*h - 1/3*G[Lzp,1,z]*Pi^2*z + 
         16*G[Lzp,1,z,0,z] + 4*G[Lzp,1,z,0,z]*h - 4*G[Lzp,1,z,0,z]*z - 
         4*G[Lzp,1,Kzm,0,z] - G[Lzp,1,Kzm,0,z]*z^(-1) - G[Lzp,1,Kzm,0,z
         ]*h^(-1) - G[Lzp,1,Kzm,0,z]*h + G[Lzp,1,Kzm,0,z]*z - 4*G[Lzp,1
         ,Kzp,0,z] - G[Lzp,1,Kzp,0,z]*z^(-1) - G[Lzp,1,Kzp,0,z]*h^(-1)
          - G[Lzp,1,Kzp,0,z]*h + G[Lzp,1,Kzp,0,z]*z + 4*G[Lzp,1,-1,0,z]
         *z^(-1) + 4*G[Lzp,1,-1,0,z]*h^(-1) + 2*G[Lzp,1,0,z^(-1),z]*
         z^(-1) - 2*G[Lzp,1,0,z^(-1),z]*h^(-1) + 2*G[Lzp,1,0,z^(-1),z]*
         h - 2*G[Lzp,1,0,z^(-1),z]*z - 4*G[Lzp,1,0,z] + G[Lzp,1,0,z]*z
          + 8*G[Lzp,1,0,z]*G[z^(-1),h] - 2*G[Lzp,1,0,z]*G[z^(-1),h]*
         z^(-1) - 2*G[Lzp,1,0,z]*G[z^(-1),h]*h^(-1) + 2*G[Lzp,1,0,z]*G[
         z^(-1),h]*h - 2*G[Lzp,1,0,z]*G[z^(-1),h]*z + 8*G[Lzp,1,0,z,z]
          - 4*G[Lzp,1,0,z,z]*h^(-1) + 4*G[Lzp,1,0,z,z]*h - 4*G[Lzp,1,0,
         z,z]*z - 4*G[Lzp,1,0,Kzm,z] - G[Lzp,1,0,Kzm,z]*z^(-1) - G[Lzp,
         1,0,Kzm,z]*h^(-1) - G[Lzp,1,0,Kzm,z]*h + G[Lzp,1,0,Kzm,z]*z - 
         4*G[Lzp,1,0,Kzp,z] - G[Lzp,1,0,Kzp,z]*z^(-1) - G[Lzp,1,0,Kzp,z
         ]*h^(-1) - G[Lzp,1,0,Kzp,z]*h + G[Lzp,1,0,Kzp,z]*z - 8*G[Lzp,1
         ,0,-1,z] + 2*G[Lzp,1,0,-1,z]*z^(-1) + 2*G[Lzp,1,0,-1,z]*h^(-1)
          - 2*G[Lzp,1,0,-1,z]*h + 2*G[Lzp,1,0,-1,z]*z - 16*G[Lzp,1,0,0,
         z] + 6*G[Lzp,1,0,0,z]*z^(-1) + 2*G[Lzp,1,0,0,z]*h^(-1) - 2*G[
         Lzp,1,0,0,z]*h + 2*G[Lzp,1,0,0,z]*z + 8*G[Lzp,1,0,1,z] + 4*G[
         Lzp,1,0,1,z]*h^(-1) + 12*G[Lzp,1,1,0,z] - G[Lzp,1,1,0,z]*
         z^(-1) + 7*G[Lzp,1,1,0,z]*h^(-1) - G[Lzp,1,1,0,z]*h + G[Lzp,1,
         1,0,z]*z - 16*G[Kzm,z^(-1),z^(-1),0,z] - 4*G[Kzm,z^(-1),z^(-1)
         ,0,z]*z^(-1) - 4*G[Kzm,z^(-1),z^(-1),0,z]*h^(-1) - 4*G[Kzm,
         z^(-1),z^(-1),0,z]*h + 4*G[Kzm,z^(-1),z^(-1),0,z]*z - 2/3*G[
         Kzm,z^(-1),z]*Pi^2*z^(-1) - 2/3*G[Kzm,z^(-1),z]*Pi^2*h^(-1) - 
         8/3*G[Kzm,z^(-1),z]*Pi^2 - 2/3*G[Kzm,z^(-1),z]*Pi^2*h + 2/3*G[
         Kzm,z^(-1),z]*Pi^2*z - 16*G[Kzm,z^(-1),z,0,z] + 4*G[Kzm,z^(-1)
         ,z,0,z]*z^(-1) + 4*G[Kzm,z^(-1),z,0,z]*h^(-1) - 4*G[Kzm,z^(-1)
         ,z,0,z]*h + 4*G[Kzm,z^(-1),z,0,z]*z - 16*G[Kzm,z^(-1),-1,0,z]
          - 12*G[Kzm,z^(-1),-1,0,z]*z^(-1) - 12*G[Kzm,z^(-1),-1,0,z]*
         h^(-1) - 4*G[Kzm,z^(-1),-1,0,z]*h + 4*G[Kzm,z^(-1),-1,0,z]*z
          - 8*G[Kzm,z^(-1),0,z^(-1),z] - 2*G[Kzm,z^(-1),0,z^(-1),z]*
         z^(-1) - 2*G[Kzm,z^(-1),0,z^(-1),z]*h^(-1) - 2*G[Kzm,z^(-1),0,
         z^(-1),z]*h + 2*G[Kzm,z^(-1),0,z^(-1),z]*z - 16*G[Kzm,z^(-1),0
         ,z] + 2*G[Kzm,z^(-1),0,z]*z^(-1) - 6*G[Kzm,z^(-1),0,z]*h^(-1)
          - 6*G[Kzm,z^(-1),0,z]*h - 16*G[Kzm,z^(-1),0,z]*G[z^(-1),h] + 
         4*G[Kzm,z^(-1),0,z]*G[z^(-1),h]*z^(-1) + 4*G[Kzm,z^(-1),0,z]*
         G[z^(-1),h]*h^(-1) - 4*G[Kzm,z^(-1),0,z]*G[z^(-1),h]*h + 4*G[
         Kzm,z^(-1),0,z]*G[z^(-1),h]*z - 24*G[Kzm,z^(-1),0,z,z] + 2*G[
         Kzm,z^(-1),0,z,z]*z^(-1) + 2*G[Kzm,z^(-1),0,z,z]*h^(-1) - 6*G[
         Kzm,z^(-1),0,z,z]*h + 6*G[Kzm,z^(-1),0,z,z]*z + 6*G[Kzm,z^(-1)
         ,0,h] - 2*G[Kzm,z^(-1),0,h]*z^(-1) + 6*G[Kzm,z^(-1),0,h]*
         h^(-1) + 6*G[Kzm,z^(-1),0,h]*h - 4*G[Kzm,z^(-1),0,h]*z + 16*G[
         Kzm,z^(-1),0,-1,z] - 4*G[Kzm,z^(-1),0,-1,z]*z^(-1) - 4*G[Kzm,
         z^(-1),0,-1,z]*h^(-1) + 4*G[Kzm,z^(-1),0,-1,z]*h - 4*G[Kzm,
         z^(-1),0,-1,z]*z - 16*G[Kzm,z^(-1),0,0,z] + 16*G[Kzm,z^(-1),0,
         0,z]*z^(-1) + 8*G[Kzm,z^(-1),0,0,z]*h^(-1) + 48*G[Kzm,z^(-1),0
         ,1,z] - 8*G[Kzm,z^(-1),0,1,z]*z^(-1) + 8*G[Kzm,z^(-1),0,1,z]*h
          - 8*G[Kzm,z^(-1),0,1,z]*z + 48*G[Kzm,z^(-1),1,0,z] - 8*G[Kzm,
         z^(-1),1,0,z]*z^(-1) + 8*G[Kzm,z^(-1),1,0,z]*h - 8*G[Kzm,
         z^(-1),1,0,z]*z + 9*G[Kzm,z]*z^(-1)*zeta3 + 9*G[Kzm,z]*h^(-1)*
         zeta3 + 36*G[Kzm,z]*zeta3 + 9*G[Kzm,z]*h*zeta3 - 9*G[Kzm,z]*z*
         zeta3 + 1/6*G[Kzm,z]*Pi^2*z^(-1) - 1/2*G[Kzm,z]*Pi^2*h^(-1) - 
         4/3*G[Kzm,z]*Pi^2 - 1/2*G[Kzm,z]*Pi^2*h + 1/3*G[Kzm,z]*G[
         z^(-1),h]*Pi^2*z^(-1) + 1/3*G[Kzm,z]*G[z^(-1),h]*Pi^2*h^(-1)
          - 4/3*G[Kzm,z]*G[z^(-1),h]*Pi^2 - 1/3*G[Kzm,z]*G[z^(-1),h]*
         Pi^2*h + 1/3*G[Kzm,z]*G[z^(-1),h]*Pi^2*z - 32*G[Kzm,z,z^(-1),0
         ,z] - 8*G[Kzm,z,z^(-1),0,z]*h + 8*G[Kzm,z,z^(-1),0,z]*z - 8/3*
         G[Kzm,z,z]*Pi^2 - 2/3*G[Kzm,z,z]*Pi^2*h + 2/3*G[Kzm,z,z]*Pi^2*
         z + 16*G[Kzm,z,-1,0,z] + 4*G[Kzm,z,-1,0,z]*z^(-1) + 4*G[Kzm,z,
         -1,0,z]*h^(-1) + 4*G[Kzm,z,-1,0,z]*h - 4*G[Kzm,z,-1,0,z]*z - 
         16*G[Kzm,z,0,z^(-1),z] - 4*G[Kzm,z,0,z^(-1),z]*h + 4*G[Kzm,z,0
         ,z^(-1),z]*z - 16*G[Kzm,z,0,z,z] - 4*G[Kzm,z,0,z,z]*h + 4*G[
         Kzm,z,0,z,z]*z - 6*G[Kzm,z,0,h] + 2*G[Kzm,z,0,h]*z^(-1) - 6*G[
         Kzm,z,0,h]*h^(-1) - 6*G[Kzm,z,0,h]*h + 4*G[Kzm,z,0,h]*z + 24*
         G[Kzm,z,0,0,z] - 6*G[Kzm,z,0,0,z]*z^(-1) - 6*G[Kzm,z,0,0,z]*
         h^(-1) + 6*G[Kzm,z,0,0,z]*h - 6*G[Kzm,z,0,0,z]*z + 24*G[Kzm,z,
         1,0,z] + 2*G[Kzm,z,1,0,z]*z^(-1) + 2*G[Kzm,z,1,0,z]*h^(-1) + 6
         *G[Kzm,z,1,0,z]*h - 6*G[Kzm,z,1,0,z]*z - 1/3*G[Kzm,h]*Pi^2*
         z^(-1) + G[Kzm,h]*Pi^2*h^(-1) + G[Kzm,h]*Pi^2 + G[Kzm,h]*Pi^2*
         h - 2/3*G[Kzm,h]*Pi^2*z + 8*G[Kzm,Lzm,z^(-1),0,z] + 2*G[Kzm,
         Lzm,z^(-1),0,z]*z^(-1) + 2*G[Kzm,Lzm,z^(-1),0,z]*h^(-1) + 2*G[
         Kzm,Lzm,z^(-1),0,z]*h - 2*G[Kzm,Lzm,z^(-1),0,z]*z + 1/6*G[Kzm,
         Lzm,z]*Pi^2*z^(-1) + 1/6*G[Kzm,Lzm,z]*Pi^2*h^(-1) + 2/3*G[Kzm,
         Lzm,z]*Pi^2 + 1/6*G[Kzm,Lzm,z]*Pi^2*h - 1/6*G[Kzm,Lzm,z]*Pi^2*
         z + 4*G[Kzm,Lzm,0,z^(-1),z] + G[Kzm,Lzm,0,z^(-1),z]*z^(-1) + 
         G[Kzm,Lzm,0,z^(-1),z]*h^(-1) + G[Kzm,Lzm,0,z^(-1),z]*h - G[Kzm
         ,Lzm,0,z^(-1),z]*z + 4*G[Kzm,Lzm,0,z,z] + G[Kzm,Lzm,0,z,z]*
         z^(-1) + G[Kzm,Lzm,0,z,z]*h^(-1) + G[Kzm,Lzm,0,z,z]*h - G[Kzm,
         Lzm,0,z,z]*z - 4*G[Kzm,Lzm,1,0,z] - G[Kzm,Lzm,1,0,z]*z^(-1) - 
         G[Kzm,Lzm,1,0,z]*h^(-1) - G[Kzm,Lzm,1,0,z]*h + G[Kzm,Lzm,1,0,z
         ]*z + 8*G[Kzm,Lzp,z^(-1),0,z] + 2*G[Kzm,Lzp,z^(-1),0,z]*z^(-1)
          + 2*G[Kzm,Lzp,z^(-1),0,z]*h^(-1) + 2*G[Kzm,Lzp,z^(-1),0,z]*h
          - 2*G[Kzm,Lzp,z^(-1),0,z]*z + 1/6*G[Kzm,Lzp,z]*Pi^2*z^(-1) + 
         1/6*G[Kzm,Lzp,z]*Pi^2*h^(-1) + 2/3*G[Kzm,Lzp,z]*Pi^2 + 1/6*G[
         Kzm,Lzp,z]*Pi^2*h - 1/6*G[Kzm,Lzp,z]*Pi^2*z + 4*G[Kzm,Lzp,0,
         z^(-1),z] + G[Kzm,Lzp,0,z^(-1),z]*z^(-1) + G[Kzm,Lzp,0,z^(-1),
         z]*h^(-1) + G[Kzm,Lzp,0,z^(-1),z]*h - G[Kzm,Lzp,0,z^(-1),z]*z
          + 4*G[Kzm,Lzp,0,z,z] + G[Kzm,Lzp,0,z,z]*z^(-1) + G[Kzm,Lzp,0,
         z,z]*h^(-1) + G[Kzm,Lzp,0,z,z]*h - G[Kzm,Lzp,0,z,z]*z - 4*G[
         Kzm,Lzp,1,0,z] - G[Kzm,Lzp,1,0,z]*z^(-1) - G[Kzm,Lzp,1,0,z]*
         h^(-1) - G[Kzm,Lzp,1,0,z]*h + G[Kzm,Lzp,1,0,z]*z + 8*G[Kzm,-1,
         z^(-1),0,z] - 6*G[Kzm,-1,z^(-1),0,z]*z^(-1) - 6*G[Kzm,-1,
         z^(-1),0,z]*h^(-1) + 2*G[Kzm,-1,z^(-1),0,z]*h - 2*G[Kzm,-1,
         z^(-1),0,z]*z - 2/3*G[Kzm,-1,z]*Pi^2*z^(-1) - 2/3*G[Kzm,-1,z]*
         Pi^2*h^(-1) - 8*G[Kzm,-1,z,0,z] - 2*G[Kzm,-1,z,0,z]*z^(-1) - 2
         *G[Kzm,-1,z,0,z]*h^(-1) - 2*G[Kzm,-1,z,0,z]*h + 2*G[Kzm,-1,z,0
         ,z]*z - 4*G[Kzm,-1,0,z^(-1),z]*z^(-1) - 4*G[Kzm,-1,0,z^(-1),z]
         *h^(-1) - 4*G[Kzm,-1,0,z,z]*z^(-1) - 4*G[Kzm,-1,0,z,z]*h^(-1)
          - 12*G[Kzm,-1,0,0,z] + 9*G[Kzm,-1,0,0,z]*z^(-1) + 9*G[Kzm,-1,
         0,0,z]*h^(-1) - 3*G[Kzm,-1,0,0,z]*h + 3*G[Kzm,-1,0,0,z]*z + 4*
         G[Kzm,-1,1,0,z]*z^(-1) + 4*G[Kzm,-1,1,0,z]*h^(-1) - 8*G[Kzm,0,
         z^(-1),z^(-1),z] - 2*G[Kzm,0,z^(-1),z^(-1),z]*z^(-1) - 2*G[Kzm
         ,0,z^(-1),z^(-1),z]*h^(-1) - 2*G[Kzm,0,z^(-1),z^(-1),z]*h + 2*
         G[Kzm,0,z^(-1),z^(-1),z]*z - 8*G[Kzm,0,z^(-1),z] + G[Kzm,0,
         z^(-1),z]*z^(-1) - 3*G[Kzm,0,z^(-1),z]*h^(-1) - 3*G[Kzm,0,
         z^(-1),z]*h - 8*G[Kzm,0,z^(-1),z]*G[z^(-1),h] + 2*G[Kzm,0,
         z^(-1),z]*G[z^(-1),h]*z^(-1) + 2*G[Kzm,0,z^(-1),z]*G[z^(-1),h]
         *h^(-1) - 2*G[Kzm,0,z^(-1),z]*G[z^(-1),h]*h + 2*G[Kzm,0,z^(-1)
         ,z]*G[z^(-1),h]*z - 16*G[Kzm,0,z^(-1),z,z] - 4*G[Kzm,0,z^(-1),
         z,z]*h + 4*G[Kzm,0,z^(-1),z,z]*z + 8*G[Kzm,0,z^(-1),-1,z] - 2*
         G[Kzm,0,z^(-1),-1,z]*z^(-1) - 2*G[Kzm,0,z^(-1),-1,z]*h^(-1) + 
         2*G[Kzm,0,z^(-1),-1,z]*h - 2*G[Kzm,0,z^(-1),-1,z]*z - 24*G[Kzm
         ,0,z^(-1),0,z] + 9*G[Kzm,0,z^(-1),0,z]*z^(-1) + 3*G[Kzm,0,
         z^(-1),0,z]*h^(-1) - 3*G[Kzm,0,z^(-1),0,z]*h + 3*G[Kzm,0,
         z^(-1),0,z]*z + 24*G[Kzm,0,z^(-1),1,z] - 4*G[Kzm,0,z^(-1),1,z]
         *z^(-1) + 4*G[Kzm,0,z^(-1),1,z]*h - 4*G[Kzm,0,z^(-1),1,z]*z + 
         5/6*G[Kzm,0,z]*Pi^2*z^(-1) + 1/2*G[Kzm,0,z]*Pi^2*h^(-1) + 1/6*
         G[Kzm,0,z]*Pi^2*h - 1/6*G[Kzm,0,z]*Pi^2*z - 16*G[Kzm,0,z,
         z^(-1),z] - 4*G[Kzm,0,z,z^(-1),z]*h + 4*G[Kzm,0,z,z^(-1),z]*z
          - 8*G[Kzm,0,z,z] + G[Kzm,0,z,z]*z^(-1) - 3*G[Kzm,0,z,z]*
         h^(-1) - 3*G[Kzm,0,z,z]*h - 8*G[Kzm,0,z,z]*G[z^(-1),h] + 2*G[
         Kzm,0,z,z]*G[z^(-1),h]*z^(-1) + 2*G[Kzm,0,z,z]*G[z^(-1),h]*
         h^(-1) - 2*G[Kzm,0,z,z]*G[z^(-1),h]*h + 2*G[Kzm,0,z,z]*G[
         z^(-1),h]*z - 24*G[Kzm,0,z,z,z] + 2*G[Kzm,0,z,z,z]*z^(-1) + 2*
         G[Kzm,0,z,z,z]*h^(-1) - 6*G[Kzm,0,z,z,z]*h + 6*G[Kzm,0,z,z,z]*
         z + 8*G[Kzm,0,z,-1,z] - 2*G[Kzm,0,z,-1,z]*z^(-1) - 2*G[Kzm,0,z
         ,-1,z]*h^(-1) + 2*G[Kzm,0,z,-1,z]*h - 2*G[Kzm,0,z,-1,z]*z + 16
         *G[Kzm,0,z,0,z] - 3*G[Kzm,0,z,0,z]*z^(-1) - 5*G[Kzm,0,z,0,z]*
         h^(-1) + 5*G[Kzm,0,z,0,z]*h - 5*G[Kzm,0,z,0,z]*z + 24*G[Kzm,0,
         z,1,z] - 4*G[Kzm,0,z,1,z]*z^(-1) + 4*G[Kzm,0,z,1,z]*h - 4*G[
         Kzm,0,z,1,z]*z + 4*G[Kzm,0,Lzm,z^(-1),z] + G[Kzm,0,Lzm,z^(-1),
         z]*z^(-1) + G[Kzm,0,Lzm,z^(-1),z]*h^(-1) + G[Kzm,0,Lzm,z^(-1),
         z]*h - G[Kzm,0,Lzm,z^(-1),z]*z + 4*G[Kzm,0,Lzm,z,z] + G[Kzm,0,
         Lzm,z,z]*z^(-1) + G[Kzm,0,Lzm,z,z]*h^(-1) + G[Kzm,0,Lzm,z,z]*h
          - G[Kzm,0,Lzm,z,z]*z - 4*G[Kzm,0,Lzm,0,z] - G[Kzm,0,Lzm,0,z]*
         z^(-1) - G[Kzm,0,Lzm,0,z]*h^(-1) - G[Kzm,0,Lzm,0,z]*h + G[Kzm,
         0,Lzm,0,z]*z + 4*G[Kzm,0,Lzp,z^(-1),z] + G[Kzm,0,Lzp,z^(-1),z]
         *z^(-1) + G[Kzm,0,Lzp,z^(-1),z]*h^(-1) + G[Kzm,0,Lzp,z^(-1),z]
         *h - G[Kzm,0,Lzp,z^(-1),z]*z + 4*G[Kzm,0,Lzp,z,z] + G[Kzm,0,
         Lzp,z,z]*z^(-1) + G[Kzm,0,Lzp,z,z]*h^(-1) + G[Kzm,0,Lzp,z,z]*h
          - G[Kzm,0,Lzp,z,z]*z - 4*G[Kzm,0,Lzp,0,z] - G[Kzm,0,Lzp,0,z]*
         z^(-1) - G[Kzm,0,Lzp,0,z]*h^(-1) - G[Kzm,0,Lzp,0,z]*h + G[Kzm,
         0,Lzp,0,z]*z + 8*G[Kzm,0,-1,z^(-1),z] - 2*G[Kzm,0,-1,z^(-1),z]
         *z^(-1) - 2*G[Kzm,0,-1,z^(-1),z]*h^(-1) + 2*G[Kzm,0,-1,z^(-1),
         z]*h - 2*G[Kzm,0,-1,z^(-1),z]*z + 8*G[Kzm,0,-1,z,z] - 2*G[Kzm,
         0,-1,z,z]*z^(-1) - 2*G[Kzm,0,-1,z,z]*h^(-1) + 2*G[Kzm,0,-1,z,z
         ]*h - 2*G[Kzm,0,-1,z,z]*z + 24*G[Kzm,0,-1,0,z] + 18*G[Kzm,0,-1
         ,0,z]*z^(-1) + 18*G[Kzm,0,-1,0,z]*h^(-1) + 6*G[Kzm,0,-1,0,z]*h
          - 6*G[Kzm,0,-1,0,z]*z - 20*G[Kzm,0,0,z^(-1),z] + 5*G[Kzm,0,0,
         z^(-1),z]*z^(-1) + G[Kzm,0,0,z^(-1),z]*h^(-1) - 3*G[Kzm,0,0,
         z^(-1),z]*h + 3*G[Kzm,0,0,z^(-1),z]*z + 24*G[Kzm,0,0,z] - 3*G[
         Kzm,0,0,z]*z^(-1) + 9*G[Kzm,0,0,z]*h^(-1) + 9*G[Kzm,0,0,z]*h
          + 24*G[Kzm,0,0,z]*G[z^(-1),h] - 6*G[Kzm,0,0,z]*G[z^(-1),h]*
         z^(-1) - 6*G[Kzm,0,0,z]*G[z^(-1),h]*h^(-1) + 6*G[Kzm,0,0,z]*G[
         z^(-1),h]*h - 6*G[Kzm,0,0,z]*G[z^(-1),h]*z + 4*G[Kzm,0,0,z,z]
          - G[Kzm,0,0,z,z]*z^(-1) - 5*G[Kzm,0,0,z,z]*h^(-1) + 3*G[Kzm,0
         ,0,z,z]*h - 3*G[Kzm,0,0,z,z]*z - 12*G[Kzm,0,0,h] + 4*G[Kzm,0,0
         ,h]*z^(-1) - 12*G[Kzm,0,0,h]*h^(-1) - 12*G[Kzm,0,0,h]*h + 8*G[
         Kzm,0,0,h]*z - 24*G[Kzm,0,0,-1,z] + 6*G[Kzm,0,0,-1,z]*z^(-1)
          + 6*G[Kzm,0,0,-1,z]*h^(-1) - 6*G[Kzm,0,0,-1,z]*h + 6*G[Kzm,0,
         0,-1,z]*z + 72*G[Kzm,0,0,0,z] - 27*G[Kzm,0,0,0,z]*z^(-1) - 9*
         G[Kzm,0,0,0,z]*h^(-1) + 9*G[Kzm,0,0,0,z]*h - 9*G[Kzm,0,0,0,z]*
         z - 72*G[Kzm,0,0,1,z] + 12*G[Kzm,0,0,1,z]*z^(-1) - 12*G[Kzm,0,
         0,1,z]*h + 12*G[Kzm,0,0,1,z]*z + 24*G[Kzm,0,1,z^(-1),z] - 4*G[
         Kzm,0,1,z^(-1),z]*z^(-1) + 4*G[Kzm,0,1,z^(-1),z]*h - 4*G[Kzm,0
         ,1,z^(-1),z]*z + 24*G[Kzm,0,1,z,z] - 4*G[Kzm,0,1,z,z]*z^(-1)
          + 4*G[Kzm,0,1,z,z]*h - 4*G[Kzm,0,1,z,z]*z - 44*G[Kzm,0,1,0,z]
          + 14*G[Kzm,0,1,0,z]*z^(-1) + 4*G[Kzm,0,1,0,z]*h^(-1) - 6*G[
         Kzm,0,1,0,z]*h + 6*G[Kzm,0,1,0,z]*z + 56*G[Kzm,1,z^(-1),0,z]
          - 6*G[Kzm,1,z^(-1),0,z]*z^(-1) + 2*G[Kzm,1,z^(-1),0,z]*h^(-1)
          + 10*G[Kzm,1,z^(-1),0,z]*h - 10*G[Kzm,1,z^(-1),0,z]*z - 1/3*
         G[Kzm,1,z]*Pi^2*z^(-1) + 1/3*G[Kzm,1,z]*Pi^2*h^(-1) + 16/3*G[
         Kzm,1,z]*Pi^2 + G[Kzm,1,z]*Pi^2*h - G[Kzm,1,z]*Pi^2*z + 16*G[
         Kzm,1,z,0,z] + 4*G[Kzm,1,z,0,z]*h - 4*G[Kzm,1,z,0,z]*z - 4*G[
         Kzm,1,Lzm,0,z] - G[Kzm,1,Lzm,0,z]*z^(-1) - G[Kzm,1,Lzm,0,z]*
         h^(-1) - G[Kzm,1,Lzm,0,z]*h + G[Kzm,1,Lzm,0,z]*z - 4*G[Kzm,1,
         Lzp,0,z] - G[Kzm,1,Lzp,0,z]*z^(-1) - G[Kzm,1,Lzp,0,z]*h^(-1)
          - G[Kzm,1,Lzp,0,z]*h + G[Kzm,1,Lzp,0,z]*z + 4*G[Kzm,1,-1,0,z]
         *z^(-1) + 4*G[Kzm,1,-1,0,z]*h^(-1) + 32*G[Kzm,1,0,z^(-1),z] - 
         2*G[Kzm,1,0,z^(-1),z]*z^(-1) + 2*G[Kzm,1,0,z^(-1),z]*h^(-1) + 
         6*G[Kzm,1,0,z^(-1),z]*h - 6*G[Kzm,1,0,z^(-1),z]*z + 8*G[Kzm,1,
         0,z] - G[Kzm,1,0,z]*z^(-1) + 3*G[Kzm,1,0,z]*h^(-1) + 3*G[Kzm,1
         ,0,z]*h + 8*G[Kzm,1,0,z]*G[z^(-1),h] - 2*G[Kzm,1,0,z]*G[z^(-1)
         ,h]*z^(-1) - 2*G[Kzm,1,0,z]*G[z^(-1),h]*h^(-1) + 2*G[Kzm,1,0,z
         ]*G[z^(-1),h]*h - 2*G[Kzm,1,0,z]*G[z^(-1),h]*z + 40*G[Kzm,1,0,
         z,z] - 4*G[Kzm,1,0,z,z]*z^(-1) + 8*G[Kzm,1,0,z,z]*h - 8*G[Kzm,
         1,0,z,z]*z - 4*G[Kzm,1,0,Lzm,z] - G[Kzm,1,0,Lzm,z]*z^(-1) - G[
         Kzm,1,0,Lzm,z]*h^(-1) - G[Kzm,1,0,Lzm,z]*h + G[Kzm,1,0,Lzm,z]*
         z - 4*G[Kzm,1,0,Lzp,z] - G[Kzm,1,0,Lzp,z]*z^(-1) - G[Kzm,1,0,
         Lzp,z]*h^(-1) - G[Kzm,1,0,Lzp,z]*h + G[Kzm,1,0,Lzp,z]*z - 8*G[
         Kzm,1,0,-1,z] + 2*G[Kzm,1,0,-1,z]*z^(-1) + 2*G[Kzm,1,0,-1,z]*
         h^(-1) - 2*G[Kzm,1,0,-1,z]*h + 2*G[Kzm,1,0,-1,z]*z - 76*G[Kzm,
         1,0,0,z] + G[Kzm,1,0,0,z]*z^(-1) - 7*G[Kzm,1,0,0,z]*h^(-1) - 
         15*G[Kzm,1,0,0,z]*h + 15*G[Kzm,1,0,0,z]*z - 24*G[Kzm,1,0,1,z]
          + 4*G[Kzm,1,0,1,z]*z^(-1) - 4*G[Kzm,1,0,1,z]*h + 4*G[Kzm,1,0,
         1,z]*z - 52*G[Kzm,1,1,0,z] + 7*G[Kzm,1,1,0,z]*z^(-1) - G[Kzm,1
         ,1,0,z]*h^(-1) - 9*G[Kzm,1,1,0,z]*h + 9*G[Kzm,1,1,0,z]*z - 16*
         G[Kzp,z^(-1),z^(-1),0,z] - 4*G[Kzp,z^(-1),z^(-1),0,z]*z^(-1)
          - 4*G[Kzp,z^(-1),z^(-1),0,z]*h^(-1) - 4*G[Kzp,z^(-1),z^(-1),0
         ,z]*h + 4*G[Kzp,z^(-1),z^(-1),0,z]*z - 2/3*G[Kzp,z^(-1),z]*
         Pi^2*z^(-1) - 2/3*G[Kzp,z^(-1),z]*Pi^2*h^(-1) - 8/3*G[Kzp,
         z^(-1),z]*Pi^2 - 2/3*G[Kzp,z^(-1),z]*Pi^2*h + 2/3*G[Kzp,z^(-1)
         ,z]*Pi^2*z - 16*G[Kzp,z^(-1),z,0,z] + 4*G[Kzp,z^(-1),z,0,z]*
         z^(-1) + 4*G[Kzp,z^(-1),z,0,z]*h^(-1) - 4*G[Kzp,z^(-1),z,0,z]*
         h + 4*G[Kzp,z^(-1),z,0,z]*z - 16*G[Kzp,z^(-1),-1,0,z] - 12*G[
         Kzp,z^(-1),-1,0,z]*z^(-1) - 12*G[Kzp,z^(-1),-1,0,z]*h^(-1) - 4
         *G[Kzp,z^(-1),-1,0,z]*h + 4*G[Kzp,z^(-1),-1,0,z]*z - 8*G[Kzp,
         z^(-1),0,z^(-1),z] - 2*G[Kzp,z^(-1),0,z^(-1),z]*z^(-1) - 2*G[
         Kzp,z^(-1),0,z^(-1),z]*h^(-1) - 2*G[Kzp,z^(-1),0,z^(-1),z]*h
          + 2*G[Kzp,z^(-1),0,z^(-1),z]*z - 16*G[Kzp,z^(-1),0,z] + 2*G[
         Kzp,z^(-1),0,z]*z^(-1) - 6*G[Kzp,z^(-1),0,z]*h^(-1) - 6*G[Kzp,
         z^(-1),0,z]*h - 16*G[Kzp,z^(-1),0,z]*G[z^(-1),h] + 4*G[Kzp,
         z^(-1),0,z]*G[z^(-1),h]*z^(-1) + 4*G[Kzp,z^(-1),0,z]*G[z^(-1),
         h]*h^(-1) - 4*G[Kzp,z^(-1),0,z]*G[z^(-1),h]*h + 4*G[Kzp,z^(-1)
         ,0,z]*G[z^(-1),h]*z - 24*G[Kzp,z^(-1),0,z,z] + 2*G[Kzp,z^(-1),
         0,z,z]*z^(-1) + 2*G[Kzp,z^(-1),0,z,z]*h^(-1) - 6*G[Kzp,z^(-1),
         0,z,z]*h + 6*G[Kzp,z^(-1),0,z,z]*z + 6*G[Kzp,z^(-1),0,h] - 2*
         G[Kzp,z^(-1),0,h]*z^(-1) + 6*G[Kzp,z^(-1),0,h]*h^(-1) + 6*G[
         Kzp,z^(-1),0,h]*h - 4*G[Kzp,z^(-1),0,h]*z + 16*G[Kzp,z^(-1),0,
         -1,z] - 4*G[Kzp,z^(-1),0,-1,z]*z^(-1) - 4*G[Kzp,z^(-1),0,-1,z]
         *h^(-1) + 4*G[Kzp,z^(-1),0,-1,z]*h - 4*G[Kzp,z^(-1),0,-1,z]*z
          - 16*G[Kzp,z^(-1),0,0,z] + 16*G[Kzp,z^(-1),0,0,z]*z^(-1) + 8*
         G[Kzp,z^(-1),0,0,z]*h^(-1) + 48*G[Kzp,z^(-1),0,1,z] - 8*G[Kzp,
         z^(-1),0,1,z]*z^(-1) + 8*G[Kzp,z^(-1),0,1,z]*h - 8*G[Kzp,
         z^(-1),0,1,z]*z + 48*G[Kzp,z^(-1),1,0,z] - 8*G[Kzp,z^(-1),1,0,
         z]*z^(-1) + 8*G[Kzp,z^(-1),1,0,z]*h - 8*G[Kzp,z^(-1),1,0,z]*z
          + 9*G[Kzp,z]*z^(-1)*zeta3 + 9*G[Kzp,z]*h^(-1)*zeta3 + 36*G[
         Kzp,z]*zeta3 + 9*G[Kzp,z]*h*zeta3 - 9*G[Kzp,z]*z*zeta3 + 1/6*
         G[Kzp,z]*Pi^2*z^(-1) - 1/2*G[Kzp,z]*Pi^2*h^(-1) - 4/3*G[Kzp,z]
         *Pi^2 - 1/2*G[Kzp,z]*Pi^2*h + 1/3*G[Kzp,z]*G[z^(-1),h]*Pi^2*
         z^(-1) + 1/3*G[Kzp,z]*G[z^(-1),h]*Pi^2*h^(-1) - 4/3*G[Kzp,z]*
         G[z^(-1),h]*Pi^2 - 1/3*G[Kzp,z]*G[z^(-1),h]*Pi^2*h + 1/3*G[Kzp
         ,z]*G[z^(-1),h]*Pi^2*z - 32*G[Kzp,z,z^(-1),0,z] - 8*G[Kzp,z,
         z^(-1),0,z]*h + 8*G[Kzp,z,z^(-1),0,z]*z - 8/3*G[Kzp,z,z]*Pi^2
          - 2/3*G[Kzp,z,z]*Pi^2*h + 2/3*G[Kzp,z,z]*Pi^2*z + 16*G[Kzp,z,
         -1,0,z] + 4*G[Kzp,z,-1,0,z]*z^(-1) + 4*G[Kzp,z,-1,0,z]*h^(-1)
          + 4*G[Kzp,z,-1,0,z]*h - 4*G[Kzp,z,-1,0,z]*z - 16*G[Kzp,z,0,
         z^(-1),z] - 4*G[Kzp,z,0,z^(-1),z]*h + 4*G[Kzp,z,0,z^(-1),z]*z
          - 16*G[Kzp,z,0,z,z] - 4*G[Kzp,z,0,z,z]*h + 4*G[Kzp,z,0,z,z]*z
          - 6*G[Kzp,z,0,h] + 2*G[Kzp,z,0,h]*z^(-1) - 6*G[Kzp,z,0,h]*
         h^(-1) - 6*G[Kzp,z,0,h]*h + 4*G[Kzp,z,0,h]*z + 24*G[Kzp,z,0,0,
         z] - 6*G[Kzp,z,0,0,z]*z^(-1) - 6*G[Kzp,z,0,0,z]*h^(-1) + 6*G[
         Kzp,z,0,0,z]*h - 6*G[Kzp,z,0,0,z]*z + 24*G[Kzp,z,1,0,z] + 2*G[
         Kzp,z,1,0,z]*z^(-1) + 2*G[Kzp,z,1,0,z]*h^(-1) + 6*G[Kzp,z,1,0,
         z]*h - 6*G[Kzp,z,1,0,z]*z - 1/3*G[Kzp,h]*Pi^2*z^(-1) + G[Kzp,h
         ]*Pi^2*h^(-1) + G[Kzp,h]*Pi^2 + G[Kzp,h]*Pi^2*h - 2/3*G[Kzp,h]
         *Pi^2*z + 8*G[Kzp,Lzm,z^(-1),0,z] + 2*G[Kzp,Lzm,z^(-1),0,z]*
         z^(-1) + 2*G[Kzp,Lzm,z^(-1),0,z]*h^(-1) + 2*G[Kzp,Lzm,z^(-1),0
         ,z]*h - 2*G[Kzp,Lzm,z^(-1),0,z]*z + 1/6*G[Kzp,Lzm,z]*Pi^2*
         z^(-1) + 1/6*G[Kzp,Lzm,z]*Pi^2*h^(-1) + 2/3*G[Kzp,Lzm,z]*Pi^2
          + 1/6*G[Kzp,Lzm,z]*Pi^2*h - 1/6*G[Kzp,Lzm,z]*Pi^2*z + 4*G[Kzp
         ,Lzm,0,z^(-1),z] + G[Kzp,Lzm,0,z^(-1),z]*z^(-1) + G[Kzp,Lzm,0,
         z^(-1),z]*h^(-1) + G[Kzp,Lzm,0,z^(-1),z]*h - G[Kzp,Lzm,0,
         z^(-1),z]*z + 4*G[Kzp,Lzm,0,z,z] + G[Kzp,Lzm,0,z,z]*z^(-1) + 
         G[Kzp,Lzm,0,z,z]*h^(-1) + G[Kzp,Lzm,0,z,z]*h - G[Kzp,Lzm,0,z,z
         ]*z - 4*G[Kzp,Lzm,1,0,z] - G[Kzp,Lzm,1,0,z]*z^(-1) - G[Kzp,Lzm
         ,1,0,z]*h^(-1) - G[Kzp,Lzm,1,0,z]*h + G[Kzp,Lzm,1,0,z]*z + 8*
         G[Kzp,Lzp,z^(-1),0,z] + 2*G[Kzp,Lzp,z^(-1),0,z]*z^(-1) + 2*G[
         Kzp,Lzp,z^(-1),0,z]*h^(-1) + 2*G[Kzp,Lzp,z^(-1),0,z]*h - 2*G[
         Kzp,Lzp,z^(-1),0,z]*z + 1/6*G[Kzp,Lzp,z]*Pi^2*z^(-1) + 1/6*G[
         Kzp,Lzp,z]*Pi^2*h^(-1) + 2/3*G[Kzp,Lzp,z]*Pi^2 + 1/6*G[Kzp,Lzp
         ,z]*Pi^2*h - 1/6*G[Kzp,Lzp,z]*Pi^2*z + 4*G[Kzp,Lzp,0,z^(-1),z]
          + G[Kzp,Lzp,0,z^(-1),z]*z^(-1) + G[Kzp,Lzp,0,z^(-1),z]*h^(-1)
          + G[Kzp,Lzp,0,z^(-1),z]*h - G[Kzp,Lzp,0,z^(-1),z]*z + 4*G[Kzp
         ,Lzp,0,z,z] + G[Kzp,Lzp,0,z,z]*z^(-1) + G[Kzp,Lzp,0,z,z]*
         h^(-1) + G[Kzp,Lzp,0,z,z]*h - G[Kzp,Lzp,0,z,z]*z - 4*G[Kzp,Lzp
         ,1,0,z] - G[Kzp,Lzp,1,0,z]*z^(-1) - G[Kzp,Lzp,1,0,z]*h^(-1) - 
         G[Kzp,Lzp,1,0,z]*h + G[Kzp,Lzp,1,0,z]*z + 8*G[Kzp,-1,z^(-1),0,
         z] - 6*G[Kzp,-1,z^(-1),0,z]*z^(-1) - 6*G[Kzp,-1,z^(-1),0,z]*
         h^(-1) + 2*G[Kzp,-1,z^(-1),0,z]*h - 2*G[Kzp,-1,z^(-1),0,z]*z
          - 2/3*G[Kzp,-1,z]*Pi^2*z^(-1) - 2/3*G[Kzp,-1,z]*Pi^2*h^(-1)
          - 8*G[Kzp,-1,z,0,z] - 2*G[Kzp,-1,z,0,z]*z^(-1) - 2*G[Kzp,-1,z
         ,0,z]*h^(-1) - 2*G[Kzp,-1,z,0,z]*h + 2*G[Kzp,-1,z,0,z]*z - 4*
         G[Kzp,-1,0,z^(-1),z]*z^(-1) - 4*G[Kzp,-1,0,z^(-1),z]*h^(-1) - 
         4*G[Kzp,-1,0,z,z]*z^(-1) - 4*G[Kzp,-1,0,z,z]*h^(-1) - 12*G[Kzp
         ,-1,0,0,z] + 9*G[Kzp,-1,0,0,z]*z^(-1) + 9*G[Kzp,-1,0,0,z]*
         h^(-1) - 3*G[Kzp,-1,0,0,z]*h + 3*G[Kzp,-1,0,0,z]*z + 4*G[Kzp,
         -1,1,0,z]*z^(-1) + 4*G[Kzp,-1,1,0,z]*h^(-1) - 8*G[Kzp,0,z^(-1)
         ,z^(-1),z] - 2*G[Kzp,0,z^(-1),z^(-1),z]*z^(-1) - 2*G[Kzp,0,
         z^(-1),z^(-1),z]*h^(-1) - 2*G[Kzp,0,z^(-1),z^(-1),z]*h + 2*G[
         Kzp,0,z^(-1),z^(-1),z]*z - 8*G[Kzp,0,z^(-1),z] + G[Kzp,0,
         z^(-1),z]*z^(-1) - 3*G[Kzp,0,z^(-1),z]*h^(-1) - 3*G[Kzp,0,
         z^(-1),z]*h - 8*G[Kzp,0,z^(-1),z]*G[z^(-1),h] + 2*G[Kzp,0,
         z^(-1),z]*G[z^(-1),h]*z^(-1) + 2*G[Kzp,0,z^(-1),z]*G[z^(-1),h]
         *h^(-1) - 2*G[Kzp,0,z^(-1),z]*G[z^(-1),h]*h + 2*G[Kzp,0,z^(-1)
         ,z]*G[z^(-1),h]*z - 16*G[Kzp,0,z^(-1),z,z] - 4*G[Kzp,0,z^(-1),
         z,z]*h + 4*G[Kzp,0,z^(-1),z,z]*z + 8*G[Kzp,0,z^(-1),-1,z] - 2*
         G[Kzp,0,z^(-1),-1,z]*z^(-1) - 2*G[Kzp,0,z^(-1),-1,z]*h^(-1) + 
         2*G[Kzp,0,z^(-1),-1,z]*h - 2*G[Kzp,0,z^(-1),-1,z]*z - 24*G[Kzp
         ,0,z^(-1),0,z] + 9*G[Kzp,0,z^(-1),0,z]*z^(-1) + 3*G[Kzp,0,
         z^(-1),0,z]*h^(-1) - 3*G[Kzp,0,z^(-1),0,z]*h + 3*G[Kzp,0,
         z^(-1),0,z]*z + 24*G[Kzp,0,z^(-1),1,z] - 4*G[Kzp,0,z^(-1),1,z]
         *z^(-1) + 4*G[Kzp,0,z^(-1),1,z]*h - 4*G[Kzp,0,z^(-1),1,z]*z + 
         5/6*G[Kzp,0,z]*Pi^2*z^(-1) + 1/2*G[Kzp,0,z]*Pi^2*h^(-1) + 1/6*
         G[Kzp,0,z]*Pi^2*h - 1/6*G[Kzp,0,z]*Pi^2*z - 16*G[Kzp,0,z,
         z^(-1),z] - 4*G[Kzp,0,z,z^(-1),z]*h + 4*G[Kzp,0,z,z^(-1),z]*z
          - 8*G[Kzp,0,z,z] + G[Kzp,0,z,z]*z^(-1) - 3*G[Kzp,0,z,z]*
         h^(-1) - 3*G[Kzp,0,z,z]*h - 8*G[Kzp,0,z,z]*G[z^(-1),h] + 2*G[
         Kzp,0,z,z]*G[z^(-1),h]*z^(-1) + 2*G[Kzp,0,z,z]*G[z^(-1),h]*
         h^(-1) - 2*G[Kzp,0,z,z]*G[z^(-1),h]*h + 2*G[Kzp,0,z,z]*G[
         z^(-1),h]*z - 24*G[Kzp,0,z,z,z] + 2*G[Kzp,0,z,z,z]*z^(-1) + 2*
         G[Kzp,0,z,z,z]*h^(-1) - 6*G[Kzp,0,z,z,z]*h + 6*G[Kzp,0,z,z,z]*
         z + 8*G[Kzp,0,z,-1,z] - 2*G[Kzp,0,z,-1,z]*z^(-1) - 2*G[Kzp,0,z
         ,-1,z]*h^(-1) + 2*G[Kzp,0,z,-1,z]*h - 2*G[Kzp,0,z,-1,z]*z + 16
         *G[Kzp,0,z,0,z] - 3*G[Kzp,0,z,0,z]*z^(-1) - 5*G[Kzp,0,z,0,z]*
         h^(-1) + 5*G[Kzp,0,z,0,z]*h - 5*G[Kzp,0,z,0,z]*z + 24*G[Kzp,0,
         z,1,z] - 4*G[Kzp,0,z,1,z]*z^(-1) + 4*G[Kzp,0,z,1,z]*h - 4*G[
         Kzp,0,z,1,z]*z + 4*G[Kzp,0,Lzm,z^(-1),z] + G[Kzp,0,Lzm,z^(-1),
         z]*z^(-1) + G[Kzp,0,Lzm,z^(-1),z]*h^(-1) + G[Kzp,0,Lzm,z^(-1),
         z]*h - G[Kzp,0,Lzm,z^(-1),z]*z + 4*G[Kzp,0,Lzm,z,z] + G[Kzp,0,
         Lzm,z,z]*z^(-1) + G[Kzp,0,Lzm,z,z]*h^(-1) + G[Kzp,0,Lzm,z,z]*h
          - G[Kzp,0,Lzm,z,z]*z - 4*G[Kzp,0,Lzm,0,z] - G[Kzp,0,Lzm,0,z]*
         z^(-1) - G[Kzp,0,Lzm,0,z]*h^(-1) - G[Kzp,0,Lzm,0,z]*h + G[Kzp,
         0,Lzm,0,z]*z + 4*G[Kzp,0,Lzp,z^(-1),z] + G[Kzp,0,Lzp,z^(-1),z]
         *z^(-1) + G[Kzp,0,Lzp,z^(-1),z]*h^(-1) + G[Kzp,0,Lzp,z^(-1),z]
         *h - G[Kzp,0,Lzp,z^(-1),z]*z + 4*G[Kzp,0,Lzp,z,z] + G[Kzp,0,
         Lzp,z,z]*z^(-1) + G[Kzp,0,Lzp,z,z]*h^(-1) + G[Kzp,0,Lzp,z,z]*h
          - G[Kzp,0,Lzp,z,z]*z - 4*G[Kzp,0,Lzp,0,z] - G[Kzp,0,Lzp,0,z]*
         z^(-1) - G[Kzp,0,Lzp,0,z]*h^(-1) - G[Kzp,0,Lzp,0,z]*h + G[Kzp,
         0,Lzp,0,z]*z + 8*G[Kzp,0,-1,z^(-1),z] - 2*G[Kzp,0,-1,z^(-1),z]
         *z^(-1) - 2*G[Kzp,0,-1,z^(-1),z]*h^(-1) + 2*G[Kzp,0,-1,z^(-1),
         z]*h - 2*G[Kzp,0,-1,z^(-1),z]*z + 8*G[Kzp,0,-1,z,z] - 2*G[Kzp,
         0,-1,z,z]*z^(-1) - 2*G[Kzp,0,-1,z,z]*h^(-1) + 2*G[Kzp,0,-1,z,z
         ]*h - 2*G[Kzp,0,-1,z,z]*z + 24*G[Kzp,0,-1,0,z] + 18*G[Kzp,0,-1
         ,0,z]*z^(-1) + 18*G[Kzp,0,-1,0,z]*h^(-1) + 6*G[Kzp,0,-1,0,z]*h
          - 6*G[Kzp,0,-1,0,z]*z - 20*G[Kzp,0,0,z^(-1),z] + 5*G[Kzp,0,0,
         z^(-1),z]*z^(-1) + G[Kzp,0,0,z^(-1),z]*h^(-1) - 3*G[Kzp,0,0,
         z^(-1),z]*h + 3*G[Kzp,0,0,z^(-1),z]*z + 24*G[Kzp,0,0,z] - 3*G[
         Kzp,0,0,z]*z^(-1) + 9*G[Kzp,0,0,z]*h^(-1) + 9*G[Kzp,0,0,z]*h
          + 24*G[Kzp,0,0,z]*G[z^(-1),h] - 6*G[Kzp,0,0,z]*G[z^(-1),h]*
         z^(-1) - 6*G[Kzp,0,0,z]*G[z^(-1),h]*h^(-1) + 6*G[Kzp,0,0,z]*G[
         z^(-1),h]*h - 6*G[Kzp,0,0,z]*G[z^(-1),h]*z + 4*G[Kzp,0,0,z,z]
          - G[Kzp,0,0,z,z]*z^(-1) - 5*G[Kzp,0,0,z,z]*h^(-1) + 3*G[Kzp,0
         ,0,z,z]*h - 3*G[Kzp,0,0,z,z]*z - 12*G[Kzp,0,0,h] + 4*G[Kzp,0,0
         ,h]*z^(-1) - 12*G[Kzp,0,0,h]*h^(-1) - 12*G[Kzp,0,0,h]*h + 8*G[
         Kzp,0,0,h]*z - 24*G[Kzp,0,0,-1,z] + 6*G[Kzp,0,0,-1,z]*z^(-1)
          + 6*G[Kzp,0,0,-1,z]*h^(-1) - 6*G[Kzp,0,0,-1,z]*h + 6*G[Kzp,0,
         0,-1,z]*z + 72*G[Kzp,0,0,0,z] - 27*G[Kzp,0,0,0,z]*z^(-1) - 9*
         G[Kzp,0,0,0,z]*h^(-1) + 9*G[Kzp,0,0,0,z]*h - 9*G[Kzp,0,0,0,z]*
         z - 72*G[Kzp,0,0,1,z] + 12*G[Kzp,0,0,1,z]*z^(-1) - 12*G[Kzp,0,
         0,1,z]*h + 12*G[Kzp,0,0,1,z]*z + 24*G[Kzp,0,1,z^(-1),z] - 4*G[
         Kzp,0,1,z^(-1),z]*z^(-1) + 4*G[Kzp,0,1,z^(-1),z]*h - 4*G[Kzp,0
         ,1,z^(-1),z]*z + 24*G[Kzp,0,1,z,z] - 4*G[Kzp,0,1,z,z]*z^(-1)
          + 4*G[Kzp,0,1,z,z]*h - 4*G[Kzp,0,1,z,z]*z - 44*G[Kzp,0,1,0,z]
          + 14*G[Kzp,0,1,0,z]*z^(-1) + 4*G[Kzp,0,1,0,z]*h^(-1) - 6*G[
         Kzp,0,1,0,z]*h + 6*G[Kzp,0,1,0,z]*z + 56*G[Kzp,1,z^(-1),0,z]
          - 6*G[Kzp,1,z^(-1),0,z]*z^(-1) + 2*G[Kzp,1,z^(-1),0,z]*h^(-1)
          + 10*G[Kzp,1,z^(-1),0,z]*h - 10*G[Kzp,1,z^(-1),0,z]*z - 1/3*
         G[Kzp,1,z]*Pi^2*z^(-1) + 1/3*G[Kzp,1,z]*Pi^2*h^(-1) + 16/3*G[
         Kzp,1,z]*Pi^2 + G[Kzp,1,z]*Pi^2*h - G[Kzp,1,z]*Pi^2*z + 16*G[
         Kzp,1,z,0,z] + 4*G[Kzp,1,z,0,z]*h - 4*G[Kzp,1,z,0,z]*z - 4*G[
         Kzp,1,Lzm,0,z] - G[Kzp,1,Lzm,0,z]*z^(-1) - G[Kzp,1,Lzm,0,z]*
         h^(-1) - G[Kzp,1,Lzm,0,z]*h + G[Kzp,1,Lzm,0,z]*z - 4*G[Kzp,1,
         Lzp,0,z] - G[Kzp,1,Lzp,0,z]*z^(-1) - G[Kzp,1,Lzp,0,z]*h^(-1)
          - G[Kzp,1,Lzp,0,z]*h + G[Kzp,1,Lzp,0,z]*z + 4*G[Kzp,1,-1,0,z]
         *z^(-1) + 4*G[Kzp,1,-1,0,z]*h^(-1) + 32*G[Kzp,1,0,z^(-1),z] - 
         2*G[Kzp,1,0,z^(-1),z]*z^(-1) + 2*G[Kzp,1,0,z^(-1),z]*h^(-1) + 
         6*G[Kzp,1,0,z^(-1),z]*h - 6*G[Kzp,1,0,z^(-1),z]*z + 8*G[Kzp,1,
         0,z] - G[Kzp,1,0,z]*z^(-1) + 3*G[Kzp,1,0,z]*h^(-1) + 3*G[Kzp,1
         ,0,z]*h + 8*G[Kzp,1,0,z]*G[z^(-1),h] - 2*G[Kzp,1,0,z]*G[z^(-1)
         ,h]*z^(-1) - 2*G[Kzp,1,0,z]*G[z^(-1),h]*h^(-1) + 2*G[Kzp,1,0,z
         ]*G[z^(-1),h]*h - 2*G[Kzp,1,0,z]*G[z^(-1),h]*z + 40*G[Kzp,1,0,
         z,z] - 4*G[Kzp,1,0,z,z]*z^(-1) + 8*G[Kzp,1,0,z,z]*h - 8*G[Kzp,
         1,0,z,z]*z - 4*G[Kzp,1,0,Lzm,z] - G[Kzp,1,0,Lzm,z]*z^(-1) - G[
         Kzp,1,0,Lzm,z]*h^(-1) - G[Kzp,1,0,Lzm,z]*h + G[Kzp,1,0,Lzm,z]*
         z - 4*G[Kzp,1,0,Lzp,z] - G[Kzp,1,0,Lzp,z]*z^(-1) - G[Kzp,1,0,
         Lzp,z]*h^(-1) - G[Kzp,1,0,Lzp,z]*h + G[Kzp,1,0,Lzp,z]*z - 8*G[
         Kzp,1,0,-1,z] + 2*G[Kzp,1,0,-1,z]*z^(-1) + 2*G[Kzp,1,0,-1,z]*
         h^(-1) - 2*G[Kzp,1,0,-1,z]*h + 2*G[Kzp,1,0,-1,z]*z - 76*G[Kzp,
         1,0,0,z] + G[Kzp,1,0,0,z]*z^(-1) - 7*G[Kzp,1,0,0,z]*h^(-1) - 
         15*G[Kzp,1,0,0,z]*h + 15*G[Kzp,1,0,0,z]*z - 24*G[Kzp,1,0,1,z]
          + 4*G[Kzp,1,0,1,z]*z^(-1) - 4*G[Kzp,1,0,1,z]*h + 4*G[Kzp,1,0,
         1,z]*z - 52*G[Kzp,1,1,0,z] + 7*G[Kzp,1,1,0,z]*z^(-1) - G[Kzp,1
         ,1,0,z]*h^(-1) - 9*G[Kzp,1,1,0,z]*h + 9*G[Kzp,1,1,0,z]*z - 8*
         G[Jz,z^(-1),0,h] - 3*G[Jz,z^(-1),0,h]*z^(-1) - 3*G[Jz,z^(-1),0
         ,h]*h^(-1) - 3*G[Jz,z^(-1),0,h]*h - 3*G[Jz,z^(-1),0,h]*z - 8*
         G[Jz,z,0,h] - 3*G[Jz,z,0,h]*z^(-1) - 3*G[Jz,z,0,h]*h^(-1) - 3*
         G[Jz,z,0,h]*h - 3*G[Jz,z,0,h]*z + 1/2*G[Jz,h]*Pi^2*z^(-1) + 1/
         2*G[Jz,h]*Pi^2*h^(-1) + 4/3*G[Jz,h]*Pi^2 + 1/2*G[Jz,h]*Pi^2*h
          + 1/2*G[Jz,h]*Pi^2*z + 8*G[Jz,0,0,h] + 3*G[Jz,0,0,h]*z^(-1)
          + 3*G[Jz,0,0,h]*h^(-1) + 3*G[Jz,0,0,h]*h + 3*G[Jz,0,0,h]*z + 
         8*G[Jz,1,0,h] + 3*G[Jz,1,0,h]*z^(-1) + 3*G[Jz,1,0,h]*h^(-1) + 
         3*G[Jz,1,0,h]*h + 3*G[Jz,1,0,h]*z - 6*G[-1,z]*z^(-1)*zeta3 - 6
         *G[-1,z]*h^(-1)*zeta3 - 24*G[-1,z]*zeta3 - 6*G[-1,z]*h*zeta3
          + 6*G[-1,z]*z*zeta3 + 8*G[-1,Lzm,z^(-1),0,z] - 6*G[-1,Lzm,
         z^(-1),0,z]*z^(-1) - 6*G[-1,Lzm,z^(-1),0,z]*h^(-1) + 2*G[-1,
         Lzm,z^(-1),0,z]*h - 2*G[-1,Lzm,z^(-1),0,z]*z - 2/3*G[-1,Lzm,z]
         *Pi^2*z^(-1) - 2/3*G[-1,Lzm,z]*Pi^2*h^(-1) - 8*G[-1,Lzm,z,0,z]
          - 2*G[-1,Lzm,z,0,z]*z^(-1) - 2*G[-1,Lzm,z,0,z]*h^(-1) - 2*G[
         -1,Lzm,z,0,z]*h + 2*G[-1,Lzm,z,0,z]*z - 4*G[-1,Lzm,0,z^(-1),z]
         *z^(-1) - 4*G[-1,Lzm,0,z^(-1),z]*h^(-1) - 4*G[-1,Lzm,0,z,z]*
         z^(-1) - 4*G[-1,Lzm,0,z,z]*h^(-1) + 12*G[-1,Lzm,0,0,z] + 3*G[
         -1,Lzm,0,0,z]*z^(-1) + 3*G[-1,Lzm,0,0,z]*h^(-1) + 3*G[-1,Lzm,0
         ,0,z]*h - 3*G[-1,Lzm,0,0,z]*z + 4*G[-1,Lzm,1,0,z]*z^(-1) + 4*
         G[-1,Lzm,1,0,z]*h^(-1) + 8*G[-1,Lzp,z^(-1),0,z] - 6*G[-1,Lzp,
         z^(-1),0,z]*z^(-1) - 6*G[-1,Lzp,z^(-1),0,z]*h^(-1) + 2*G[-1,
         Lzp,z^(-1),0,z]*h - 2*G[-1,Lzp,z^(-1),0,z]*z - 2/3*G[-1,Lzp,z]
         *Pi^2*z^(-1) - 2/3*G[-1,Lzp,z]*Pi^2*h^(-1) - 8*G[-1,Lzp,z,0,z]
          - 2*G[-1,Lzp,z,0,z]*z^(-1) - 2*G[-1,Lzp,z,0,z]*h^(-1) - 2*G[
         -1,Lzp,z,0,z]*h + 2*G[-1,Lzp,z,0,z]*z - 4*G[-1,Lzp,0,z^(-1),z]
         *z^(-1) - 4*G[-1,Lzp,0,z^(-1),z]*h^(-1) - 4*G[-1,Lzp,0,z,z]*
         z^(-1) - 4*G[-1,Lzp,0,z,z]*h^(-1) + 12*G[-1,Lzp,0,0,z] + 3*G[
         -1,Lzp,0,0,z]*z^(-1) + 3*G[-1,Lzp,0,0,z]*h^(-1) + 3*G[-1,Lzp,0
         ,0,z]*h - 3*G[-1,Lzp,0,0,z]*z + 4*G[-1,Lzp,1,0,z]*z^(-1) + 4*
         G[-1,Lzp,1,0,z]*h^(-1) + 8*G[-1,Kzm,z^(-1),0,z] - 6*G[-1,Kzm,
         z^(-1),0,z]*z^(-1) - 6*G[-1,Kzm,z^(-1),0,z]*h^(-1) + 2*G[-1,
         Kzm,z^(-1),0,z]*h - 2*G[-1,Kzm,z^(-1),0,z]*z - 2/3*G[-1,Kzm,z]
         *Pi^2*z^(-1) - 2/3*G[-1,Kzm,z]*Pi^2*h^(-1) - 8*G[-1,Kzm,z,0,z]
          - 2*G[-1,Kzm,z,0,z]*z^(-1) - 2*G[-1,Kzm,z,0,z]*h^(-1) - 2*G[
         -1,Kzm,z,0,z]*h + 2*G[-1,Kzm,z,0,z]*z - 4*G[-1,Kzm,0,z^(-1),z]
         *z^(-1) - 4*G[-1,Kzm,0,z^(-1),z]*h^(-1) - 4*G[-1,Kzm,0,z,z]*
         z^(-1) - 4*G[-1,Kzm,0,z,z]*h^(-1) - 12*G[-1,Kzm,0,0,z] + 9*G[
         -1,Kzm,0,0,z]*z^(-1) + 9*G[-1,Kzm,0,0,z]*h^(-1) - 3*G[-1,Kzm,0
         ,0,z]*h + 3*G[-1,Kzm,0,0,z]*z + 4*G[-1,Kzm,1,0,z]*z^(-1) + 4*
         G[-1,Kzm,1,0,z]*h^(-1) + 8*G[-1,Kzp,z^(-1),0,z] - 6*G[-1,Kzp,
         z^(-1),0,z]*z^(-1) - 6*G[-1,Kzp,z^(-1),0,z]*h^(-1) + 2*G[-1,
         Kzp,z^(-1),0,z]*h - 2*G[-1,Kzp,z^(-1),0,z]*z - 2/3*G[-1,Kzp,z]
         *Pi^2*z^(-1) - 2/3*G[-1,Kzp,z]*Pi^2*h^(-1) - 8*G[-1,Kzp,z,0,z]
          - 2*G[-1,Kzp,z,0,z]*z^(-1) - 2*G[-1,Kzp,z,0,z]*h^(-1) - 2*G[
         -1,Kzp,z,0,z]*h + 2*G[-1,Kzp,z,0,z]*z - 4*G[-1,Kzp,0,z^(-1),z]
         *z^(-1) - 4*G[-1,Kzp,0,z^(-1),z]*h^(-1) - 4*G[-1,Kzp,0,z,z]*
         z^(-1) - 4*G[-1,Kzp,0,z,z]*h^(-1) - 12*G[-1,Kzp,0,0,z] + 9*G[
         -1,Kzp,0,0,z]*z^(-1) + 9*G[-1,Kzp,0,0,z]*h^(-1) - 3*G[-1,Kzp,0
         ,0,z]*h + 3*G[-1,Kzp,0,0,z]*z + 4*G[-1,Kzp,1,0,z]*z^(-1) + 4*
         G[-1,Kzp,1,0,z]*h^(-1) + 32*G[-1,0,z]*z^(-1) - 32*G[-1,0,z]*z
          + 1/3*G[-1,0,z]*Pi^2*z^(-1) + 1/3*G[-1,0,z]*Pi^2*h^(-1) + 4/3
         *G[-1,0,z]*Pi^2 + 1/3*G[-1,0,z]*Pi^2*h - 1/3*G[-1,0,z]*Pi^2*z
          - 64*G[-1,0,h] + 32*G[-1,0,h]*z^(-1) + 32*G[-1,0,h]*z - 4*G[
         -1,0,Lzm,z^(-1),z]*z^(-1) - 4*G[-1,0,Lzm,z^(-1),z]*h^(-1) - 4*
         G[-1,0,Lzm,z,z]*z^(-1) - 4*G[-1,0,Lzm,z,z]*h^(-1) - 4*G[-1,0,
         Lzm,0,z] + 3*G[-1,0,Lzm,0,z]*z^(-1) + 3*G[-1,0,Lzm,0,z]*h^(-1)
          - G[-1,0,Lzm,0,z]*h + G[-1,0,Lzm,0,z]*z - 4*G[-1,0,Lzp,z^(-1)
         ,z]*z^(-1) - 4*G[-1,0,Lzp,z^(-1),z]*h^(-1) - 4*G[-1,0,Lzp,z,z]
         *z^(-1) - 4*G[-1,0,Lzp,z,z]*h^(-1) - 4*G[-1,0,Lzp,0,z] + 3*G[
         -1,0,Lzp,0,z]*z^(-1) + 3*G[-1,0,Lzp,0,z]*h^(-1) - G[-1,0,Lzp,0
         ,z]*h + G[-1,0,Lzp,0,z]*z - 4*G[-1,0,Kzm,z^(-1),z]*z^(-1) - 4*
         G[-1,0,Kzm,z^(-1),z]*h^(-1) - 4*G[-1,0,Kzm,z,z]*z^(-1) - 4*G[
         -1,0,Kzm,z,z]*h^(-1) + 4*G[-1,0,Kzm,0,z] + G[-1,0,Kzm,0,z]*
         z^(-1) + G[-1,0,Kzm,0,z]*h^(-1) + G[-1,0,Kzm,0,z]*h - G[-1,0,
         Kzm,0,z]*z - 4*G[-1,0,Kzp,z^(-1),z]*z^(-1) - 4*G[-1,0,Kzp,
         z^(-1),z]*h^(-1) - 4*G[-1,0,Kzp,z,z]*z^(-1) - 4*G[-1,0,Kzp,z,z
         ]*h^(-1) + 4*G[-1,0,Kzp,0,z] + G[-1,0,Kzp,0,z]*z^(-1) + G[-1,0
         ,Kzp,0,z]*h^(-1) + G[-1,0,Kzp,0,z]*h - G[-1,0,Kzp,0,z]*z + 64*
         G[-1,0,-1,0,z] + 16*G[-1,0,-1,0,z]*z^(-1) + 16*G[-1,0,-1,0,z]*
         h^(-1) + 16*G[-1,0,-1,0,z]*h - 16*G[-1,0,-1,0,z]*z - 32*G[-1,0
         ,0,z]*z^(-1) - 32*G[-1,0,0,z]*z - 64*G[-1,0,0,h] + 32*G[-1,0,0
         ,h]*z^(-1) + 32*G[-1,0,0,h]*z - 4*G[-1,0,0,Lzm,z] - G[-1,0,0,
         Lzm,z]*z^(-1) - G[-1,0,0,Lzm,z]*h^(-1) - G[-1,0,0,Lzm,z]*h + 
         G[-1,0,0,Lzm,z]*z - 4*G[-1,0,0,Lzp,z] - G[-1,0,0,Lzp,z]*z^(-1)
          - G[-1,0,0,Lzp,z]*h^(-1) - G[-1,0,0,Lzp,z]*h + G[-1,0,0,Lzp,z
         ]*z + 4*G[-1,0,0,Kzm,z] - 3*G[-1,0,0,Kzm,z]*z^(-1) - 3*G[-1,0,
         0,Kzm,z]*h^(-1) + G[-1,0,0,Kzm,z]*h - G[-1,0,0,Kzm,z]*z + 4*G[
         -1,0,0,Kzp,z] - 3*G[-1,0,0,Kzp,z]*z^(-1) - 3*G[-1,0,0,Kzp,z]*
         h^(-1) + G[-1,0,0,Kzp,z]*h - G[-1,0,0,Kzp,z]*z + 56*G[-1,0,1,0
         ,z] + 14*G[-1,0,1,0,z]*z^(-1) + 14*G[-1,0,1,0,z]*h^(-1) + 14*
         G[-1,0,1,0,z]*h - 14*G[-1,0,1,0,z]*z + 2/3*G[-1,1,z]*Pi^2*
         z^(-1) + 2/3*G[-1,1,z]*Pi^2*h^(-1) + 8/3*G[-1,1,z]*Pi^2 + 2/3*
         G[-1,1,z]*Pi^2*h - 2/3*G[-1,1,z]*Pi^2*z + 4*G[-1,1,Lzm,0,z]*
         z^(-1) + 4*G[-1,1,Lzm,0,z]*h^(-1) + 4*G[-1,1,Lzp,0,z]*z^(-1)
          + 4*G[-1,1,Lzp,0,z]*h^(-1) + 4*G[-1,1,Kzm,0,z]*z^(-1) + 4*G[
         -1,1,Kzm,0,z]*h^(-1) + 4*G[-1,1,Kzp,0,z]*z^(-1) + 4*G[-1,1,Kzp
         ,0,z]*h^(-1) + 4*G[-1,1,0,Lzm,z]*z^(-1) + 4*G[-1,1,0,Lzm,z]*
         h^(-1) + 4*G[-1,1,0,Lzp,z]*z^(-1) + 4*G[-1,1,0,Lzp,z]*h^(-1)
          + 4*G[-1,1,0,Kzm,z]*z^(-1) + 4*G[-1,1,0,Kzm,z]*h^(-1) + 4*G[
         -1,1,0,Kzp,z]*z^(-1) + 4*G[-1,1,0,Kzp,z]*h^(-1) - 24*G[-1,1,0,
         0,z] - 6*G[-1,1,0,0,z]*z^(-1) - 6*G[-1,1,0,0,z]*h^(-1) - 6*G[
         -1,1,0,0,z]*h + 6*G[-1,1,0,0,z]*z - 16*G[-1,1,1,0,z] - 4*G[-1,
         1,1,0,z]*z^(-1) - 4*G[-1,1,1,0,z]*h^(-1) - 4*G[-1,1,1,0,z]*h
          + 4*G[-1,1,1,0,z]*z - 8*G[0,z^(-1),Lzm,z^(-1),z] + 2*G[0,
         z^(-1),Lzm,z^(-1),z]*z^(-1) + 2*G[0,z^(-1),Lzm,z^(-1),z]*
         h^(-1) - 2*G[0,z^(-1),Lzm,z^(-1),z]*h + 2*G[0,z^(-1),Lzm,
         z^(-1),z]*z - 8*G[0,z^(-1),Lzm,z,z] + 2*G[0,z^(-1),Lzm,z,z]*
         z^(-1) + 2*G[0,z^(-1),Lzm,z,z]*h^(-1) - 2*G[0,z^(-1),Lzm,z,z]*
         h + 2*G[0,z^(-1),Lzm,z,z]*z + 8*G[0,z^(-1),Lzm,0,z] - 2*G[0,
         z^(-1),Lzm,0,z]*z^(-1) - 2*G[0,z^(-1),Lzm,0,z]*h^(-1) + 2*G[0,
         z^(-1),Lzm,0,z]*h - 2*G[0,z^(-1),Lzm,0,z]*z - 8*G[0,z^(-1),Lzp
         ,z^(-1),z] + 2*G[0,z^(-1),Lzp,z^(-1),z]*z^(-1) + 2*G[0,z^(-1),
         Lzp,z^(-1),z]*h^(-1) - 2*G[0,z^(-1),Lzp,z^(-1),z]*h + 2*G[0,
         z^(-1),Lzp,z^(-1),z]*z - 8*G[0,z^(-1),Lzp,z,z] + 2*G[0,z^(-1),
         Lzp,z,z]*z^(-1) + 2*G[0,z^(-1),Lzp,z,z]*h^(-1) - 2*G[0,z^(-1),
         Lzp,z,z]*h + 2*G[0,z^(-1),Lzp,z,z]*z + 8*G[0,z^(-1),Lzp,0,z]
          - 2*G[0,z^(-1),Lzp,0,z]*z^(-1) - 2*G[0,z^(-1),Lzp,0,z]*h^(-1)
          + 2*G[0,z^(-1),Lzp,0,z]*h - 2*G[0,z^(-1),Lzp,0,z]*z - 8*G[0,
         z^(-1),Kzm,z^(-1),z] + 2*G[0,z^(-1),Kzm,z^(-1),z]*z^(-1) + 2*
         G[0,z^(-1),Kzm,z^(-1),z]*h^(-1) - 2*G[0,z^(-1),Kzm,z^(-1),z]*h
          + 2*G[0,z^(-1),Kzm,z^(-1),z]*z - 8*G[0,z^(-1),Kzm,z,z] + 2*G[
         0,z^(-1),Kzm,z,z]*z^(-1) + 2*G[0,z^(-1),Kzm,z,z]*h^(-1) - 2*G[
         0,z^(-1),Kzm,z,z]*h + 2*G[0,z^(-1),Kzm,z,z]*z - 8*G[0,z^(-1),
         Kzp,z^(-1),z] + 2*G[0,z^(-1),Kzp,z^(-1),z]*z^(-1) + 2*G[0,
         z^(-1),Kzp,z^(-1),z]*h^(-1) - 2*G[0,z^(-1),Kzp,z^(-1),z]*h + 2
         *G[0,z^(-1),Kzp,z^(-1),z]*z - 8*G[0,z^(-1),Kzp,z,z] + 2*G[0,
         z^(-1),Kzp,z,z]*z^(-1) + 2*G[0,z^(-1),Kzp,z,z]*h^(-1) - 2*G[0,
         z^(-1),Kzp,z,z]*h + 2*G[0,z^(-1),Kzp,z,z]*z - 8*G[0,z^(-1),0,h
         ] + 2*G[0,z^(-1),0,h]*z^(-1) - 4*G[0,z^(-1),0,h]*h^(-1) - 4*G[
         0,z^(-1),0,h]*h + 6*G[0,z^(-1),0,h]*z - 8*G[0,z^(-1),0,Kzm,z]
          + 2*G[0,z^(-1),0,Kzm,z]*z^(-1) + 2*G[0,z^(-1),0,Kzm,z]*h^(-1)
          - 2*G[0,z^(-1),0,Kzm,z]*h + 2*G[0,z^(-1),0,Kzm,z]*z - 8*G[0,
         z^(-1),0,Kzp,z] + 2*G[0,z^(-1),0,Kzp,z]*z^(-1) + 2*G[0,z^(-1),
         0,Kzp,z]*h^(-1) - 2*G[0,z^(-1),0,Kzp,z]*h + 2*G[0,z^(-1),0,Kzp
         ,z]*z - 48*G[0,z^(-1),0,0,h] + 8*G[0,z^(-1),0,0,h]*z^(-1) - 8*
         G[0,z^(-1),0,0,h]*h + 8*G[0,z^(-1),0,0,h]*z - 20*G[0,z]*z^(-1)
          + 8*G[0,z]*z^(-1)*zeta3 + 10*G[0,z]*h^(-1)*zeta3 + 132*G[0,z]
         *zeta3 + 32*G[0,z]*h*zeta3 + 20*G[0,z]*z - 32*G[0,z]*z*zeta3
          - 1/6*G[0,z]*Pi^2*z^(-1) + 1/2*G[0,z]*Pi^2*h^(-1) - G[0,z]*
         Pi^2 + 1/2*G[0,z]*Pi^2*h - 1/3*G[0,z]*Pi^2*z - 8*G[0,z]*G[
         z^(-1),Jz^(-1),z^(-1),h] - 2*G[0,z]*G[z^(-1),Jz^(-1),z^(-1),h]
         *z^(-1) - 2*G[0,z]*G[z^(-1),Jz^(-1),z^(-1),h]*h^(-1) - 2*G[0,z
         ]*G[z^(-1),Jz^(-1),z^(-1),h]*h + 2*G[0,z]*G[z^(-1),Jz^(-1),
         z^(-1),h]*z + 8*G[0,z]*G[z^(-1),Jz^(-1),z,h] + 2*G[0,z]*G[
         z^(-1),Jz^(-1),z,h]*z^(-1) + 2*G[0,z]*G[z^(-1),Jz^(-1),z,h]*
         h^(-1) + 2*G[0,z]*G[z^(-1),Jz^(-1),z,h]*h - 2*G[0,z]*G[z^(-1),
         Jz^(-1),z,h]*z - 3*G[0,z]*G[z^(-1),h] - G[0,z]*G[z^(-1),h]*
         z^(-1) - G[0,z]*G[z^(-1),h]*h^(-1) + G[0,z]*G[z^(-1),h]*h + 5*
         G[0,z]*G[z^(-1),h]*z - G[0,z]*G[z^(-1),h]*Pi^2*z^(-1) - G[0,z]
         *G[z^(-1),h]*Pi^2*h^(-1) + 4/3*G[0,z]*G[z^(-1),h]*Pi^2 + 1/3*
         G[0,z]*G[z^(-1),h]*Pi^2*h - 1/3*G[0,z]*G[z^(-1),h]*Pi^2*z + 8*
         G[0,z]*G[z^(-1),Lzm,z^(-1),h] - 2*G[0,z]*G[z^(-1),Lzm,z^(-1),h
         ]*z^(-1) - 2*G[0,z]*G[z^(-1),Lzm,z^(-1),h]*h^(-1) + 2*G[0,z]*
         G[z^(-1),Lzm,z^(-1),h]*h - 2*G[0,z]*G[z^(-1),Lzm,z^(-1),h]*z
          + 8*G[0,z]*G[z^(-1),Lzm,z,h] - 2*G[0,z]*G[z^(-1),Lzm,z,h]*
         z^(-1) - 2*G[0,z]*G[z^(-1),Lzm,z,h]*h^(-1) + 2*G[0,z]*G[z^(-1)
         ,Lzm,z,h]*h - 2*G[0,z]*G[z^(-1),Lzm,z,h]*z - 8*G[0,z]*G[z^(-1)
         ,Lzm,0,h] + 2*G[0,z]*G[z^(-1),Lzm,0,h]*z^(-1) + 2*G[0,z]*G[
         z^(-1),Lzm,0,h]*h^(-1) - 2*G[0,z]*G[z^(-1),Lzm,0,h]*h + 2*G[0,
         z]*G[z^(-1),Lzm,0,h]*z + 8*G[0,z]*G[z^(-1),Lzp,z^(-1),h] - 2*
         G[0,z]*G[z^(-1),Lzp,z^(-1),h]*z^(-1) - 2*G[0,z]*G[z^(-1),Lzp,
         z^(-1),h]*h^(-1) + 2*G[0,z]*G[z^(-1),Lzp,z^(-1),h]*h - 2*G[0,z
         ]*G[z^(-1),Lzp,z^(-1),h]*z + 8*G[0,z]*G[z^(-1),Lzp,z,h] - 2*G[
         0,z]*G[z^(-1),Lzp,z,h]*z^(-1) - 2*G[0,z]*G[z^(-1),Lzp,z,h]*
         h^(-1) + 2*G[0,z]*G[z^(-1),Lzp,z,h]*h - 2*G[0,z]*G[z^(-1),Lzp,
         z,h]*z - 8*G[0,z]*G[z^(-1),Lzp,0,h] + 2*G[0,z]*G[z^(-1),Lzp,0,
         h]*z^(-1) + 2*G[0,z]*G[z^(-1),Lzp,0,h]*h^(-1) - 2*G[0,z]*G[
         z^(-1),Lzp,0,h]*h + 2*G[0,z]*G[z^(-1),Lzp,0,h]*z + 8*G[0,z]*G[
         z^(-1),Kzm,z^(-1),h] - 2*G[0,z]*G[z^(-1),Kzm,z^(-1),h]*z^(-1)
          - 2*G[0,z]*G[z^(-1),Kzm,z^(-1),h]*h^(-1) + 2*G[0,z]*G[z^(-1),
         Kzm,z^(-1),h]*h - 2*G[0,z]*G[z^(-1),Kzm,z^(-1),h]*z + 8*G[0,z]
         *G[z^(-1),Kzm,z,h] - 2*G[0,z]*G[z^(-1),Kzm,z,h]*z^(-1) - 2*G[0
         ,z]*G[z^(-1),Kzm,z,h]*h^(-1) + 2*G[0,z]*G[z^(-1),Kzm,z,h]*h - 
         2*G[0,z]*G[z^(-1),Kzm,z,h]*z - 8*G[0,z]*G[z^(-1),Kzm,0,h] + 2*
         G[0,z]*G[z^(-1),Kzm,0,h]*z^(-1) + 2*G[0,z]*G[z^(-1),Kzm,0,h]*
         h^(-1) - 2*G[0,z]*G[z^(-1),Kzm,0,h]*h + 2*G[0,z]*G[z^(-1),Kzm,
         0,h]*z + 8*G[0,z]*G[z^(-1),Kzp,z^(-1),h] - 2*G[0,z]*G[z^(-1),
         Kzp,z^(-1),h]*z^(-1) - 2*G[0,z]*G[z^(-1),Kzp,z^(-1),h]*h^(-1)
          + 2*G[0,z]*G[z^(-1),Kzp,z^(-1),h]*h - 2*G[0,z]*G[z^(-1),Kzp,
         z^(-1),h]*z + 8*G[0,z]*G[z^(-1),Kzp,z,h] - 2*G[0,z]*G[z^(-1),
         Kzp,z,h]*z^(-1) - 2*G[0,z]*G[z^(-1),Kzp,z,h]*h^(-1) + 2*G[0,z]
         *G[z^(-1),Kzp,z,h]*h - 2*G[0,z]*G[z^(-1),Kzp,z,h]*z - 8*G[0,z]
         *G[z^(-1),Kzp,0,h] + 2*G[0,z]*G[z^(-1),Kzp,0,h]*z^(-1) + 2*G[0
         ,z]*G[z^(-1),Kzp,0,h]*h^(-1) - 2*G[0,z]*G[z^(-1),Kzp,0,h]*h + 
         2*G[0,z]*G[z^(-1),Kzp,0,h]*z - 8*G[0,z]*G[z^(-1),Jz,z^(-1),h]
          - 2*G[0,z]*G[z^(-1),Jz,z^(-1),h]*z^(-1) - 2*G[0,z]*G[z^(-1),
         Jz,z^(-1),h]*h^(-1) - 2*G[0,z]*G[z^(-1),Jz,z^(-1),h]*h + 2*G[0
         ,z]*G[z^(-1),Jz,z^(-1),h]*z + 8*G[0,z]*G[z^(-1),Jz,z,h] + 2*G[
         0,z]*G[z^(-1),Jz,z,h]*z^(-1) + 2*G[0,z]*G[z^(-1),Jz,z,h]*
         h^(-1) + 2*G[0,z]*G[z^(-1),Jz,z,h]*h - 2*G[0,z]*G[z^(-1),Jz,z,
         h]*z - 16*G[0,z]*G[z^(-1),0,z^(-1),h] + 4*G[0,z]*G[z^(-1),0,
         z^(-1),h]*z^(-1) + 4*G[0,z]*G[z^(-1),0,z^(-1),h]*h^(-1) - 4*G[
         0,z]*G[z^(-1),0,z^(-1),h]*h + 4*G[0,z]*G[z^(-1),0,z^(-1),h]*z
          - 16*G[0,z]*G[z^(-1),0,z,h] + 4*G[0,z]*G[z^(-1),0,z,h]*z^(-1)
          + 4*G[0,z]*G[z^(-1),0,z,h]*h^(-1) - 4*G[0,z]*G[z^(-1),0,z,h]*
         h + 4*G[0,z]*G[z^(-1),0,z,h]*z + 24*G[0,z]*G[z^(-1),0,h] - 2*
         G[0,z]*G[z^(-1),0,h]*z^(-1) + 6*G[0,z]*G[z^(-1),0,h]*h^(-1) + 
         6*G[0,z]*G[z^(-1),0,h]*h - 2*G[0,z]*G[z^(-1),0,h]*z + 16*G[0,z
         ]*G[z^(-1),1,z^(-1),h] + 4*G[0,z]*G[z^(-1),1,z^(-1),h]*z^(-1)
          + 4*G[0,z]*G[z^(-1),1,z^(-1),h]*h^(-1) + 4*G[0,z]*G[z^(-1),1,
         z^(-1),h]*h - 4*G[0,z]*G[z^(-1),1,z^(-1),h]*z - 16*G[0,z]*G[
         z^(-1),1,z,h] - 4*G[0,z]*G[z^(-1),1,z,h]*z^(-1) - 4*G[0,z]*G[
         z^(-1),1,z,h]*h^(-1) - 4*G[0,z]*G[z^(-1),1,z,h]*h + 4*G[0,z]*
         G[z^(-1),1,z,h]*z + 16*G[0,z]*G[Jz^(-1),z^(-1),h] - G[0,z]*G[
         Jz^(-1),z^(-1),h]*z^(-1) + 3*G[0,z]*G[Jz^(-1),z^(-1),h]*h^(-1)
          + 3*G[0,z]*G[Jz^(-1),z^(-1),h]*h - G[0,z]*G[Jz^(-1),z^(-1),h]
         *z - 16*G[0,z]*G[Jz^(-1),z,h] + G[0,z]*G[Jz^(-1),z,h]*z^(-1)
          - 3*G[0,z]*G[Jz^(-1),z,h]*h^(-1) - 3*G[0,z]*G[Jz^(-1),z,h]*h
          + G[0,z]*G[Jz^(-1),z,h]*z + 8*G[0,z]*G[z,Jz^(-1),z^(-1),h] + 
         2*G[0,z]*G[z,Jz^(-1),z^(-1),h]*z^(-1) + 2*G[0,z]*G[z,Jz^(-1),
         z^(-1),h]*h^(-1) + 2*G[0,z]*G[z,Jz^(-1),z^(-1),h]*h - 2*G[0,z]
         *G[z,Jz^(-1),z^(-1),h]*z - 8*G[0,z]*G[z,Jz^(-1),z,h] - 2*G[0,z
         ]*G[z,Jz^(-1),z,h]*z^(-1) - 2*G[0,z]*G[z,Jz^(-1),z,h]*h^(-1)
          - 2*G[0,z]*G[z,Jz^(-1),z,h]*h + 2*G[0,z]*G[z,Jz^(-1),z,h]*z
          + 5*G[0,z]*G[z,h] - 5*G[0,z]*G[z,h]*z^(-1) + G[0,z]*G[z,h]*
         h^(-1) - G[0,z]*G[z,h]*h + G[0,z]*G[z,h]*z + G[0,z]*G[z,h]*
         Pi^2*z^(-1) + G[0,z]*G[z,h]*Pi^2*h^(-1) - 4/3*G[0,z]*G[z,h]*
         Pi^2 - 1/3*G[0,z]*G[z,h]*Pi^2*h + 1/3*G[0,z]*G[z,h]*Pi^2*z - 8
         *G[0,z]*G[z,Lzm,z^(-1),h] + 2*G[0,z]*G[z,Lzm,z^(-1),h]*z^(-1)
          + 2*G[0,z]*G[z,Lzm,z^(-1),h]*h^(-1) - 2*G[0,z]*G[z,Lzm,z^(-1)
         ,h]*h + 2*G[0,z]*G[z,Lzm,z^(-1),h]*z - 8*G[0,z]*G[z,Lzm,z,h]
          + 2*G[0,z]*G[z,Lzm,z,h]*z^(-1) + 2*G[0,z]*G[z,Lzm,z,h]*h^(-1)
          - 2*G[0,z]*G[z,Lzm,z,h]*h + 2*G[0,z]*G[z,Lzm,z,h]*z + 8*G[0,z
         ]*G[z,Lzm,0,h] - 2*G[0,z]*G[z,Lzm,0,h]*z^(-1) - 2*G[0,z]*G[z,
         Lzm,0,h]*h^(-1) + 2*G[0,z]*G[z,Lzm,0,h]*h - 2*G[0,z]*G[z,Lzm,0
         ,h]*z - 8*G[0,z]*G[z,Lzp,z^(-1),h] + 2*G[0,z]*G[z,Lzp,z^(-1),h
         ]*z^(-1) + 2*G[0,z]*G[z,Lzp,z^(-1),h]*h^(-1) - 2*G[0,z]*G[z,
         Lzp,z^(-1),h]*h + 2*G[0,z]*G[z,Lzp,z^(-1),h]*z - 8*G[0,z]*G[z,
         Lzp,z,h] + 2*G[0,z]*G[z,Lzp,z,h]*z^(-1) + 2*G[0,z]*G[z,Lzp,z,h
         ]*h^(-1) - 2*G[0,z]*G[z,Lzp,z,h]*h + 2*G[0,z]*G[z,Lzp,z,h]*z
          + 8*G[0,z]*G[z,Lzp,0,h] - 2*G[0,z]*G[z,Lzp,0,h]*z^(-1) - 2*G[
         0,z]*G[z,Lzp,0,h]*h^(-1) + 2*G[0,z]*G[z,Lzp,0,h]*h - 2*G[0,z]*
         G[z,Lzp,0,h]*z - 8*G[0,z]*G[z,Kzm,z^(-1),h] + 2*G[0,z]*G[z,Kzm
         ,z^(-1),h]*z^(-1) + 2*G[0,z]*G[z,Kzm,z^(-1),h]*h^(-1) - 2*G[0,
         z]*G[z,Kzm,z^(-1),h]*h + 2*G[0,z]*G[z,Kzm,z^(-1),h]*z - 8*G[0,
         z]*G[z,Kzm,z,h] + 2*G[0,z]*G[z,Kzm,z,h]*z^(-1) + 2*G[0,z]*G[z,
         Kzm,z,h]*h^(-1) - 2*G[0,z]*G[z,Kzm,z,h]*h + 2*G[0,z]*G[z,Kzm,z
         ,h]*z + 8*G[0,z]*G[z,Kzm,0,h] - 2*G[0,z]*G[z,Kzm,0,h]*z^(-1)
          - 2*G[0,z]*G[z,Kzm,0,h]*h^(-1) + 2*G[0,z]*G[z,Kzm,0,h]*h - 2*
         G[0,z]*G[z,Kzm,0,h]*z - 8*G[0,z]*G[z,Kzp,z^(-1),h] + 2*G[0,z]*
         G[z,Kzp,z^(-1),h]*z^(-1) + 2*G[0,z]*G[z,Kzp,z^(-1),h]*h^(-1)
          - 2*G[0,z]*G[z,Kzp,z^(-1),h]*h + 2*G[0,z]*G[z,Kzp,z^(-1),h]*z
          - 8*G[0,z]*G[z,Kzp,z,h] + 2*G[0,z]*G[z,Kzp,z,h]*z^(-1) + 2*G[
         0,z]*G[z,Kzp,z,h]*h^(-1) - 2*G[0,z]*G[z,Kzp,z,h]*h + 2*G[0,z]*
         G[z,Kzp,z,h]*z + 8*G[0,z]*G[z,Kzp,0,h] - 2*G[0,z]*G[z,Kzp,0,h]
         *z^(-1) - 2*G[0,z]*G[z,Kzp,0,h]*h^(-1) + 2*G[0,z]*G[z,Kzp,0,h]
         *h - 2*G[0,z]*G[z,Kzp,0,h]*z + 8*G[0,z]*G[z,Jz,z^(-1),h] + 2*
         G[0,z]*G[z,Jz,z^(-1),h]*z^(-1) + 2*G[0,z]*G[z,Jz,z^(-1),h]*
         h^(-1) + 2*G[0,z]*G[z,Jz,z^(-1),h]*h - 2*G[0,z]*G[z,Jz,z^(-1),
         h]*z - 8*G[0,z]*G[z,Jz,z,h] - 2*G[0,z]*G[z,Jz,z,h]*z^(-1) - 2*
         G[0,z]*G[z,Jz,z,h]*h^(-1) - 2*G[0,z]*G[z,Jz,z,h]*h + 2*G[0,z]*
         G[z,Jz,z,h]*z + 16*G[0,z]*G[z,0,z^(-1),h] - 4*G[0,z]*G[z,0,
         z^(-1),h]*z^(-1) - 4*G[0,z]*G[z,0,z^(-1),h]*h^(-1) + 4*G[0,z]*
         G[z,0,z^(-1),h]*h - 4*G[0,z]*G[z,0,z^(-1),h]*z + 16*G[0,z]*G[z
         ,0,z,h] - 4*G[0,z]*G[z,0,z,h]*z^(-1) - 4*G[0,z]*G[z,0,z,h]*
         h^(-1) + 4*G[0,z]*G[z,0,z,h]*h - 4*G[0,z]*G[z,0,z,h]*z - 24*G[
         0,z]*G[z,0,h] + 2*G[0,z]*G[z,0,h]*z^(-1) - 6*G[0,z]*G[z,0,h]*
         h^(-1) - 6*G[0,z]*G[z,0,h]*h + 2*G[0,z]*G[z,0,h]*z - 16*G[0,z]
         *G[z,1,z^(-1),h] - 4*G[0,z]*G[z,1,z^(-1),h]*z^(-1) - 4*G[0,z]*
         G[z,1,z^(-1),h]*h^(-1) - 4*G[0,z]*G[z,1,z^(-1),h]*h + 4*G[0,z]
         *G[z,1,z^(-1),h]*z + 16*G[0,z]*G[z,1,z,h] + 4*G[0,z]*G[z,1,z,h
         ]*z^(-1) + 4*G[0,z]*G[z,1,z,h]*h^(-1) + 4*G[0,z]*G[z,1,z,h]*h
          - 4*G[0,z]*G[z,1,z,h]*z + 2*G[0,z]*G[Lzm,z^(-1),h] + 4*G[0,z]
         *G[Lzm,z^(-1),h]*z^(-1) - 2*G[0,z]*G[Lzm,z^(-1),h]*h^(-1) - 2*
         G[0,z]*G[Lzm,z^(-1),h]*h + 2*G[0,z]*G[Lzm,z^(-1),h]*z + 2*G[0,
         z]*G[Lzm,z,h] + 4*G[0,z]*G[Lzm,z,h]*z^(-1) - 2*G[0,z]*G[Lzm,z,
         h]*h^(-1) - 2*G[0,z]*G[Lzm,z,h]*h + 2*G[0,z]*G[Lzm,z,h]*z - 2*
         G[0,z]*G[Lzm,0,h] - 4*G[0,z]*G[Lzm,0,h]*z^(-1) + 2*G[0,z]*G[
         Lzm,0,h]*h^(-1) + 2*G[0,z]*G[Lzm,0,h]*h - 2*G[0,z]*G[Lzm,0,h]*
         z + 2*G[0,z]*G[Lzp,z^(-1),h] + 4*G[0,z]*G[Lzp,z^(-1),h]*z^(-1)
          - 2*G[0,z]*G[Lzp,z^(-1),h]*h^(-1) - 2*G[0,z]*G[Lzp,z^(-1),h]*
         h + 2*G[0,z]*G[Lzp,z^(-1),h]*z + 2*G[0,z]*G[Lzp,z,h] + 4*G[0,z
         ]*G[Lzp,z,h]*z^(-1) - 2*G[0,z]*G[Lzp,z,h]*h^(-1) - 2*G[0,z]*G[
         Lzp,z,h]*h + 2*G[0,z]*G[Lzp,z,h]*z - 2*G[0,z]*G[Lzp,0,h] - 4*
         G[0,z]*G[Lzp,0,h]*z^(-1) + 2*G[0,z]*G[Lzp,0,h]*h^(-1) + 2*G[0,
         z]*G[Lzp,0,h]*h - 2*G[0,z]*G[Lzp,0,h]*z + 6*G[0,z]*G[Kzm,
         z^(-1),h] - 2*G[0,z]*G[Kzm,z^(-1),h]*z^(-1) + 6*G[0,z]*G[Kzm,
         z^(-1),h]*h^(-1) + 6*G[0,z]*G[Kzm,z^(-1),h]*h - 4*G[0,z]*G[Kzm
         ,z^(-1),h]*z + 6*G[0,z]*G[Kzm,z,h] - 2*G[0,z]*G[Kzm,z,h]*
         z^(-1) + 6*G[0,z]*G[Kzm,z,h]*h^(-1) + 6*G[0,z]*G[Kzm,z,h]*h - 
         4*G[0,z]*G[Kzm,z,h]*z - 6*G[0,z]*G[Kzm,0,h] + 2*G[0,z]*G[Kzm,0
         ,h]*z^(-1) - 6*G[0,z]*G[Kzm,0,h]*h^(-1) - 6*G[0,z]*G[Kzm,0,h]*
         h + 4*G[0,z]*G[Kzm,0,h]*z + 6*G[0,z]*G[Kzp,z^(-1),h] - 2*G[0,z
         ]*G[Kzp,z^(-1),h]*z^(-1) + 6*G[0,z]*G[Kzp,z^(-1),h]*h^(-1) + 6
         *G[0,z]*G[Kzp,z^(-1),h]*h - 4*G[0,z]*G[Kzp,z^(-1),h]*z + 6*G[0
         ,z]*G[Kzp,z,h] - 2*G[0,z]*G[Kzp,z,h]*z^(-1) + 6*G[0,z]*G[Kzp,z
         ,h]*h^(-1) + 6*G[0,z]*G[Kzp,z,h]*h - 4*G[0,z]*G[Kzp,z,h]*z - 6
         *G[0,z]*G[Kzp,0,h] + 2*G[0,z]*G[Kzp,0,h]*z^(-1) - 6*G[0,z]*G[
         Kzp,0,h]*h^(-1) - 6*G[0,z]*G[Kzp,0,h]*h + 4*G[0,z]*G[Kzp,0,h]*
         z - 8*G[0,z]*G[Jz,z^(-1),h] - 3*G[0,z]*G[Jz,z^(-1),h]*z^(-1)
          - 3*G[0,z]*G[Jz,z^(-1),h]*h^(-1) - 3*G[0,z]*G[Jz,z^(-1),h]*h
          - 3*G[0,z]*G[Jz,z^(-1),h]*z + 8*G[0,z]*G[Jz,z,h] + 3*G[0,z]*
         G[Jz,z,h]*z^(-1) + 3*G[0,z]*G[Jz,z,h]*h^(-1) + 3*G[0,z]*G[Jz,z
         ,h]*h + 3*G[0,z]*G[Jz,z,h]*z - 8*G[0,z]*G[0,z^(-1),h] + 2*G[0,
         z]*G[0,z^(-1),h]*z^(-1) - 4*G[0,z]*G[0,z^(-1),h]*h^(-1) - 4*G[
         0,z]*G[0,z^(-1),h]*h + 6*G[0,z]*G[0,z^(-1),h]*z - 48*G[0,z]*G[
         0,z^(-1),0,h] + 8*G[0,z]*G[0,z^(-1),0,h]*z^(-1) - 8*G[0,z]*G[0
         ,z^(-1),0,h]*h + 8*G[0,z]*G[0,z^(-1),0,h]*z - 8*G[0,z]*G[0,z,h
         ] - 6*G[0,z]*G[0,z,h]*z^(-1) - 4*G[0,z]*G[0,z,h]*h^(-1) - 4*G[
         0,z]*G[0,z,h]*h - 2*G[0,z]*G[0,z,h]*z + 48*G[0,z]*G[0,z,0,h]
          - 8*G[0,z]*G[0,z,0,h]*z^(-1) + 8*G[0,z]*G[0,z,0,h]*h - 8*G[0,
         z]*G[0,z,0,h]*z - G[0,z]*G[0,h] + 7*G[0,z]*G[0,h]*z^(-1) - 7*
         G[0,z]*G[0,h]*z - 4/3*G[0,z]*G[0,h]*Pi^2*z^(-1) - 1/3*G[0,z]*
         G[0,h]*Pi^2*h^(-1) + 22/3*G[0,z]*G[0,h]*Pi^2 + 4/3*G[0,z]*G[0,
         h]*Pi^2*h - 4/3*G[0,z]*G[0,h]*Pi^2*z + 32*G[0,z]*G[0,Lzm,
         z^(-1),h] - 6*G[0,z]*G[0,Lzm,z^(-1),h]*z^(-1) - 2*G[0,z]*G[0,
         Lzm,z^(-1),h]*h^(-1) + 6*G[0,z]*G[0,Lzm,z^(-1),h]*h - 6*G[0,z]
         *G[0,Lzm,z^(-1),h]*z + 32*G[0,z]*G[0,Lzm,z,h] - 6*G[0,z]*G[0,
         Lzm,z,h]*z^(-1) - 2*G[0,z]*G[0,Lzm,z,h]*h^(-1) + 6*G[0,z]*G[0,
         Lzm,z,h]*h - 6*G[0,z]*G[0,Lzm,z,h]*z - 32*G[0,z]*G[0,Lzm,0,h]
          + 6*G[0,z]*G[0,Lzm,0,h]*z^(-1) + 2*G[0,z]*G[0,Lzm,0,h]*h^(-1)
          - 6*G[0,z]*G[0,Lzm,0,h]*h + 6*G[0,z]*G[0,Lzm,0,h]*z + 32*G[0,
         z]*G[0,Lzp,z^(-1),h] - 6*G[0,z]*G[0,Lzp,z^(-1),h]*z^(-1) - 2*
         G[0,z]*G[0,Lzp,z^(-1),h]*h^(-1) + 6*G[0,z]*G[0,Lzp,z^(-1),h]*h
          - 6*G[0,z]*G[0,Lzp,z^(-1),h]*z + 32*G[0,z]*G[0,Lzp,z,h] - 6*
         G[0,z]*G[0,Lzp,z,h]*z^(-1) - 2*G[0,z]*G[0,Lzp,z,h]*h^(-1) + 6*
         G[0,z]*G[0,Lzp,z,h]*h - 6*G[0,z]*G[0,Lzp,z,h]*z - 32*G[0,z]*G[
         0,Lzp,0,h] + 6*G[0,z]*G[0,Lzp,0,h]*z^(-1) + 2*G[0,z]*G[0,Lzp,0
         ,h]*h^(-1) - 6*G[0,z]*G[0,Lzp,0,h]*h + 6*G[0,z]*G[0,Lzp,0,h]*z
          - 32*G[0,z]*G[0,Kzm,z^(-1),h] + 6*G[0,z]*G[0,Kzm,z^(-1),h]*
         z^(-1) + 2*G[0,z]*G[0,Kzm,z^(-1),h]*h^(-1) - 6*G[0,z]*G[0,Kzm,
         z^(-1),h]*h + 6*G[0,z]*G[0,Kzm,z^(-1),h]*z - 32*G[0,z]*G[0,Kzm
         ,z,h] + 6*G[0,z]*G[0,Kzm,z,h]*z^(-1) + 2*G[0,z]*G[0,Kzm,z,h]*
         h^(-1) - 6*G[0,z]*G[0,Kzm,z,h]*h + 6*G[0,z]*G[0,Kzm,z,h]*z + 
         32*G[0,z]*G[0,Kzm,0,h] - 6*G[0,z]*G[0,Kzm,0,h]*z^(-1) - 2*G[0,
         z]*G[0,Kzm,0,h]*h^(-1) + 6*G[0,z]*G[0,Kzm,0,h]*h - 6*G[0,z]*G[
         0,Kzm,0,h]*z - 32*G[0,z]*G[0,Kzp,z^(-1),h] + 6*G[0,z]*G[0,Kzp,
         z^(-1),h]*z^(-1) + 2*G[0,z]*G[0,Kzp,z^(-1),h]*h^(-1) - 6*G[0,z
         ]*G[0,Kzp,z^(-1),h]*h + 6*G[0,z]*G[0,Kzp,z^(-1),h]*z - 32*G[0,
         z]*G[0,Kzp,z,h] + 6*G[0,z]*G[0,Kzp,z,h]*z^(-1) + 2*G[0,z]*G[0,
         Kzp,z,h]*h^(-1) - 6*G[0,z]*G[0,Kzp,z,h]*h + 6*G[0,z]*G[0,Kzp,z
         ,h]*z + 32*G[0,z]*G[0,Kzp,0,h] - 6*G[0,z]*G[0,Kzp,0,h]*z^(-1)
          - 2*G[0,z]*G[0,Kzp,0,h]*h^(-1) + 6*G[0,z]*G[0,Kzp,0,h]*h - 6*
         G[0,z]*G[0,Kzp,0,h]*z + 16*G[0,z]*G[0,Jz,z^(-1),h] - 2*G[0,z]*
         G[0,Jz,z^(-1),h]*z^(-1) + 2*G[0,z]*G[0,Jz,z^(-1),h]*h^(-1) + 2
         *G[0,z]*G[0,Jz,z^(-1),h]*h - 2*G[0,z]*G[0,Jz,z^(-1),h]*z - 16*
         G[0,z]*G[0,Jz,z,h] + 2*G[0,z]*G[0,Jz,z,h]*z^(-1) - 2*G[0,z]*G[
         0,Jz,z,h]*h^(-1) - 2*G[0,z]*G[0,Jz,z,h]*h + 2*G[0,z]*G[0,Jz,z,
         h]*z - 8*G[0,z]*G[1,z^(-1),h] + 4*G[0,z]*G[1,z^(-1),h]*z^(-1)
          + 4*G[0,z]*G[1,z^(-1),h]*z + 64*G[0,z]*G[1,z^(-1),0,h] - 8*G[
         0,z]*G[1,z^(-1),0,h]*z^(-1) + 8*G[0,z]*G[1,z^(-1),0,h]*h^(-1)
          + 8*G[0,z]*G[1,z^(-1),0,h]*h - 8*G[0,z]*G[1,z^(-1),0,h]*z + 
         16*G[0,z]*G[1,Jz^(-1),z^(-1),h] - 2*G[0,z]*G[1,Jz^(-1),z^(-1),
         h]*z^(-1) + 2*G[0,z]*G[1,Jz^(-1),z^(-1),h]*h^(-1) + 2*G[0,z]*
         G[1,Jz^(-1),z^(-1),h]*h - 2*G[0,z]*G[1,Jz^(-1),z^(-1),h]*z - 
         16*G[0,z]*G[1,Jz^(-1),z,h] + 2*G[0,z]*G[1,Jz^(-1),z,h]*z^(-1)
          - 2*G[0,z]*G[1,Jz^(-1),z,h]*h^(-1) - 2*G[0,z]*G[1,Jz^(-1),z,h
         ]*h + 2*G[0,z]*G[1,Jz^(-1),z,h]*z + 8*G[0,z]*G[1,z,h] - 4*G[0,
         z]*G[1,z,h]*z^(-1) - 4*G[0,z]*G[1,z,h]*z - 64*G[0,z]*G[1,z,0,h
         ] + 8*G[0,z]*G[1,z,0,h]*z^(-1) - 8*G[0,z]*G[1,z,0,h]*h^(-1) - 
         8*G[0,z]*G[1,z,0,h]*h + 8*G[0,z]*G[1,z,0,h]*z + 2/3*G[0,z]*G[1
         ,h]*Pi^2*z^(-1) - 2/3*G[0,z]*G[1,h]*Pi^2*h^(-1) - 16/3*G[0,z]*
         G[1,h]*Pi^2 - 2/3*G[0,z]*G[1,h]*Pi^2*h + 2/3*G[0,z]*G[1,h]*
         Pi^2*z - 32*G[0,z]*G[1,Lzm,z^(-1),h] + 4*G[0,z]*G[1,Lzm,z^(-1)
         ,h]*z^(-1) - 4*G[0,z]*G[1,Lzm,z^(-1),h]*h^(-1) - 4*G[0,z]*G[1,
         Lzm,z^(-1),h]*h + 4*G[0,z]*G[1,Lzm,z^(-1),h]*z - 32*G[0,z]*G[1
         ,Lzm,z,h] + 4*G[0,z]*G[1,Lzm,z,h]*z^(-1) - 4*G[0,z]*G[1,Lzm,z,
         h]*h^(-1) - 4*G[0,z]*G[1,Lzm,z,h]*h + 4*G[0,z]*G[1,Lzm,z,h]*z
          + 32*G[0,z]*G[1,Lzm,0,h] - 4*G[0,z]*G[1,Lzm,0,h]*z^(-1) + 4*
         G[0,z]*G[1,Lzm,0,h]*h^(-1) + 4*G[0,z]*G[1,Lzm,0,h]*h - 4*G[0,z
         ]*G[1,Lzm,0,h]*z - 32*G[0,z]*G[1,Lzp,z^(-1),h] + 4*G[0,z]*G[1,
         Lzp,z^(-1),h]*z^(-1) - 4*G[0,z]*G[1,Lzp,z^(-1),h]*h^(-1) - 4*
         G[0,z]*G[1,Lzp,z^(-1),h]*h + 4*G[0,z]*G[1,Lzp,z^(-1),h]*z - 32
         *G[0,z]*G[1,Lzp,z,h] + 4*G[0,z]*G[1,Lzp,z,h]*z^(-1) - 4*G[0,z]
         *G[1,Lzp,z,h]*h^(-1) - 4*G[0,z]*G[1,Lzp,z,h]*h + 4*G[0,z]*G[1,
         Lzp,z,h]*z + 32*G[0,z]*G[1,Lzp,0,h] - 4*G[0,z]*G[1,Lzp,0,h]*
         z^(-1) + 4*G[0,z]*G[1,Lzp,0,h]*h^(-1) + 4*G[0,z]*G[1,Lzp,0,h]*
         h - 4*G[0,z]*G[1,Lzp,0,h]*z + 32*G[0,z]*G[1,Kzm,z^(-1),h] - 4*
         G[0,z]*G[1,Kzm,z^(-1),h]*z^(-1) + 4*G[0,z]*G[1,Kzm,z^(-1),h]*
         h^(-1) + 4*G[0,z]*G[1,Kzm,z^(-1),h]*h - 4*G[0,z]*G[1,Kzm,
         z^(-1),h]*z + 32*G[0,z]*G[1,Kzm,z,h] - 4*G[0,z]*G[1,Kzm,z,h]*
         z^(-1) + 4*G[0,z]*G[1,Kzm,z,h]*h^(-1) + 4*G[0,z]*G[1,Kzm,z,h]*
         h - 4*G[0,z]*G[1,Kzm,z,h]*z - 32*G[0,z]*G[1,Kzm,0,h] + 4*G[0,z
         ]*G[1,Kzm,0,h]*z^(-1) - 4*G[0,z]*G[1,Kzm,0,h]*h^(-1) - 4*G[0,z
         ]*G[1,Kzm,0,h]*h + 4*G[0,z]*G[1,Kzm,0,h]*z + 32*G[0,z]*G[1,Kzp
         ,z^(-1),h] - 4*G[0,z]*G[1,Kzp,z^(-1),h]*z^(-1) + 4*G[0,z]*G[1,
         Kzp,z^(-1),h]*h^(-1) + 4*G[0,z]*G[1,Kzp,z^(-1),h]*h - 4*G[0,z]
         *G[1,Kzp,z^(-1),h]*z + 32*G[0,z]*G[1,Kzp,z,h] - 4*G[0,z]*G[1,
         Kzp,z,h]*z^(-1) + 4*G[0,z]*G[1,Kzp,z,h]*h^(-1) + 4*G[0,z]*G[1,
         Kzp,z,h]*h - 4*G[0,z]*G[1,Kzp,z,h]*z - 32*G[0,z]*G[1,Kzp,0,h]
          + 4*G[0,z]*G[1,Kzp,0,h]*z^(-1) - 4*G[0,z]*G[1,Kzp,0,h]*h^(-1)
          - 4*G[0,z]*G[1,Kzp,0,h]*h + 4*G[0,z]*G[1,Kzp,0,h]*z - 16*G[0,
         z]*G[1,Jz,z^(-1),h] + 2*G[0,z]*G[1,Jz,z^(-1),h]*z^(-1) - 2*G[0
         ,z]*G[1,Jz,z^(-1),h]*h^(-1) - 2*G[0,z]*G[1,Jz,z^(-1),h]*h + 2*
         G[0,z]*G[1,Jz,z^(-1),h]*z + 16*G[0,z]*G[1,Jz,z,h] - 2*G[0,z]*
         G[1,Jz,z,h]*z^(-1) + 2*G[0,z]*G[1,Jz,z,h]*h^(-1) + 2*G[0,z]*G[
         1,Jz,z,h]*h - 2*G[0,z]*G[1,Jz,z,h]*z - 32*G[0,z]*G[1,0,z^(-1),
         h] + 4*G[0,z]*G[1,0,z^(-1),h]*z^(-1) - 4*G[0,z]*G[1,0,z^(-1),h
         ]*h^(-1) - 4*G[0,z]*G[1,0,z^(-1),h]*h + 4*G[0,z]*G[1,0,z^(-1),
         h]*z + 32*G[0,z]*G[1,0,z,h] - 4*G[0,z]*G[1,0,z,h]*z^(-1) + 4*
         G[0,z]*G[1,0,z,h]*h^(-1) + 4*G[0,z]*G[1,0,z,h]*h - 4*G[0,z]*G[
         1,0,z,h]*z + 8*G[0,z,0,h] + 6*G[0,z,0,h]*z^(-1) + 4*G[0,z,0,h]
         *h^(-1) + 4*G[0,z,0,h]*h + 2*G[0,z,0,h]*z - 48*G[0,z,0,0,h] + 
         8*G[0,z,0,0,h]*z^(-1) - 8*G[0,z,0,0,h]*h + 8*G[0,z,0,0,h]*z + 
         16*G[0,h] - 8*G[0,h]*z^(-1) + 8*G[0,h]*z^(-1)*zeta3 + 12*G[0,h
         ]*h^(-1) + 14*G[0,h]*h^(-1)*zeta3 - 20*G[0,h]*zeta3 - 12*G[0,h
         ]*h - 8*G[0,h]*h*zeta3 - 8*G[0,h]*z + 8*G[0,h]*z*zeta3 - G[0,h
         ]*Pi^2*z^(-1) - 2/3*G[0,h]*Pi^2*h^(-1) - 4/3*G[0,h]*Pi^2 - 2/3
         *G[0,h]*Pi^2*h - 1/3*G[0,h]*Pi^2*z - 24*G[0,h]*G[Lzm,z^(-1),0,
         z] + 4*G[0,h]*G[Lzm,z^(-1),0,z]*z^(-1) - 4*G[0,h]*G[Lzm,z^(-1)
         ,0,z]*h + 4*G[0,h]*G[Lzm,z^(-1),0,z]*z + 1/3*G[0,h]*G[Lzm,z]*
         Pi^2*z^(-1) - 2*G[0,h]*G[Lzm,z]*Pi^2 - 1/3*G[0,h]*G[Lzm,z]*
         Pi^2*h + 1/3*G[0,h]*G[Lzm,z]*Pi^2*z - 12*G[0,h]*G[Lzm,0,z^(-1)
         ,z] + 2*G[0,h]*G[Lzm,0,z^(-1),z]*z^(-1) - 2*G[0,h]*G[Lzm,0,
         z^(-1),z]*h + 2*G[0,h]*G[Lzm,0,z^(-1),z]*z - 12*G[0,h]*G[Lzm,0
         ,z,z] + 2*G[0,h]*G[Lzm,0,z,z]*z^(-1) - 2*G[0,h]*G[Lzm,0,z,z]*h
          + 2*G[0,h]*G[Lzm,0,z,z]*z + 12*G[0,h]*G[Lzm,1,0,z] - 2*G[0,h]
         *G[Lzm,1,0,z]*z^(-1) + 2*G[0,h]*G[Lzm,1,0,z]*h - 2*G[0,h]*G[
         Lzm,1,0,z]*z - 24*G[0,h]*G[Lzp,z^(-1),0,z] + 4*G[0,h]*G[Lzp,
         z^(-1),0,z]*z^(-1) - 4*G[0,h]*G[Lzp,z^(-1),0,z]*h + 4*G[0,h]*
         G[Lzp,z^(-1),0,z]*z + 1/3*G[0,h]*G[Lzp,z]*Pi^2*z^(-1) - 2*G[0,
         h]*G[Lzp,z]*Pi^2 - 1/3*G[0,h]*G[Lzp,z]*Pi^2*h + 1/3*G[0,h]*G[
         Lzp,z]*Pi^2*z - 12*G[0,h]*G[Lzp,0,z^(-1),z] + 2*G[0,h]*G[Lzp,0
         ,z^(-1),z]*z^(-1) - 2*G[0,h]*G[Lzp,0,z^(-1),z]*h + 2*G[0,h]*G[
         Lzp,0,z^(-1),z]*z - 12*G[0,h]*G[Lzp,0,z,z] + 2*G[0,h]*G[Lzp,0,
         z,z]*z^(-1) - 2*G[0,h]*G[Lzp,0,z,z]*h + 2*G[0,h]*G[Lzp,0,z,z]*
         z + 12*G[0,h]*G[Lzp,1,0,z] - 2*G[0,h]*G[Lzp,1,0,z]*z^(-1) + 2*
         G[0,h]*G[Lzp,1,0,z]*h - 2*G[0,h]*G[Lzp,1,0,z]*z + 24*G[0,h]*G[
         Kzm,z^(-1),0,z] - 4*G[0,h]*G[Kzm,z^(-1),0,z]*z^(-1) + 4*G[0,h]
         *G[Kzm,z^(-1),0,z]*h - 4*G[0,h]*G[Kzm,z^(-1),0,z]*z - 1/3*G[0,
         h]*G[Kzm,z]*Pi^2*z^(-1) + 2*G[0,h]*G[Kzm,z]*Pi^2 + 1/3*G[0,h]*
         G[Kzm,z]*Pi^2*h - 1/3*G[0,h]*G[Kzm,z]*Pi^2*z + 12*G[0,h]*G[Kzm
         ,0,z^(-1),z] - 2*G[0,h]*G[Kzm,0,z^(-1),z]*z^(-1) + 2*G[0,h]*G[
         Kzm,0,z^(-1),z]*h - 2*G[0,h]*G[Kzm,0,z^(-1),z]*z + 12*G[0,h]*
         G[Kzm,0,z,z] - 2*G[0,h]*G[Kzm,0,z,z]*z^(-1) + 2*G[0,h]*G[Kzm,0
         ,z,z]*h - 2*G[0,h]*G[Kzm,0,z,z]*z - 36*G[0,h]*G[Kzm,0,0,z] + 6
         *G[0,h]*G[Kzm,0,0,z]*z^(-1) - 6*G[0,h]*G[Kzm,0,0,z]*h + 6*G[0,
         h]*G[Kzm,0,0,z]*z - 12*G[0,h]*G[Kzm,1,0,z] + 2*G[0,h]*G[Kzm,1,
         0,z]*z^(-1) - 2*G[0,h]*G[Kzm,1,0,z]*h + 2*G[0,h]*G[Kzm,1,0,z]*
         z + 24*G[0,h]*G[Kzp,z^(-1),0,z] - 4*G[0,h]*G[Kzp,z^(-1),0,z]*
         z^(-1) + 4*G[0,h]*G[Kzp,z^(-1),0,z]*h - 4*G[0,h]*G[Kzp,z^(-1),
         0,z]*z - 1/3*G[0,h]*G[Kzp,z]*Pi^2*z^(-1) + 2*G[0,h]*G[Kzp,z]*
         Pi^2 + 1/3*G[0,h]*G[Kzp,z]*Pi^2*h - 1/3*G[0,h]*G[Kzp,z]*Pi^2*z
          + 12*G[0,h]*G[Kzp,0,z^(-1),z] - 2*G[0,h]*G[Kzp,0,z^(-1),z]*
         z^(-1) + 2*G[0,h]*G[Kzp,0,z^(-1),z]*h - 2*G[0,h]*G[Kzp,0,
         z^(-1),z]*z + 12*G[0,h]*G[Kzp,0,z,z] - 2*G[0,h]*G[Kzp,0,z,z]*
         z^(-1) + 2*G[0,h]*G[Kzp,0,z,z]*h - 2*G[0,h]*G[Kzp,0,z,z]*z - 
         36*G[0,h]*G[Kzp,0,0,z] + 6*G[0,h]*G[Kzp,0,0,z]*z^(-1) - 6*G[0,
         h]*G[Kzp,0,0,z]*h + 6*G[0,h]*G[Kzp,0,0,z]*z - 12*G[0,h]*G[Kzp,
         1,0,z] + 2*G[0,h]*G[Kzp,1,0,z]*z^(-1) - 2*G[0,h]*G[Kzp,1,0,z]*
         h + 2*G[0,h]*G[Kzp,1,0,z]*z - 12*G[0,h]*G[0,Lzm,z^(-1),z] + 2*
         G[0,h]*G[0,Lzm,z^(-1),z]*z^(-1) - 2*G[0,h]*G[0,Lzm,z^(-1),z]*h
          + 2*G[0,h]*G[0,Lzm,z^(-1),z]*z - 12*G[0,h]*G[0,Lzm,z,z] + 2*
         G[0,h]*G[0,Lzm,z,z]*z^(-1) - 2*G[0,h]*G[0,Lzm,z,z]*h + 2*G[0,h
         ]*G[0,Lzm,z,z]*z + 12*G[0,h]*G[0,Lzm,0,z] - 2*G[0,h]*G[0,Lzm,0
         ,z]*z^(-1) + 2*G[0,h]*G[0,Lzm,0,z]*h - 2*G[0,h]*G[0,Lzm,0,z]*z
          - 12*G[0,h]*G[0,Lzp,z^(-1),z] + 2*G[0,h]*G[0,Lzp,z^(-1),z]*
         z^(-1) - 2*G[0,h]*G[0,Lzp,z^(-1),z]*h + 2*G[0,h]*G[0,Lzp,
         z^(-1),z]*z - 12*G[0,h]*G[0,Lzp,z,z] + 2*G[0,h]*G[0,Lzp,z,z]*
         z^(-1) - 2*G[0,h]*G[0,Lzp,z,z]*h + 2*G[0,h]*G[0,Lzp,z,z]*z + 
         12*G[0,h]*G[0,Lzp,0,z] - 2*G[0,h]*G[0,Lzp,0,z]*z^(-1) + 2*G[0,
         h]*G[0,Lzp,0,z]*h - 2*G[0,h]*G[0,Lzp,0,z]*z + 12*G[0,h]*G[0,
         Kzm,z^(-1),z] - 2*G[0,h]*G[0,Kzm,z^(-1),z]*z^(-1) + 2*G[0,h]*
         G[0,Kzm,z^(-1),z]*h - 2*G[0,h]*G[0,Kzm,z^(-1),z]*z + 12*G[0,h]
         *G[0,Kzm,z,z] - 2*G[0,h]*G[0,Kzm,z,z]*z^(-1) + 2*G[0,h]*G[0,
         Kzm,z,z]*h - 2*G[0,h]*G[0,Kzm,z,z]*z + 12*G[0,h]*G[0,Kzp,
         z^(-1),z] - 2*G[0,h]*G[0,Kzp,z^(-1),z]*z^(-1) + 2*G[0,h]*G[0,
         Kzp,z^(-1),z]*h - 2*G[0,h]*G[0,Kzp,z^(-1),z]*z + 12*G[0,h]*G[0
         ,Kzp,z,z] - 2*G[0,h]*G[0,Kzp,z,z]*z^(-1) + 2*G[0,h]*G[0,Kzp,z,
         z]*h - 2*G[0,h]*G[0,Kzp,z,z]*z + 12*G[0,h]*G[1,Lzm,0,z] - 2*G[
         0,h]*G[1,Lzm,0,z]*z^(-1) + 2*G[0,h]*G[1,Lzm,0,z]*h - 2*G[0,h]*
         G[1,Lzm,0,z]*z + 12*G[0,h]*G[1,Lzp,0,z] - 2*G[0,h]*G[1,Lzp,0,z
         ]*z^(-1) + 2*G[0,h]*G[1,Lzp,0,z]*h - 2*G[0,h]*G[1,Lzp,0,z]*z
          - 12*G[0,h]*G[1,Kzm,0,z] + 2*G[0,h]*G[1,Kzm,0,z]*z^(-1) - 2*
         G[0,h]*G[1,Kzm,0,z]*h + 2*G[0,h]*G[1,Kzm,0,z]*z - 12*G[0,h]*G[
         1,Kzp,0,z] + 2*G[0,h]*G[1,Kzp,0,z]*z^(-1) - 2*G[0,h]*G[1,Kzp,0
         ,z]*h + 2*G[0,h]*G[1,Kzp,0,z]*z + 8*G[0,h]*G[1,0,z] + 2*G[0,h]
         *G[1,0,z]*z^(-1) + 4*G[0,h]*G[1,0,z]*h^(-1) + 4*G[0,h]*G[1,0,z
         ]*h - 2*G[0,h]*G[1,0,z]*z + 12*G[0,h]*G[1,0,Lzm,z] - 2*G[0,h]*
         G[1,0,Lzm,z]*z^(-1) + 2*G[0,h]*G[1,0,Lzm,z]*h - 2*G[0,h]*G[1,0
         ,Lzm,z]*z + 12*G[0,h]*G[1,0,Lzp,z] - 2*G[0,h]*G[1,0,Lzp,z]*
         z^(-1) + 2*G[0,h]*G[1,0,Lzp,z]*h - 2*G[0,h]*G[1,0,Lzp,z]*z - 
         12*G[0,h]*G[1,0,Kzm,z] + 2*G[0,h]*G[1,0,Kzm,z]*z^(-1) - 2*G[0,
         h]*G[1,0,Kzm,z]*h + 2*G[0,h]*G[1,0,Kzm,z]*z - 12*G[0,h]*G[1,0,
         Kzp,z] + 2*G[0,h]*G[1,0,Kzp,z]*z^(-1) - 2*G[0,h]*G[1,0,Kzp,z]*
         h + 2*G[0,h]*G[1,0,Kzp,z]*z + 52*G[0,h]*G[1,0,0,z] - 8*G[0,h]*
         G[1,0,0,z]*z^(-1) + 2*G[0,h]*G[1,0,0,z]*h^(-1) + 8*G[0,h]*G[1,
         0,0,z]*h - 8*G[0,h]*G[1,0,0,z]*z - 8*G[0,Lzm,z^(-1),z^(-1),z]
          - 2*G[0,Lzm,z^(-1),z^(-1),z]*z^(-1) - 2*G[0,Lzm,z^(-1),z^(-1)
         ,z]*h^(-1) - 2*G[0,Lzm,z^(-1),z^(-1),z]*h + 2*G[0,Lzm,z^(-1),
         z^(-1),z]*z + 4*G[0,Lzm,z^(-1),z] - G[0,Lzm,z^(-1),z]*z - 8*G[
         0,Lzm,z^(-1),z]*G[z^(-1),h] + 2*G[0,Lzm,z^(-1),z]*G[z^(-1),h]*
         z^(-1) + 2*G[0,Lzm,z^(-1),z]*G[z^(-1),h]*h^(-1) - 2*G[0,Lzm,
         z^(-1),z]*G[z^(-1),h]*h + 2*G[0,Lzm,z^(-1),z]*G[z^(-1),h]*z + 
         8*G[0,Lzm,z^(-1),z]*G[z,h] - 2*G[0,Lzm,z^(-1),z]*G[z,h]*z^(-1)
          - 2*G[0,Lzm,z^(-1),z]*G[z,h]*h^(-1) + 2*G[0,Lzm,z^(-1),z]*G[z
         ,h]*h - 2*G[0,Lzm,z^(-1),z]*G[z,h]*z + 16*G[0,Lzm,z^(-1),z]*G[
         1,h] - 2*G[0,Lzm,z^(-1),z]*G[1,h]*z^(-1) + 2*G[0,Lzm,z^(-1),z]
         *G[1,h]*h^(-1) + 2*G[0,Lzm,z^(-1),z]*G[1,h]*h - 2*G[0,Lzm,
         z^(-1),z]*G[1,h]*z - 16*G[0,Lzm,z^(-1),z,z] - 4*G[0,Lzm,z^(-1)
         ,z,z]*h + 4*G[0,Lzm,z^(-1),z,z]*z + 8*G[0,Lzm,z^(-1),-1,z] - 2
         *G[0,Lzm,z^(-1),-1,z]*z^(-1) - 2*G[0,Lzm,z^(-1),-1,z]*h^(-1)
          + 2*G[0,Lzm,z^(-1),-1,z]*h - 2*G[0,Lzm,z^(-1),-1,z]*z - 24*G[
         0,Lzm,z^(-1),0,z] + 7*G[0,Lzm,z^(-1),0,z]*z^(-1) + 5*G[0,Lzm,
         z^(-1),0,z]*h^(-1) - 5*G[0,Lzm,z^(-1),0,z]*h + 5*G[0,Lzm,
         z^(-1),0,z]*z + 32*G[0,Lzm,z^(-1),0,h] - 6*G[0,Lzm,z^(-1),0,h]
         *z^(-1) - 2*G[0,Lzm,z^(-1),0,h]*h^(-1) + 6*G[0,Lzm,z^(-1),0,h]
         *h - 6*G[0,Lzm,z^(-1),0,h]*z - 8*G[0,Lzm,z^(-1),1,z] - 4*G[0,
         Lzm,z^(-1),1,z]*h^(-1) + G[0,Lzm,z]*Pi^2*z^(-1) + 2/3*G[0,Lzm,
         z]*Pi^2*h^(-1) - 2*G[0,Lzm,z]*Pi^2 - 1/3*G[0,Lzm,z]*Pi^2*h + 1/
         3*G[0,Lzm,z]*Pi^2*z - 16*G[0,Lzm,z,z^(-1),z] - 4*G[0,Lzm,z,
         z^(-1),z]*h + 4*G[0,Lzm,z,z^(-1),z]*z + 4*G[0,Lzm,z,z] - G[0,
         Lzm,z,z]*z - 8*G[0,Lzm,z,z]*G[z^(-1),h] + 2*G[0,Lzm,z,z]*G[
         z^(-1),h]*z^(-1) + 2*G[0,Lzm,z,z]*G[z^(-1),h]*h^(-1) - 2*G[0,
         Lzm,z,z]*G[z^(-1),h]*h + 2*G[0,Lzm,z,z]*G[z^(-1),h]*z + 8*G[0,
         Lzm,z,z]*G[z,h] - 2*G[0,Lzm,z,z]*G[z,h]*z^(-1) - 2*G[0,Lzm,z,z
         ]*G[z,h]*h^(-1) + 2*G[0,Lzm,z,z]*G[z,h]*h - 2*G[0,Lzm,z,z]*G[z
         ,h]*z + 16*G[0,Lzm,z,z]*G[1,h] - 2*G[0,Lzm,z,z]*G[1,h]*z^(-1)
          + 2*G[0,Lzm,z,z]*G[1,h]*h^(-1) + 2*G[0,Lzm,z,z]*G[1,h]*h - 2*
         G[0,Lzm,z,z]*G[1,h]*z - 24*G[0,Lzm,z,z,z] + 2*G[0,Lzm,z,z,z]*
         z^(-1) + 2*G[0,Lzm,z,z,z]*h^(-1) - 6*G[0,Lzm,z,z,z]*h + 6*G[0,
         Lzm,z,z,z]*z + 8*G[0,Lzm,z,-1,z] - 2*G[0,Lzm,z,-1,z]*z^(-1) - 
         2*G[0,Lzm,z,-1,z]*h^(-1) + 2*G[0,Lzm,z,-1,z]*h - 2*G[0,Lzm,z,
         -1,z]*z + 32*G[0,Lzm,z,0,z] - G[0,Lzm,z,0,z]*z^(-1) + G[0,Lzm,
         z,0,z]*h^(-1) + 7*G[0,Lzm,z,0,z]*h - 7*G[0,Lzm,z,0,z]*z - 32*
         G[0,Lzm,z,0,h] + 6*G[0,Lzm,z,0,h]*z^(-1) + 2*G[0,Lzm,z,0,h]*
         h^(-1) - 6*G[0,Lzm,z,0,h]*h + 6*G[0,Lzm,z,0,h]*z - 8*G[0,Lzm,z
         ,1,z] - 4*G[0,Lzm,z,1,z]*h^(-1) - G[0,Lzm,h]*Pi^2*z^(-1) - 1/3
         *G[0,Lzm,h]*Pi^2*h^(-1) + 16/3*G[0,Lzm,h]*Pi^2 + G[0,Lzm,h]*
         Pi^2*h - G[0,Lzm,h]*Pi^2*z - 32*G[0,Lzm,h]*G[1,0,z] + 6*G[0,
         Lzm,h]*G[1,0,z]*z^(-1) + 2*G[0,Lzm,h]*G[1,0,z]*h^(-1) - 6*G[0,
         Lzm,h]*G[1,0,z]*h + 6*G[0,Lzm,h]*G[1,0,z]*z + 4*G[0,Lzm,Kzm,
         z^(-1),z] + G[0,Lzm,Kzm,z^(-1),z]*z^(-1) + G[0,Lzm,Kzm,z^(-1),
         z]*h^(-1) + G[0,Lzm,Kzm,z^(-1),z]*h - G[0,Lzm,Kzm,z^(-1),z]*z
          + 4*G[0,Lzm,Kzm,z,z] + G[0,Lzm,Kzm,z,z]*z^(-1) + G[0,Lzm,Kzm,
         z,z]*h^(-1) + G[0,Lzm,Kzm,z,z]*h - G[0,Lzm,Kzm,z,z]*z + 4*G[0,
         Lzm,Kzp,z^(-1),z] + G[0,Lzm,Kzp,z^(-1),z]*z^(-1) + G[0,Lzm,Kzp
         ,z^(-1),z]*h^(-1) + G[0,Lzm,Kzp,z^(-1),z]*h - G[0,Lzm,Kzp,
         z^(-1),z]*z + 4*G[0,Lzm,Kzp,z,z] + G[0,Lzm,Kzp,z,z]*z^(-1) + 
         G[0,Lzm,Kzp,z,z]*h^(-1) + G[0,Lzm,Kzp,z,z]*h - G[0,Lzm,Kzp,z,z
         ]*z + 8*G[0,Lzm,-1,z^(-1),z] - 2*G[0,Lzm,-1,z^(-1),z]*z^(-1)
          - 2*G[0,Lzm,-1,z^(-1),z]*h^(-1) + 2*G[0,Lzm,-1,z^(-1),z]*h - 
         2*G[0,Lzm,-1,z^(-1),z]*z + 8*G[0,Lzm,-1,z,z] - 2*G[0,Lzm,-1,z,
         z]*z^(-1) - 2*G[0,Lzm,-1,z,z]*h^(-1) + 2*G[0,Lzm,-1,z,z]*h - 2
         *G[0,Lzm,-1,z,z]*z - 8*G[0,Lzm,-1,0,z] + 2*G[0,Lzm,-1,0,z]*
         z^(-1) + 2*G[0,Lzm,-1,0,z]*h^(-1) - 2*G[0,Lzm,-1,0,z]*h + 2*G[
         0,Lzm,-1,0,z]*z - 4*G[0,Lzm,0,z^(-1),z] + 3*G[0,Lzm,0,z^(-1),z
         ]*z^(-1) + 3*G[0,Lzm,0,z^(-1),z]*h^(-1) - G[0,Lzm,0,z^(-1),z]*
         h + G[0,Lzm,0,z^(-1),z]*z - 4*G[0,Lzm,0,z] + G[0,Lzm,0,z]*z + 
         8*G[0,Lzm,0,z]*G[z^(-1),h] - 2*G[0,Lzm,0,z]*G[z^(-1),h]*z^(-1)
          - 2*G[0,Lzm,0,z]*G[z^(-1),h]*h^(-1) + 2*G[0,Lzm,0,z]*G[z^(-1)
         ,h]*h - 2*G[0,Lzm,0,z]*G[z^(-1),h]*z - 8*G[0,Lzm,0,z]*G[z,h]
          + 2*G[0,Lzm,0,z]*G[z,h]*z^(-1) + 2*G[0,Lzm,0,z]*G[z,h]*h^(-1)
          - 2*G[0,Lzm,0,z]*G[z,h]*h + 2*G[0,Lzm,0,z]*G[z,h]*z - 16*G[0,
         Lzm,0,z]*G[1,h] + 2*G[0,Lzm,0,z]*G[1,h]*z^(-1) - 2*G[0,Lzm,0,z
         ]*G[1,h]*h^(-1) - 2*G[0,Lzm,0,z]*G[1,h]*h + 2*G[0,Lzm,0,z]*G[1
         ,h]*z + 4*G[0,Lzm,0,z,z] + G[0,Lzm,0,z,z]*z^(-1) + G[0,Lzm,0,z
         ,z]*h^(-1) + G[0,Lzm,0,z,z]*h - G[0,Lzm,0,z,z]*z + 4*G[0,Lzm,0
         ,Kzm,z] + G[0,Lzm,0,Kzm,z]*z^(-1) + G[0,Lzm,0,Kzm,z]*h^(-1) + 
         G[0,Lzm,0,Kzm,z]*h - G[0,Lzm,0,Kzm,z]*z + 4*G[0,Lzm,0,Kzp,z]
          + G[0,Lzm,0,Kzp,z]*z^(-1) + G[0,Lzm,0,Kzp,z]*h^(-1) + G[0,Lzm
         ,0,Kzp,z]*h - G[0,Lzm,0,Kzp,z]*z - 8*G[0,Lzm,0,-1,z] + 2*G[0,
         Lzm,0,-1,z]*z^(-1) + 2*G[0,Lzm,0,-1,z]*h^(-1) - 2*G[0,Lzm,0,-1
         ,z]*h + 2*G[0,Lzm,0,-1,z]*z - 40*G[0,Lzm,0,0,z] - 4*G[0,Lzm,0,
         0,z]*h^(-1) - 8*G[0,Lzm,0,0,z]*h + 8*G[0,Lzm,0,0,z]*z + 64*G[0
         ,Lzm,0,0,h] - 12*G[0,Lzm,0,0,h]*z^(-1) - 4*G[0,Lzm,0,0,h]*
         h^(-1) + 12*G[0,Lzm,0,0,h]*h - 12*G[0,Lzm,0,0,h]*z + 8*G[0,Lzm
         ,0,1,z] + 4*G[0,Lzm,0,1,z]*h^(-1) - 8*G[0,Lzm,1,z^(-1),z] - 4*
         G[0,Lzm,1,z^(-1),z]*h^(-1) - 8*G[0,Lzm,1,z,z] - 4*G[0,Lzm,1,z,
         z]*h^(-1) + 24*G[0,Lzm,1,0,z] - 5*G[0,Lzm,1,0,z]*z^(-1) + G[0,
         Lzm,1,0,z]*h^(-1) + 3*G[0,Lzm,1,0,z]*h - 3*G[0,Lzm,1,0,z]*z - 
         8*G[0,Lzp,z^(-1),z^(-1),z] - 2*G[0,Lzp,z^(-1),z^(-1),z]*z^(-1)
          - 2*G[0,Lzp,z^(-1),z^(-1),z]*h^(-1) - 2*G[0,Lzp,z^(-1),z^(-1)
         ,z]*h + 2*G[0,Lzp,z^(-1),z^(-1),z]*z + 4*G[0,Lzp,z^(-1),z] - 
         G[0,Lzp,z^(-1),z]*z - 8*G[0,Lzp,z^(-1),z]*G[z^(-1),h] + 2*G[0,
         Lzp,z^(-1),z]*G[z^(-1),h]*z^(-1) + 2*G[0,Lzp,z^(-1),z]*G[
         z^(-1),h]*h^(-1) - 2*G[0,Lzp,z^(-1),z]*G[z^(-1),h]*h + 2*G[0,
         Lzp,z^(-1),z]*G[z^(-1),h]*z + 8*G[0,Lzp,z^(-1),z]*G[z,h] - 2*
         G[0,Lzp,z^(-1),z]*G[z,h]*z^(-1) - 2*G[0,Lzp,z^(-1),z]*G[z,h]*
         h^(-1) + 2*G[0,Lzp,z^(-1),z]*G[z,h]*h - 2*G[0,Lzp,z^(-1),z]*G[
         z,h]*z + 16*G[0,Lzp,z^(-1),z]*G[1,h] - 2*G[0,Lzp,z^(-1),z]*G[1
         ,h]*z^(-1) + 2*G[0,Lzp,z^(-1),z]*G[1,h]*h^(-1) + 2*G[0,Lzp,
         z^(-1),z]*G[1,h]*h - 2*G[0,Lzp,z^(-1),z]*G[1,h]*z - 16*G[0,Lzp
         ,z^(-1),z,z] - 4*G[0,Lzp,z^(-1),z,z]*h + 4*G[0,Lzp,z^(-1),z,z]
         *z + 8*G[0,Lzp,z^(-1),-1,z] - 2*G[0,Lzp,z^(-1),-1,z]*z^(-1) - 
         2*G[0,Lzp,z^(-1),-1,z]*h^(-1) + 2*G[0,Lzp,z^(-1),-1,z]*h - 2*
         G[0,Lzp,z^(-1),-1,z]*z - 24*G[0,Lzp,z^(-1),0,z] + 7*G[0,Lzp,
         z^(-1),0,z]*z^(-1) + 5*G[0,Lzp,z^(-1),0,z]*h^(-1) - 5*G[0,Lzp,
         z^(-1),0,z]*h + 5*G[0,Lzp,z^(-1),0,z]*z + 32*G[0,Lzp,z^(-1),0,
         h] - 6*G[0,Lzp,z^(-1),0,h]*z^(-1) - 2*G[0,Lzp,z^(-1),0,h]*
         h^(-1) + 6*G[0,Lzp,z^(-1),0,h]*h - 6*G[0,Lzp,z^(-1),0,h]*z - 8
         *G[0,Lzp,z^(-1),1,z] - 4*G[0,Lzp,z^(-1),1,z]*h^(-1) + G[0,Lzp,
         z]*Pi^2*z^(-1) + 2/3*G[0,Lzp,z]*Pi^2*h^(-1) - 2*G[0,Lzp,z]*
         Pi^2 - 1/3*G[0,Lzp,z]*Pi^2*h + 1/3*G[0,Lzp,z]*Pi^2*z - 16*G[0,
         Lzp,z,z^(-1),z] - 4*G[0,Lzp,z,z^(-1),z]*h + 4*G[0,Lzp,z,z^(-1)
         ,z]*z + 4*G[0,Lzp,z,z] - G[0,Lzp,z,z]*z - 8*G[0,Lzp,z,z]*G[
         z^(-1),h] + 2*G[0,Lzp,z,z]*G[z^(-1),h]*z^(-1) + 2*G[0,Lzp,z,z]
         *G[z^(-1),h]*h^(-1) - 2*G[0,Lzp,z,z]*G[z^(-1),h]*h + 2*G[0,Lzp
         ,z,z]*G[z^(-1),h]*z + 8*G[0,Lzp,z,z]*G[z,h] - 2*G[0,Lzp,z,z]*
         G[z,h]*z^(-1) - 2*G[0,Lzp,z,z]*G[z,h]*h^(-1) + 2*G[0,Lzp,z,z]*
         G[z,h]*h - 2*G[0,Lzp,z,z]*G[z,h]*z + 16*G[0,Lzp,z,z]*G[1,h] - 
         2*G[0,Lzp,z,z]*G[1,h]*z^(-1) + 2*G[0,Lzp,z,z]*G[1,h]*h^(-1) + 
         2*G[0,Lzp,z,z]*G[1,h]*h - 2*G[0,Lzp,z,z]*G[1,h]*z - 24*G[0,Lzp
         ,z,z,z] + 2*G[0,Lzp,z,z,z]*z^(-1) + 2*G[0,Lzp,z,z,z]*h^(-1) - 
         6*G[0,Lzp,z,z,z]*h + 6*G[0,Lzp,z,z,z]*z + 8*G[0,Lzp,z,-1,z] - 
         2*G[0,Lzp,z,-1,z]*z^(-1) - 2*G[0,Lzp,z,-1,z]*h^(-1) + 2*G[0,
         Lzp,z,-1,z]*h - 2*G[0,Lzp,z,-1,z]*z + 32*G[0,Lzp,z,0,z] - G[0,
         Lzp,z,0,z]*z^(-1) + G[0,Lzp,z,0,z]*h^(-1) + 7*G[0,Lzp,z,0,z]*h
          - 7*G[0,Lzp,z,0,z]*z - 32*G[0,Lzp,z,0,h] + 6*G[0,Lzp,z,0,h]*
         z^(-1) + 2*G[0,Lzp,z,0,h]*h^(-1) - 6*G[0,Lzp,z,0,h]*h + 6*G[0,
         Lzp,z,0,h]*z - 8*G[0,Lzp,z,1,z] - 4*G[0,Lzp,z,1,z]*h^(-1) - G[
         0,Lzp,h]*Pi^2*z^(-1) - 1/3*G[0,Lzp,h]*Pi^2*h^(-1) + 16/3*G[0,
         Lzp,h]*Pi^2 + G[0,Lzp,h]*Pi^2*h - G[0,Lzp,h]*Pi^2*z - 32*G[0,
         Lzp,h]*G[1,0,z] + 6*G[0,Lzp,h]*G[1,0,z]*z^(-1) + 2*G[0,Lzp,h]*
         G[1,0,z]*h^(-1) - 6*G[0,Lzp,h]*G[1,0,z]*h + 6*G[0,Lzp,h]*G[1,0
         ,z]*z + 4*G[0,Lzp,Kzm,z^(-1),z] + G[0,Lzp,Kzm,z^(-1),z]*z^(-1)
          + G[0,Lzp,Kzm,z^(-1),z]*h^(-1) + G[0,Lzp,Kzm,z^(-1),z]*h - G[
         0,Lzp,Kzm,z^(-1),z]*z + 4*G[0,Lzp,Kzm,z,z] + G[0,Lzp,Kzm,z,z]*
         z^(-1) + G[0,Lzp,Kzm,z,z]*h^(-1) + G[0,Lzp,Kzm,z,z]*h - G[0,
         Lzp,Kzm,z,z]*z + 4*G[0,Lzp,Kzp,z^(-1),z] + G[0,Lzp,Kzp,z^(-1),
         z]*z^(-1) + G[0,Lzp,Kzp,z^(-1),z]*h^(-1) + G[0,Lzp,Kzp,z^(-1),
         z]*h - G[0,Lzp,Kzp,z^(-1),z]*z + 4*G[0,Lzp,Kzp,z,z] + G[0,Lzp,
         Kzp,z,z]*z^(-1) + G[0,Lzp,Kzp,z,z]*h^(-1) + G[0,Lzp,Kzp,z,z]*h
          - G[0,Lzp,Kzp,z,z]*z + 8*G[0,Lzp,-1,z^(-1),z] - 2*G[0,Lzp,-1,
         z^(-1),z]*z^(-1) - 2*G[0,Lzp,-1,z^(-1),z]*h^(-1) + 2*G[0,Lzp,
         -1,z^(-1),z]*h - 2*G[0,Lzp,-1,z^(-1),z]*z + 8*G[0,Lzp,-1,z,z]
          - 2*G[0,Lzp,-1,z,z]*z^(-1) - 2*G[0,Lzp,-1,z,z]*h^(-1) + 2*G[0
         ,Lzp,-1,z,z]*h - 2*G[0,Lzp,-1,z,z]*z - 8*G[0,Lzp,-1,0,z] + 2*
         G[0,Lzp,-1,0,z]*z^(-1) + 2*G[0,Lzp,-1,0,z]*h^(-1) - 2*G[0,Lzp,
         -1,0,z]*h + 2*G[0,Lzp,-1,0,z]*z - 4*G[0,Lzp,0,z^(-1),z] + 3*G[
         0,Lzp,0,z^(-1),z]*z^(-1) + 3*G[0,Lzp,0,z^(-1),z]*h^(-1) - G[0,
         Lzp,0,z^(-1),z]*h + G[0,Lzp,0,z^(-1),z]*z - 4*G[0,Lzp,0,z] + 
         G[0,Lzp,0,z]*z + 8*G[0,Lzp,0,z]*G[z^(-1),h] - 2*G[0,Lzp,0,z]*
         G[z^(-1),h]*z^(-1) - 2*G[0,Lzp,0,z]*G[z^(-1),h]*h^(-1) + 2*G[0
         ,Lzp,0,z]*G[z^(-1),h]*h - 2*G[0,Lzp,0,z]*G[z^(-1),h]*z - 8*G[0
         ,Lzp,0,z]*G[z,h] + 2*G[0,Lzp,0,z]*G[z,h]*z^(-1) + 2*G[0,Lzp,0,
         z]*G[z,h]*h^(-1) - 2*G[0,Lzp,0,z]*G[z,h]*h + 2*G[0,Lzp,0,z]*G[
         z,h]*z - 16*G[0,Lzp,0,z]*G[1,h] + 2*G[0,Lzp,0,z]*G[1,h]*z^(-1)
          - 2*G[0,Lzp,0,z]*G[1,h]*h^(-1) - 2*G[0,Lzp,0,z]*G[1,h]*h + 2*
         G[0,Lzp,0,z]*G[1,h]*z + 4*G[0,Lzp,0,z,z] + G[0,Lzp,0,z,z]*
         z^(-1) + G[0,Lzp,0,z,z]*h^(-1) + G[0,Lzp,0,z,z]*h - G[0,Lzp,0,
         z,z]*z + 4*G[0,Lzp,0,Kzm,z] + G[0,Lzp,0,Kzm,z]*z^(-1) + G[0,
         Lzp,0,Kzm,z]*h^(-1) + G[0,Lzp,0,Kzm,z]*h - G[0,Lzp,0,Kzm,z]*z
          + 4*G[0,Lzp,0,Kzp,z] + G[0,Lzp,0,Kzp,z]*z^(-1) + G[0,Lzp,0,
         Kzp,z]*h^(-1) + G[0,Lzp,0,Kzp,z]*h - G[0,Lzp,0,Kzp,z]*z - 8*G[
         0,Lzp,0,-1,z] + 2*G[0,Lzp,0,-1,z]*z^(-1) + 2*G[0,Lzp,0,-1,z]*
         h^(-1) - 2*G[0,Lzp,0,-1,z]*h + 2*G[0,Lzp,0,-1,z]*z - 40*G[0,
         Lzp,0,0,z] - 4*G[0,Lzp,0,0,z]*h^(-1) - 8*G[0,Lzp,0,0,z]*h + 8*
         G[0,Lzp,0,0,z]*z + 64*G[0,Lzp,0,0,h] - 12*G[0,Lzp,0,0,h]*
         z^(-1) - 4*G[0,Lzp,0,0,h]*h^(-1) + 12*G[0,Lzp,0,0,h]*h - 12*G[
         0,Lzp,0,0,h]*z + 8*G[0,Lzp,0,1,z] + 4*G[0,Lzp,0,1,z]*h^(-1) - 
         8*G[0,Lzp,1,z^(-1),z] - 4*G[0,Lzp,1,z^(-1),z]*h^(-1) - 8*G[0,
         Lzp,1,z,z] - 4*G[0,Lzp,1,z,z]*h^(-1) + 24*G[0,Lzp,1,0,z] - 5*
         G[0,Lzp,1,0,z]*z^(-1) + G[0,Lzp,1,0,z]*h^(-1) + 3*G[0,Lzp,1,0,
         z]*h - 3*G[0,Lzp,1,0,z]*z - 8*G[0,Kzm,z^(-1),z^(-1),z] - 2*G[0
         ,Kzm,z^(-1),z^(-1),z]*z^(-1) - 2*G[0,Kzm,z^(-1),z^(-1),z]*
         h^(-1) - 2*G[0,Kzm,z^(-1),z^(-1),z]*h + 2*G[0,Kzm,z^(-1),
         z^(-1),z]*z - 8*G[0,Kzm,z^(-1),z] + G[0,Kzm,z^(-1),z]*z^(-1)
          - 3*G[0,Kzm,z^(-1),z]*h^(-1) - 3*G[0,Kzm,z^(-1),z]*h - 8*G[0,
         Kzm,z^(-1),z]*G[z^(-1),h] + 2*G[0,Kzm,z^(-1),z]*G[z^(-1),h]*
         z^(-1) + 2*G[0,Kzm,z^(-1),z]*G[z^(-1),h]*h^(-1) - 2*G[0,Kzm,
         z^(-1),z]*G[z^(-1),h]*h + 2*G[0,Kzm,z^(-1),z]*G[z^(-1),h]*z + 
         8*G[0,Kzm,z^(-1),z]*G[z,h] - 2*G[0,Kzm,z^(-1),z]*G[z,h]*z^(-1)
          - 2*G[0,Kzm,z^(-1),z]*G[z,h]*h^(-1) + 2*G[0,Kzm,z^(-1),z]*G[z
         ,h]*h - 2*G[0,Kzm,z^(-1),z]*G[z,h]*z - 16*G[0,Kzm,z^(-1),z]*G[
         1,h] + 2*G[0,Kzm,z^(-1),z]*G[1,h]*z^(-1) - 2*G[0,Kzm,z^(-1),z]
         *G[1,h]*h^(-1) - 2*G[0,Kzm,z^(-1),z]*G[1,h]*h + 2*G[0,Kzm,
         z^(-1),z]*G[1,h]*z - 16*G[0,Kzm,z^(-1),z,z] - 4*G[0,Kzm,z^(-1)
         ,z,z]*h + 4*G[0,Kzm,z^(-1),z,z]*z + 8*G[0,Kzm,z^(-1),-1,z] - 2
         *G[0,Kzm,z^(-1),-1,z]*z^(-1) - 2*G[0,Kzm,z^(-1),-1,z]*h^(-1)
          + 2*G[0,Kzm,z^(-1),-1,z]*h - 2*G[0,Kzm,z^(-1),-1,z]*z + 24*G[
         0,Kzm,z^(-1),0,z] - 7*G[0,Kzm,z^(-1),0,z]*z^(-1) - 5*G[0,Kzm,
         z^(-1),0,z]*h^(-1) + 5*G[0,Kzm,z^(-1),0,z]*h - 5*G[0,Kzm,
         z^(-1),0,z]*z - 32*G[0,Kzm,z^(-1),0,h] + 6*G[0,Kzm,z^(-1),0,h]
         *z^(-1) + 2*G[0,Kzm,z^(-1),0,h]*h^(-1) - 6*G[0,Kzm,z^(-1),0,h]
         *h + 6*G[0,Kzm,z^(-1),0,h]*z + 24*G[0,Kzm,z^(-1),1,z] - 4*G[0,
         Kzm,z^(-1),1,z]*z^(-1) + 4*G[0,Kzm,z^(-1),1,z]*h - 4*G[0,Kzm,
         z^(-1),1,z]*z - G[0,Kzm,z]*Pi^2*z^(-1) - 2/3*G[0,Kzm,z]*Pi^2*
         h^(-1) + 2*G[0,Kzm,z]*Pi^2 + 1/3*G[0,Kzm,z]*Pi^2*h - 1/3*G[0,
         Kzm,z]*Pi^2*z - 16*G[0,Kzm,z,z^(-1),z] - 4*G[0,Kzm,z,z^(-1),z]
         *h + 4*G[0,Kzm,z,z^(-1),z]*z - 8*G[0,Kzm,z,z] + G[0,Kzm,z,z]*
         z^(-1) - 3*G[0,Kzm,z,z]*h^(-1) - 3*G[0,Kzm,z,z]*h - 8*G[0,Kzm,
         z,z]*G[z^(-1),h] + 2*G[0,Kzm,z,z]*G[z^(-1),h]*z^(-1) + 2*G[0,
         Kzm,z,z]*G[z^(-1),h]*h^(-1) - 2*G[0,Kzm,z,z]*G[z^(-1),h]*h + 2
         *G[0,Kzm,z,z]*G[z^(-1),h]*z + 8*G[0,Kzm,z,z]*G[z,h] - 2*G[0,
         Kzm,z,z]*G[z,h]*z^(-1) - 2*G[0,Kzm,z,z]*G[z,h]*h^(-1) + 2*G[0,
         Kzm,z,z]*G[z,h]*h - 2*G[0,Kzm,z,z]*G[z,h]*z - 16*G[0,Kzm,z,z]*
         G[1,h] + 2*G[0,Kzm,z,z]*G[1,h]*z^(-1) - 2*G[0,Kzm,z,z]*G[1,h]*
         h^(-1) - 2*G[0,Kzm,z,z]*G[1,h]*h + 2*G[0,Kzm,z,z]*G[1,h]*z - 
         24*G[0,Kzm,z,z,z] + 2*G[0,Kzm,z,z,z]*z^(-1) + 2*G[0,Kzm,z,z,z]
         *h^(-1) - 6*G[0,Kzm,z,z,z]*h + 6*G[0,Kzm,z,z,z]*z + 8*G[0,Kzm,
         z,-1,z] - 2*G[0,Kzm,z,-1,z]*z^(-1) - 2*G[0,Kzm,z,-1,z]*h^(-1)
          + 2*G[0,Kzm,z,-1,z]*h - 2*G[0,Kzm,z,-1,z]*z - 8*G[0,Kzm,z,0,z
         ] + 3*G[0,Kzm,z,0,z]*z^(-1) + G[0,Kzm,z,0,z]*h^(-1) - G[0,Kzm,
         z,0,z]*h + G[0,Kzm,z,0,z]*z + 32*G[0,Kzm,z,0,h] - 6*G[0,Kzm,z,
         0,h]*z^(-1) - 2*G[0,Kzm,z,0,h]*h^(-1) + 6*G[0,Kzm,z,0,h]*h - 6
         *G[0,Kzm,z,0,h]*z + 24*G[0,Kzm,z,1,z] - 4*G[0,Kzm,z,1,z]*
         z^(-1) + 4*G[0,Kzm,z,1,z]*h - 4*G[0,Kzm,z,1,z]*z + G[0,Kzm,h]*
         Pi^2*z^(-1) + 1/3*G[0,Kzm,h]*Pi^2*h^(-1) - 16/3*G[0,Kzm,h]*
         Pi^2 - G[0,Kzm,h]*Pi^2*h + G[0,Kzm,h]*Pi^2*z + 32*G[0,Kzm,h]*
         G[1,0,z] - 6*G[0,Kzm,h]*G[1,0,z]*z^(-1) - 2*G[0,Kzm,h]*G[1,0,z
         ]*h^(-1) + 6*G[0,Kzm,h]*G[1,0,z]*h - 6*G[0,Kzm,h]*G[1,0,z]*z
          + 4*G[0,Kzm,Lzm,z^(-1),z] + G[0,Kzm,Lzm,z^(-1),z]*z^(-1) + G[
         0,Kzm,Lzm,z^(-1),z]*h^(-1) + G[0,Kzm,Lzm,z^(-1),z]*h - G[0,Kzm
         ,Lzm,z^(-1),z]*z + 4*G[0,Kzm,Lzm,z,z] + G[0,Kzm,Lzm,z,z]*
         z^(-1) + G[0,Kzm,Lzm,z,z]*h^(-1) + G[0,Kzm,Lzm,z,z]*h - G[0,
         Kzm,Lzm,z,z]*z - 4*G[0,Kzm,Lzm,0,z] - G[0,Kzm,Lzm,0,z]*z^(-1)
          - G[0,Kzm,Lzm,0,z]*h^(-1) - G[0,Kzm,Lzm,0,z]*h + G[0,Kzm,Lzm,
         0,z]*z + 4*G[0,Kzm,Lzp,z^(-1),z] + G[0,Kzm,Lzp,z^(-1),z]*
         z^(-1) + G[0,Kzm,Lzp,z^(-1),z]*h^(-1) + G[0,Kzm,Lzp,z^(-1),z]*
         h - G[0,Kzm,Lzp,z^(-1),z]*z + 4*G[0,Kzm,Lzp,z,z] + G[0,Kzm,Lzp
         ,z,z]*z^(-1) + G[0,Kzm,Lzp,z,z]*h^(-1) + G[0,Kzm,Lzp,z,z]*h - 
         G[0,Kzm,Lzp,z,z]*z - 4*G[0,Kzm,Lzp,0,z] - G[0,Kzm,Lzp,0,z]*
         z^(-1) - G[0,Kzm,Lzp,0,z]*h^(-1) - G[0,Kzm,Lzp,0,z]*h + G[0,
         Kzm,Lzp,0,z]*z + 8*G[0,Kzm,-1,z^(-1),z] - 2*G[0,Kzm,-1,z^(-1),
         z]*z^(-1) - 2*G[0,Kzm,-1,z^(-1),z]*h^(-1) + 2*G[0,Kzm,-1,
         z^(-1),z]*h - 2*G[0,Kzm,-1,z^(-1),z]*z + 8*G[0,Kzm,-1,z,z] - 2
         *G[0,Kzm,-1,z,z]*z^(-1) - 2*G[0,Kzm,-1,z,z]*h^(-1) + 2*G[0,Kzm
         ,-1,z,z]*h - 2*G[0,Kzm,-1,z,z]*z - 8*G[0,Kzm,-1,0,z] - 2*G[0,
         Kzm,-1,0,z]*z^(-1) - 2*G[0,Kzm,-1,0,z]*h^(-1) - 2*G[0,Kzm,-1,0
         ,z]*h + 2*G[0,Kzm,-1,0,z]*z + 4*G[0,Kzm,0,z^(-1),z] - 3*G[0,
         Kzm,0,z^(-1),z]*z^(-1) - 3*G[0,Kzm,0,z^(-1),z]*h^(-1) + G[0,
         Kzm,0,z^(-1),z]*h - G[0,Kzm,0,z^(-1),z]*z + 4*G[0,Kzm,0,z,z]
          - 3*G[0,Kzm,0,z,z]*z^(-1) - 3*G[0,Kzm,0,z,z]*h^(-1) + G[0,Kzm
         ,0,z,z]*h - G[0,Kzm,0,z,z]*z - 48*G[0,Kzm,0,0,z] + 15*G[0,Kzm,
         0,0,z]*z^(-1) + 9*G[0,Kzm,0,0,z]*h^(-1) - 9*G[0,Kzm,0,0,z]*h
          + 9*G[0,Kzm,0,0,z]*z + 64*G[0,Kzm,0,0,h] - 12*G[0,Kzm,0,0,h]*
         z^(-1) - 4*G[0,Kzm,0,0,h]*h^(-1) + 12*G[0,Kzm,0,0,h]*h - 12*G[
         0,Kzm,0,0,h]*z + 24*G[0,Kzm,1,z^(-1),z] - 4*G[0,Kzm,1,z^(-1),z
         ]*z^(-1) + 4*G[0,Kzm,1,z^(-1),z]*h - 4*G[0,Kzm,1,z^(-1),z]*z
          + 24*G[0,Kzm,1,z,z] - 4*G[0,Kzm,1,z,z]*z^(-1) + 4*G[0,Kzm,1,z
         ,z]*h - 4*G[0,Kzm,1,z,z]*z - 12*G[0,Kzm,1,0,z] + 6*G[0,Kzm,1,0
         ,z]*z^(-1) + 4*G[0,Kzm,1,0,z]*h^(-1) - 2*G[0,Kzm,1,0,z]*h + 2*
         G[0,Kzm,1,0,z]*z - 8*G[0,Kzp,z^(-1),z^(-1),z] - 2*G[0,Kzp,
         z^(-1),z^(-1),z]*z^(-1) - 2*G[0,Kzp,z^(-1),z^(-1),z]*h^(-1) - 
         2*G[0,Kzp,z^(-1),z^(-1),z]*h + 2*G[0,Kzp,z^(-1),z^(-1),z]*z - 
         8*G[0,Kzp,z^(-1),z] + G[0,Kzp,z^(-1),z]*z^(-1) - 3*G[0,Kzp,
         z^(-1),z]*h^(-1) - 3*G[0,Kzp,z^(-1),z]*h - 8*G[0,Kzp,z^(-1),z]
         *G[z^(-1),h] + 2*G[0,Kzp,z^(-1),z]*G[z^(-1),h]*z^(-1) + 2*G[0,
         Kzp,z^(-1),z]*G[z^(-1),h]*h^(-1) - 2*G[0,Kzp,z^(-1),z]*G[
         z^(-1),h]*h + 2*G[0,Kzp,z^(-1),z]*G[z^(-1),h]*z + 8*G[0,Kzp,
         z^(-1),z]*G[z,h] - 2*G[0,Kzp,z^(-1),z]*G[z,h]*z^(-1) - 2*G[0,
         Kzp,z^(-1),z]*G[z,h]*h^(-1) + 2*G[0,Kzp,z^(-1),z]*G[z,h]*h - 2
         *G[0,Kzp,z^(-1),z]*G[z,h]*z - 16*G[0,Kzp,z^(-1),z]*G[1,h] + 2*
         G[0,Kzp,z^(-1),z]*G[1,h]*z^(-1) - 2*G[0,Kzp,z^(-1),z]*G[1,h]*
         h^(-1) - 2*G[0,Kzp,z^(-1),z]*G[1,h]*h + 2*G[0,Kzp,z^(-1),z]*G[
         1,h]*z - 16*G[0,Kzp,z^(-1),z,z] - 4*G[0,Kzp,z^(-1),z,z]*h + 4*
         G[0,Kzp,z^(-1),z,z]*z + 8*G[0,Kzp,z^(-1),-1,z] - 2*G[0,Kzp,
         z^(-1),-1,z]*z^(-1) - 2*G[0,Kzp,z^(-1),-1,z]*h^(-1) + 2*G[0,
         Kzp,z^(-1),-1,z]*h - 2*G[0,Kzp,z^(-1),-1,z]*z + 24*G[0,Kzp,
         z^(-1),0,z] - 7*G[0,Kzp,z^(-1),0,z]*z^(-1) - 5*G[0,Kzp,z^(-1),
         0,z]*h^(-1) + 5*G[0,Kzp,z^(-1),0,z]*h - 5*G[0,Kzp,z^(-1),0,z]*
         z - 32*G[0,Kzp,z^(-1),0,h] + 6*G[0,Kzp,z^(-1),0,h]*z^(-1) + 2*
         G[0,Kzp,z^(-1),0,h]*h^(-1) - 6*G[0,Kzp,z^(-1),0,h]*h + 6*G[0,
         Kzp,z^(-1),0,h]*z + 24*G[0,Kzp,z^(-1),1,z] - 4*G[0,Kzp,z^(-1),
         1,z]*z^(-1) + 4*G[0,Kzp,z^(-1),1,z]*h - 4*G[0,Kzp,z^(-1),1,z]*
         z - G[0,Kzp,z]*Pi^2*z^(-1) - 2/3*G[0,Kzp,z]*Pi^2*h^(-1) + 2*G[
         0,Kzp,z]*Pi^2 + 1/3*G[0,Kzp,z]*Pi^2*h - 1/3*G[0,Kzp,z]*Pi^2*z
          - 16*G[0,Kzp,z,z^(-1),z] - 4*G[0,Kzp,z,z^(-1),z]*h + 4*G[0,
         Kzp,z,z^(-1),z]*z - 8*G[0,Kzp,z,z] + G[0,Kzp,z,z]*z^(-1) - 3*
         G[0,Kzp,z,z]*h^(-1) - 3*G[0,Kzp,z,z]*h - 8*G[0,Kzp,z,z]*G[
         z^(-1),h] + 2*G[0,Kzp,z,z]*G[z^(-1),h]*z^(-1) + 2*G[0,Kzp,z,z]
         *G[z^(-1),h]*h^(-1) - 2*G[0,Kzp,z,z]*G[z^(-1),h]*h + 2*G[0,Kzp
         ,z,z]*G[z^(-1),h]*z + 8*G[0,Kzp,z,z]*G[z,h] - 2*G[0,Kzp,z,z]*
         G[z,h]*z^(-1) - 2*G[0,Kzp,z,z]*G[z,h]*h^(-1) + 2*G[0,Kzp,z,z]*
         G[z,h]*h - 2*G[0,Kzp,z,z]*G[z,h]*z - 16*G[0,Kzp,z,z]*G[1,h] + 
         2*G[0,Kzp,z,z]*G[1,h]*z^(-1) - 2*G[0,Kzp,z,z]*G[1,h]*h^(-1) - 
         2*G[0,Kzp,z,z]*G[1,h]*h + 2*G[0,Kzp,z,z]*G[1,h]*z - 24*G[0,Kzp
         ,z,z,z] + 2*G[0,Kzp,z,z,z]*z^(-1) + 2*G[0,Kzp,z,z,z]*h^(-1) - 
         6*G[0,Kzp,z,z,z]*h + 6*G[0,Kzp,z,z,z]*z + 8*G[0,Kzp,z,-1,z] - 
         2*G[0,Kzp,z,-1,z]*z^(-1) - 2*G[0,Kzp,z,-1,z]*h^(-1) + 2*G[0,
         Kzp,z,-1,z]*h - 2*G[0,Kzp,z,-1,z]*z - 8*G[0,Kzp,z,0,z] + 3*G[0
         ,Kzp,z,0,z]*z^(-1) + G[0,Kzp,z,0,z]*h^(-1) - G[0,Kzp,z,0,z]*h
          + G[0,Kzp,z,0,z]*z + 32*G[0,Kzp,z,0,h] - 6*G[0,Kzp,z,0,h]*
         z^(-1) - 2*G[0,Kzp,z,0,h]*h^(-1) + 6*G[0,Kzp,z,0,h]*h - 6*G[0,
         Kzp,z,0,h]*z + 24*G[0,Kzp,z,1,z] - 4*G[0,Kzp,z,1,z]*z^(-1) + 4
         *G[0,Kzp,z,1,z]*h - 4*G[0,Kzp,z,1,z]*z + G[0,Kzp,h]*Pi^2*
         z^(-1) + 1/3*G[0,Kzp,h]*Pi^2*h^(-1) - 16/3*G[0,Kzp,h]*Pi^2 - 
         G[0,Kzp,h]*Pi^2*h + G[0,Kzp,h]*Pi^2*z + 32*G[0,Kzp,h]*G[1,0,z]
          - 6*G[0,Kzp,h]*G[1,0,z]*z^(-1) - 2*G[0,Kzp,h]*G[1,0,z]*h^(-1)
          + 6*G[0,Kzp,h]*G[1,0,z]*h - 6*G[0,Kzp,h]*G[1,0,z]*z + 4*G[0,
         Kzp,Lzm,z^(-1),z] + G[0,Kzp,Lzm,z^(-1),z]*z^(-1) + G[0,Kzp,Lzm
         ,z^(-1),z]*h^(-1) + G[0,Kzp,Lzm,z^(-1),z]*h - G[0,Kzp,Lzm,
         z^(-1),z]*z + 4*G[0,Kzp,Lzm,z,z] + G[0,Kzp,Lzm,z,z]*z^(-1) + 
         G[0,Kzp,Lzm,z,z]*h^(-1) + G[0,Kzp,Lzm,z,z]*h - G[0,Kzp,Lzm,z,z
         ]*z - 4*G[0,Kzp,Lzm,0,z] - G[0,Kzp,Lzm,0,z]*z^(-1) - G[0,Kzp,
         Lzm,0,z]*h^(-1) - G[0,Kzp,Lzm,0,z]*h + G[0,Kzp,Lzm,0,z]*z + 4*
         G[0,Kzp,Lzp,z^(-1),z] + G[0,Kzp,Lzp,z^(-1),z]*z^(-1) + G[0,Kzp
         ,Lzp,z^(-1),z]*h^(-1) + G[0,Kzp,Lzp,z^(-1),z]*h - G[0,Kzp,Lzp,
         z^(-1),z]*z + 4*G[0,Kzp,Lzp,z,z] + G[0,Kzp,Lzp,z,z]*z^(-1) + 
         G[0,Kzp,Lzp,z,z]*h^(-1) + G[0,Kzp,Lzp,z,z]*h - G[0,Kzp,Lzp,z,z
         ]*z - 4*G[0,Kzp,Lzp,0,z] - G[0,Kzp,Lzp,0,z]*z^(-1) - G[0,Kzp,
         Lzp,0,z]*h^(-1) - G[0,Kzp,Lzp,0,z]*h + G[0,Kzp,Lzp,0,z]*z + 8*
         G[0,Kzp,-1,z^(-1),z] - 2*G[0,Kzp,-1,z^(-1),z]*z^(-1) - 2*G[0,
         Kzp,-1,z^(-1),z]*h^(-1) + 2*G[0,Kzp,-1,z^(-1),z]*h - 2*G[0,Kzp
         ,-1,z^(-1),z]*z + 8*G[0,Kzp,-1,z,z] - 2*G[0,Kzp,-1,z,z]*z^(-1)
          - 2*G[0,Kzp,-1,z,z]*h^(-1) + 2*G[0,Kzp,-1,z,z]*h - 2*G[0,Kzp,
         -1,z,z]*z - 8*G[0,Kzp,-1,0,z] - 2*G[0,Kzp,-1,0,z]*z^(-1) - 2*
         G[0,Kzp,-1,0,z]*h^(-1) - 2*G[0,Kzp,-1,0,z]*h + 2*G[0,Kzp,-1,0,
         z]*z + 4*G[0,Kzp,0,z^(-1),z] - 3*G[0,Kzp,0,z^(-1),z]*z^(-1) - 
         3*G[0,Kzp,0,z^(-1),z]*h^(-1) + G[0,Kzp,0,z^(-1),z]*h - G[0,Kzp
         ,0,z^(-1),z]*z + 4*G[0,Kzp,0,z,z] - 3*G[0,Kzp,0,z,z]*z^(-1) - 
         3*G[0,Kzp,0,z,z]*h^(-1) + G[0,Kzp,0,z,z]*h - G[0,Kzp,0,z,z]*z
          - 48*G[0,Kzp,0,0,z] + 15*G[0,Kzp,0,0,z]*z^(-1) + 9*G[0,Kzp,0,
         0,z]*h^(-1) - 9*G[0,Kzp,0,0,z]*h + 9*G[0,Kzp,0,0,z]*z + 64*G[0
         ,Kzp,0,0,h] - 12*G[0,Kzp,0,0,h]*z^(-1) - 4*G[0,Kzp,0,0,h]*
         h^(-1) + 12*G[0,Kzp,0,0,h]*h - 12*G[0,Kzp,0,0,h]*z + 24*G[0,
         Kzp,1,z^(-1),z] - 4*G[0,Kzp,1,z^(-1),z]*z^(-1) + 4*G[0,Kzp,1,
         z^(-1),z]*h - 4*G[0,Kzp,1,z^(-1),z]*z + 24*G[0,Kzp,1,z,z] - 4*
         G[0,Kzp,1,z,z]*z^(-1) + 4*G[0,Kzp,1,z,z]*h - 4*G[0,Kzp,1,z,z]*
         z - 12*G[0,Kzp,1,0,z] + 6*G[0,Kzp,1,0,z]*z^(-1) + 4*G[0,Kzp,1,
         0,z]*h^(-1) - 2*G[0,Kzp,1,0,z]*h + 2*G[0,Kzp,1,0,z]*z + 16*G[0
         ,Jz,z^(-1),0,h] - 2*G[0,Jz,z^(-1),0,h]*z^(-1) + 2*G[0,Jz,
         z^(-1),0,h]*h^(-1) + 2*G[0,Jz,z^(-1),0,h]*h - 2*G[0,Jz,z^(-1),
         0,h]*z + 16*G[0,Jz,z,0,h] - 2*G[0,Jz,z,0,h]*z^(-1) + 2*G[0,Jz,
         z,0,h]*h^(-1) + 2*G[0,Jz,z,0,h]*h - 2*G[0,Jz,z,0,h]*z + 1/3*G[
         0,Jz,h]*Pi^2*z^(-1) - 1/3*G[0,Jz,h]*Pi^2*h^(-1) - 8/3*G[0,Jz,h
         ]*Pi^2 - 1/3*G[0,Jz,h]*Pi^2*h + 1/3*G[0,Jz,h]*Pi^2*z - 16*G[0,
         Jz,0,0,h] + 2*G[0,Jz,0,0,h]*z^(-1) - 2*G[0,Jz,0,0,h]*h^(-1) - 
         2*G[0,Jz,0,0,h]*h + 2*G[0,Jz,0,0,h]*z - 16*G[0,Jz,1,0,h] + 2*
         G[0,Jz,1,0,h]*z^(-1) - 2*G[0,Jz,1,0,h]*h^(-1) - 2*G[0,Jz,1,0,h
         ]*h + 2*G[0,Jz,1,0,h]*z + 17/3*G[0,-1,z]*Pi^2*z^(-1) + 17/3*G[
         0,-1,z]*Pi^2*h^(-1) + 4/3*G[0,-1,z]*Pi^2 + 1/3*G[0,-1,z]*Pi^2*
         h - 1/3*G[0,-1,z]*Pi^2*z + 8*G[0,-1,Lzm,z^(-1),z] - 2*G[0,-1,
         Lzm,z^(-1),z]*z^(-1) - 2*G[0,-1,Lzm,z^(-1),z]*h^(-1) + 2*G[0,
         -1,Lzm,z^(-1),z]*h - 2*G[0,-1,Lzm,z^(-1),z]*z + 8*G[0,-1,Lzm,z
         ,z] - 2*G[0,-1,Lzm,z,z]*z^(-1) - 2*G[0,-1,Lzm,z,z]*h^(-1) + 2*
         G[0,-1,Lzm,z,z]*h - 2*G[0,-1,Lzm,z,z]*z - 8*G[0,-1,Lzm,0,z] + 
         2*G[0,-1,Lzm,0,z]*z^(-1) + 2*G[0,-1,Lzm,0,z]*h^(-1) - 2*G[0,-1
         ,Lzm,0,z]*h + 2*G[0,-1,Lzm,0,z]*z + 8*G[0,-1,Lzp,z^(-1),z] - 2
         *G[0,-1,Lzp,z^(-1),z]*z^(-1) - 2*G[0,-1,Lzp,z^(-1),z]*h^(-1)
          + 2*G[0,-1,Lzp,z^(-1),z]*h - 2*G[0,-1,Lzp,z^(-1),z]*z + 8*G[0
         ,-1,Lzp,z,z] - 2*G[0,-1,Lzp,z,z]*z^(-1) - 2*G[0,-1,Lzp,z,z]*
         h^(-1) + 2*G[0,-1,Lzp,z,z]*h - 2*G[0,-1,Lzp,z,z]*z - 8*G[0,-1,
         Lzp,0,z] + 2*G[0,-1,Lzp,0,z]*z^(-1) + 2*G[0,-1,Lzp,0,z]*h^(-1)
          - 2*G[0,-1,Lzp,0,z]*h + 2*G[0,-1,Lzp,0,z]*z + 8*G[0,-1,Kzm,
         z^(-1),z] - 2*G[0,-1,Kzm,z^(-1),z]*z^(-1) - 2*G[0,-1,Kzm,
         z^(-1),z]*h^(-1) + 2*G[0,-1,Kzm,z^(-1),z]*h - 2*G[0,-1,Kzm,
         z^(-1),z]*z + 8*G[0,-1,Kzm,z,z] - 2*G[0,-1,Kzm,z,z]*z^(-1) - 2
         *G[0,-1,Kzm,z,z]*h^(-1) + 2*G[0,-1,Kzm,z,z]*h - 2*G[0,-1,Kzm,z
         ,z]*z - 8*G[0,-1,Kzm,0,z] - 2*G[0,-1,Kzm,0,z]*z^(-1) - 2*G[0,
         -1,Kzm,0,z]*h^(-1) - 2*G[0,-1,Kzm,0,z]*h + 2*G[0,-1,Kzm,0,z]*z
          + 8*G[0,-1,Kzp,z^(-1),z] - 2*G[0,-1,Kzp,z^(-1),z]*z^(-1) - 2*
         G[0,-1,Kzp,z^(-1),z]*h^(-1) + 2*G[0,-1,Kzp,z^(-1),z]*h - 2*G[0
         ,-1,Kzp,z^(-1),z]*z + 8*G[0,-1,Kzp,z,z] - 2*G[0,-1,Kzp,z,z]*
         z^(-1) - 2*G[0,-1,Kzp,z,z]*h^(-1) + 2*G[0,-1,Kzp,z,z]*h - 2*G[
         0,-1,Kzp,z,z]*z - 8*G[0,-1,Kzp,0,z] - 2*G[0,-1,Kzp,0,z]*z^(-1)
          - 2*G[0,-1,Kzp,0,z]*h^(-1) - 2*G[0,-1,Kzp,0,z]*h + 2*G[0,-1,
         Kzp,0,z]*z + 160*G[0,-1,-1,0,z] + 72*G[0,-1,-1,0,z]*z^(-1) + 
         72*G[0,-1,-1,0,z]*h^(-1) + 40*G[0,-1,-1,0,z]*h - 40*G[0,-1,-1,
         0,z]*z - 48*G[0,-1,0,z] + 44*G[0,-1,0,z]*z^(-1) - 4*G[0,-1,0,z
         ]*h^(-1) - 4*G[0,-1,0,z]*h + 52*G[0,-1,0,z]*z + 64*G[0,-1,0,z]
         *G[z^(-1),h] - 16*G[0,-1,0,z]*G[z^(-1),h]*z^(-1) - 16*G[0,-1,0
         ,z]*G[z^(-1),h]*h^(-1) + 16*G[0,-1,0,z]*G[z^(-1),h]*h - 16*G[0
         ,-1,0,z]*G[z^(-1),h]*z - 64*G[0,-1,0,z]*G[z,h] + 16*G[0,-1,0,z
         ]*G[z,h]*z^(-1) + 16*G[0,-1,0,z]*G[z,h]*h^(-1) - 16*G[0,-1,0,z
         ]*G[z,h]*h + 16*G[0,-1,0,z]*G[z,h]*z + 128*G[0,-1,0,h] - 48*G[
         0,-1,0,h]*z^(-1) + 16*G[0,-1,0,h]*h^(-1) + 16*G[0,-1,0,h]*h - 
         48*G[0,-1,0,h]*z - 4*G[0,-1,0,Kzm,z]*z^(-1) - 4*G[0,-1,0,Kzm,z
         ]*h^(-1) - 4*G[0,-1,0,Kzp,z]*z^(-1) - 4*G[0,-1,0,Kzp,z]*h^(-1)
          - 128*G[0,-1,0,-1,z] + 32*G[0,-1,0,-1,z]*z^(-1) + 32*G[0,-1,0
         ,-1,z]*h^(-1) - 32*G[0,-1,0,-1,z]*h + 32*G[0,-1,0,-1,z]*z - 
         156*G[0,-1,0,0,z] - 63*G[0,-1,0,0,z]*z^(-1) - 63*G[0,-1,0,0,z]
         *h^(-1) - 39*G[0,-1,0,0,z]*h + 39*G[0,-1,0,0,z]*z + 64*G[0,-1,
         0,0,h] - 16*G[0,-1,0,0,h]*z^(-1) - 16*G[0,-1,0,0,h]*h^(-1) + 
         16*G[0,-1,0,0,h]*h - 16*G[0,-1,0,0,h]*z - 128*G[0,-1,0,1,z] + 
         32*G[0,-1,0,1,z]*z^(-1) + 32*G[0,-1,0,1,z]*h^(-1) - 32*G[0,-1,
         0,1,z]*h + 32*G[0,-1,0,1,z]*z + 152*G[0,-1,1,0,z] + 54*G[0,-1,
         1,0,z]*z^(-1) + 54*G[0,-1,1,0,z]*h^(-1) + 38*G[0,-1,1,0,z]*h
          - 38*G[0,-1,1,0,z]*z + 48*G[0,0,z^(-1),h]*G[0,z] - 10*G[0,0,
         z^(-1),h]*G[0,z]*z^(-1) - 6*G[0,0,z^(-1),h]*G[0,z]*h^(-1) + 10
         *G[0,0,z^(-1),h]*G[0,z]*h - 10*G[0,0,z^(-1),h]*G[0,z]*z - 8*G[
         0,0,z^(-1),Kzm,z] + 2*G[0,0,z^(-1),Kzm,z]*z^(-1) + 2*G[0,0,
         z^(-1),Kzm,z]*h^(-1) - 2*G[0,0,z^(-1),Kzm,z]*h + 2*G[0,0,
         z^(-1),Kzm,z]*z - 8*G[0,0,z^(-1),Kzp,z] + 2*G[0,0,z^(-1),Kzp,z
         ]*z^(-1) + 2*G[0,0,z^(-1),Kzp,z]*h^(-1) - 2*G[0,0,z^(-1),Kzp,z
         ]*h + 2*G[0,0,z^(-1),Kzp,z]*z + 48*G[0,0,z^(-1),0,h] - 10*G[0,
         0,z^(-1),0,h]*z^(-1) - 6*G[0,0,z^(-1),0,h]*h^(-1) + 10*G[0,0,
         z^(-1),0,h]*h - 10*G[0,0,z^(-1),0,h]*z + 22*G[0,0,z] - 15*G[0,
         0,z]*z^(-1) - 2*G[0,0,z]*h + 36*G[0,0,z]*z + 1/3*G[0,0,z]*Pi^2
         *z^(-1) - G[0,0,z]*Pi^2*h^(-1) - 12*G[0,0,z]*Pi^2 - 7/3*G[0,0,
         z]*Pi^2*h + 7/3*G[0,0,z]*Pi^2*z + 24*G[0,0,z]*G[z^(-1),Jz^(-1)
         ,h] + 6*G[0,0,z]*G[z^(-1),Jz^(-1),h]*z^(-1) + 6*G[0,0,z]*G[
         z^(-1),Jz^(-1),h]*h^(-1) + 6*G[0,0,z]*G[z^(-1),Jz^(-1),h]*h - 
         6*G[0,0,z]*G[z^(-1),Jz^(-1),h]*z + 24*G[0,0,z]*G[z^(-1),h] - 2
         *G[0,0,z]*G[z^(-1),h]*z^(-1) + 6*G[0,0,z]*G[z^(-1),h]*h^(-1)
          + 6*G[0,0,z]*G[z^(-1),h]*h - 2*G[0,0,z]*G[z^(-1),h]*z + 8*G[0
         ,0,z]*G[z^(-1),Kzm,h] - 2*G[0,0,z]*G[z^(-1),Kzm,h]*z^(-1) - 2*
         G[0,0,z]*G[z^(-1),Kzm,h]*h^(-1) + 2*G[0,0,z]*G[z^(-1),Kzm,h]*h
          - 2*G[0,0,z]*G[z^(-1),Kzm,h]*z + 8*G[0,0,z]*G[z^(-1),Kzp,h]
          - 2*G[0,0,z]*G[z^(-1),Kzp,h]*z^(-1) - 2*G[0,0,z]*G[z^(-1),Kzp
         ,h]*h^(-1) + 2*G[0,0,z]*G[z^(-1),Kzp,h]*h - 2*G[0,0,z]*G[
         z^(-1),Kzp,h]*z - 8*G[0,0,z]*G[z^(-1),Jz,h] - 2*G[0,0,z]*G[
         z^(-1),Jz,h]*z^(-1) - 2*G[0,0,z]*G[z^(-1),Jz,h]*h^(-1) - 2*G[0
         ,0,z]*G[z^(-1),Jz,h]*h + 2*G[0,0,z]*G[z^(-1),Jz,h]*z + 8*G[0,0
         ,z]*G[z^(-1),0,h] + 6*G[0,0,z]*G[z^(-1),0,h]*z^(-1) + 6*G[0,0,
         z]*G[z^(-1),0,h]*h^(-1) + 2*G[0,0,z]*G[z^(-1),0,h]*h - 2*G[0,0
         ,z]*G[z^(-1),0,h]*z - 16*G[0,0,z]*G[z^(-1),1,h] - 4*G[0,0,z]*
         G[z^(-1),1,h]*z^(-1) - 4*G[0,0,z]*G[z^(-1),1,h]*h^(-1) - 4*G[0
         ,0,z]*G[z^(-1),1,h]*h + 4*G[0,0,z]*G[z^(-1),1,h]*z - 48*G[0,0,
         z]*G[Jz^(-1),h] + 3*G[0,0,z]*G[Jz^(-1),h]*z^(-1) - 9*G[0,0,z]*
         G[Jz^(-1),h]*h^(-1) - 9*G[0,0,z]*G[Jz^(-1),h]*h + 3*G[0,0,z]*
         G[Jz^(-1),h]*z - 24*G[0,0,z]*G[z,Jz^(-1),h] - 6*G[0,0,z]*G[z,
         Jz^(-1),h]*z^(-1) - 6*G[0,0,z]*G[z,Jz^(-1),h]*h^(-1) - 6*G[0,0
         ,z]*G[z,Jz^(-1),h]*h + 6*G[0,0,z]*G[z,Jz^(-1),h]*z + 24*G[0,0,
         z]*G[z,h] - 2*G[0,0,z]*G[z,h]*z^(-1) + 6*G[0,0,z]*G[z,h]*
         h^(-1) + 6*G[0,0,z]*G[z,h]*h - 2*G[0,0,z]*G[z,h]*z - 8*G[0,0,z
         ]*G[z,Kzm,h] + 2*G[0,0,z]*G[z,Kzm,h]*z^(-1) + 2*G[0,0,z]*G[z,
         Kzm,h]*h^(-1) - 2*G[0,0,z]*G[z,Kzm,h]*h + 2*G[0,0,z]*G[z,Kzm,h
         ]*z - 8*G[0,0,z]*G[z,Kzp,h] + 2*G[0,0,z]*G[z,Kzp,h]*z^(-1) + 2
         *G[0,0,z]*G[z,Kzp,h]*h^(-1) - 2*G[0,0,z]*G[z,Kzp,h]*h + 2*G[0,
         0,z]*G[z,Kzp,h]*z + 8*G[0,0,z]*G[z,Jz,h] + 2*G[0,0,z]*G[z,Jz,h
         ]*z^(-1) + 2*G[0,0,z]*G[z,Jz,h]*h^(-1) + 2*G[0,0,z]*G[z,Jz,h]*
         h - 2*G[0,0,z]*G[z,Jz,h]*z - 8*G[0,0,z]*G[z,0,h] - 6*G[0,0,z]*
         G[z,0,h]*z^(-1) - 6*G[0,0,z]*G[z,0,h]*h^(-1) - 2*G[0,0,z]*G[z,
         0,h]*h + 2*G[0,0,z]*G[z,0,h]*z + 16*G[0,0,z]*G[z,1,h] + 4*G[0,
         0,z]*G[z,1,h]*z^(-1) + 4*G[0,0,z]*G[z,1,h]*h^(-1) + 4*G[0,0,z]
         *G[z,1,h]*h - 4*G[0,0,z]*G[z,1,h]*z + 6*G[0,0,z]*G[Kzm,h] - 2*
         G[0,0,z]*G[Kzm,h]*z^(-1) + 6*G[0,0,z]*G[Kzm,h]*h^(-1) + 6*G[0,
         0,z]*G[Kzm,h]*h - 4*G[0,0,z]*G[Kzm,h]*z + 6*G[0,0,z]*G[Kzp,h]
          - 2*G[0,0,z]*G[Kzp,h]*z^(-1) + 6*G[0,0,z]*G[Kzp,h]*h^(-1) + 6
         *G[0,0,z]*G[Kzp,h]*h - 4*G[0,0,z]*G[Kzp,h]*z - 8*G[0,0,z]*G[Jz
         ,h] - 3*G[0,0,z]*G[Jz,h]*z^(-1) - 3*G[0,0,z]*G[Jz,h]*h^(-1) - 
         3*G[0,0,z]*G[Jz,h]*h - 3*G[0,0,z]*G[Jz,h]*z - 48*G[0,0,z]*G[0,
         z^(-1),h] + 8*G[0,0,z]*G[0,z^(-1),h]*z^(-1) - 8*G[0,0,z]*G[0,
         z^(-1),h]*h + 8*G[0,0,z]*G[0,z^(-1),h]*z - 48*G[0,0,z]*G[0,z,h
         ] + 8*G[0,0,z]*G[0,z,h]*z^(-1) - 8*G[0,0,z]*G[0,z,h]*h + 8*G[0
         ,0,z]*G[0,z,h]*z - 22*G[0,0,z]*G[0,h] + 6*G[0,0,z]*G[0,h]*
         z^(-1) - 4*G[0,0,z]*G[0,h]*h^(-1) - 8*G[0,0,z]*G[0,h]*h + 8*G[
         0,0,z]*G[0,h]*z - 32*G[0,0,z]*G[0,Kzm,h] + 6*G[0,0,z]*G[0,Kzm,
         h]*z^(-1) + 2*G[0,0,z]*G[0,Kzm,h]*h^(-1) - 6*G[0,0,z]*G[0,Kzm,
         h]*h + 6*G[0,0,z]*G[0,Kzm,h]*z - 32*G[0,0,z]*G[0,Kzp,h] + 6*G[
         0,0,z]*G[0,Kzp,h]*z^(-1) + 2*G[0,0,z]*G[0,Kzp,h]*h^(-1) - 6*G[
         0,0,z]*G[0,Kzp,h]*h + 6*G[0,0,z]*G[0,Kzp,h]*z + 16*G[0,0,z]*G[
         0,Jz,h] - 2*G[0,0,z]*G[0,Jz,h]*z^(-1) + 2*G[0,0,z]*G[0,Jz,h]*
         h^(-1) + 2*G[0,0,z]*G[0,Jz,h]*h - 2*G[0,0,z]*G[0,Jz,h]*z + 16*
         G[0,0,z]*G[0,1,h] - 2*G[0,0,z]*G[0,1,h]*z^(-1) + 2*G[0,0,z]*G[
         0,1,h]*h^(-1) + 2*G[0,0,z]*G[0,1,h]*h - 2*G[0,0,z]*G[0,1,h]*z
          + 64*G[0,0,z]*G[1,z^(-1),h] - 8*G[0,0,z]*G[1,z^(-1),h]*z^(-1)
          + 8*G[0,0,z]*G[1,z^(-1),h]*h^(-1) + 8*G[0,0,z]*G[1,z^(-1),h]*
         h - 8*G[0,0,z]*G[1,z^(-1),h]*z - 48*G[0,0,z]*G[1,Jz^(-1),h] + 
         6*G[0,0,z]*G[1,Jz^(-1),h]*z^(-1) - 6*G[0,0,z]*G[1,Jz^(-1),h]*
         h^(-1) - 6*G[0,0,z]*G[1,Jz^(-1),h]*h + 6*G[0,0,z]*G[1,Jz^(-1),
         h]*z + 64*G[0,0,z]*G[1,z,h] - 8*G[0,0,z]*G[1,z,h]*z^(-1) + 8*
         G[0,0,z]*G[1,z,h]*h^(-1) + 8*G[0,0,z]*G[1,z,h]*h - 8*G[0,0,z]*
         G[1,z,h]*z + 8*G[0,0,z]*G[1,h] - 4*G[0,0,z]*G[1,h]*z^(-1) - 4*
         G[0,0,z]*G[1,h]*z + 32*G[0,0,z]*G[1,Kzm,h] - 4*G[0,0,z]*G[1,
         Kzm,h]*z^(-1) + 4*G[0,0,z]*G[1,Kzm,h]*h^(-1) + 4*G[0,0,z]*G[1,
         Kzm,h]*h - 4*G[0,0,z]*G[1,Kzm,h]*z + 32*G[0,0,z]*G[1,Kzp,h] - 
         4*G[0,0,z]*G[1,Kzp,h]*z^(-1) + 4*G[0,0,z]*G[1,Kzp,h]*h^(-1) + 
         4*G[0,0,z]*G[1,Kzp,h]*h - 4*G[0,0,z]*G[1,Kzp,h]*z - 16*G[0,0,z
         ]*G[1,Jz,h] + 2*G[0,0,z]*G[1,Jz,h]*z^(-1) - 2*G[0,0,z]*G[1,Jz,
         h]*h^(-1) - 2*G[0,0,z]*G[1,Jz,h]*h + 2*G[0,0,z]*G[1,Jz,h]*z - 
         32*G[0,0,z]*G[1,0,h] + 4*G[0,0,z]*G[1,0,h]*z^(-1) - 4*G[0,0,z]
         *G[1,0,h]*h^(-1) - 4*G[0,0,z]*G[1,0,h]*h + 4*G[0,0,z]*G[1,0,h]
         *z - 48*G[0,0,z,h]*G[0,z] + 10*G[0,0,z,h]*G[0,z]*z^(-1) + 6*G[
         0,0,z,h]*G[0,z]*h^(-1) - 10*G[0,0,z,h]*G[0,z]*h + 10*G[0,0,z,h
         ]*G[0,z]*z + 48*G[0,0,z,0,h] - 10*G[0,0,z,0,h]*z^(-1) - 6*G[0,
         0,z,0,h]*h^(-1) + 10*G[0,0,z,0,h]*h - 10*G[0,0,z,0,h]*z + 47*
         G[0,0,h] - 37*G[0,0,h]*z^(-1) - G[0,0,h]*h - 37*G[0,0,h]*z + 5/
         3*G[0,0,h]*Pi^2*z^(-1) + G[0,0,h]*Pi^2*h^(-1) - 8*G[0,0,h]*
         Pi^2 - 5/3*G[0,0,h]*Pi^2*h + 5/3*G[0,0,h]*Pi^2*z + 2*G[0,0,h]*
         G[0,z]*z^(-1) - 2*G[0,0,h]*G[0,z]*z - 44*G[0,0,Lzm,z^(-1),z]
          + 7*G[0,0,Lzm,z^(-1),z]*z^(-1) + 3*G[0,0,Lzm,z^(-1),z]*h^(-1)
          - 9*G[0,0,Lzm,z^(-1),z]*h + 9*G[0,0,Lzm,z^(-1),z]*z - 44*G[0,
         0,Lzm,z,z] + 7*G[0,0,Lzm,z,z]*z^(-1) + 3*G[0,0,Lzm,z,z]*h^(-1)
          - 9*G[0,0,Lzm,z,z]*h + 9*G[0,0,Lzm,z,z]*z + 4*G[0,0,Lzm,Kzm,z
         ] + G[0,0,Lzm,Kzm,z]*z^(-1) + G[0,0,Lzm,Kzm,z]*h^(-1) + G[0,0,
         Lzm,Kzm,z]*h - G[0,0,Lzm,Kzm,z]*z + 4*G[0,0,Lzm,Kzp,z] + G[0,0
         ,Lzm,Kzp,z]*z^(-1) + G[0,0,Lzm,Kzp,z]*h^(-1) + G[0,0,Lzm,Kzp,z
         ]*h - G[0,0,Lzm,Kzp,z]*z + 44*G[0,0,Lzm,0,z] - 7*G[0,0,Lzm,0,z
         ]*z^(-1) - 3*G[0,0,Lzm,0,z]*h^(-1) + 9*G[0,0,Lzm,0,z]*h - 9*G[
         0,0,Lzm,0,z]*z - 44*G[0,0,Lzp,z^(-1),z] + 7*G[0,0,Lzp,z^(-1),z
         ]*z^(-1) + 3*G[0,0,Lzp,z^(-1),z]*h^(-1) - 9*G[0,0,Lzp,z^(-1),z
         ]*h + 9*G[0,0,Lzp,z^(-1),z]*z - 44*G[0,0,Lzp,z,z] + 7*G[0,0,
         Lzp,z,z]*z^(-1) + 3*G[0,0,Lzp,z,z]*h^(-1) - 9*G[0,0,Lzp,z,z]*h
          + 9*G[0,0,Lzp,z,z]*z + 4*G[0,0,Lzp,Kzm,z] + G[0,0,Lzp,Kzm,z]*
         z^(-1) + G[0,0,Lzp,Kzm,z]*h^(-1) + G[0,0,Lzp,Kzm,z]*h - G[0,0,
         Lzp,Kzm,z]*z + 4*G[0,0,Lzp,Kzp,z] + G[0,0,Lzp,Kzp,z]*z^(-1) + 
         G[0,0,Lzp,Kzp,z]*h^(-1) + G[0,0,Lzp,Kzp,z]*h - G[0,0,Lzp,Kzp,z
         ]*z + 44*G[0,0,Lzp,0,z] - 7*G[0,0,Lzp,0,z]*z^(-1) - 3*G[0,0,
         Lzp,0,z]*h^(-1) + 9*G[0,0,Lzp,0,z]*h - 9*G[0,0,Lzp,0,z]*z + 28
         *G[0,0,Kzm,z^(-1),z] - 11*G[0,0,Kzm,z^(-1),z]*z^(-1) - 7*G[0,0
         ,Kzm,z^(-1),z]*h^(-1) + 5*G[0,0,Kzm,z^(-1),z]*h - 5*G[0,0,Kzm,
         z^(-1),z]*z - 8*G[0,0,Kzm,z] + G[0,0,Kzm,z]*z^(-1) - 3*G[0,0,
         Kzm,z]*h^(-1) - 3*G[0,0,Kzm,z]*h - 8*G[0,0,Kzm,z]*G[z^(-1),h]
          + 2*G[0,0,Kzm,z]*G[z^(-1),h]*z^(-1) + 2*G[0,0,Kzm,z]*G[z^(-1)
         ,h]*h^(-1) - 2*G[0,0,Kzm,z]*G[z^(-1),h]*h + 2*G[0,0,Kzm,z]*G[
         z^(-1),h]*z + 8*G[0,0,Kzm,z]*G[z,h] - 2*G[0,0,Kzm,z]*G[z,h]*
         z^(-1) - 2*G[0,0,Kzm,z]*G[z,h]*h^(-1) + 2*G[0,0,Kzm,z]*G[z,h]*
         h - 2*G[0,0,Kzm,z]*G[z,h]*z + 12*G[0,0,Kzm,z]*G[0,h] - 2*G[0,0
         ,Kzm,z]*G[0,h]*z^(-1) + 2*G[0,0,Kzm,z]*G[0,h]*h - 2*G[0,0,Kzm,
         z]*G[0,h]*z - 16*G[0,0,Kzm,z]*G[1,h] + 2*G[0,0,Kzm,z]*G[1,h]*
         z^(-1) - 2*G[0,0,Kzm,z]*G[1,h]*h^(-1) - 2*G[0,0,Kzm,z]*G[1,h]*
         h + 2*G[0,0,Kzm,z]*G[1,h]*z + 20*G[0,0,Kzm,z,z] - 9*G[0,0,Kzm,
         z,z]*z^(-1) - 5*G[0,0,Kzm,z,z]*h^(-1) + 3*G[0,0,Kzm,z,z]*h - 3
         *G[0,0,Kzm,z,z]*z + 8*G[0,0,Kzm,-1,z] - 2*G[0,0,Kzm,-1,z]*
         z^(-1) - 2*G[0,0,Kzm,-1,z]*h^(-1) + 2*G[0,0,Kzm,-1,z]*h - 2*G[
         0,0,Kzm,-1,z]*z - 12*G[0,0,Kzm,0,z] + 2*G[0,0,Kzm,0,z]*z^(-1)
          - 2*G[0,0,Kzm,0,z]*h + 2*G[0,0,Kzm,0,z]*z + 24*G[0,0,Kzm,1,z]
          - 4*G[0,0,Kzm,1,z]*z^(-1) + 4*G[0,0,Kzm,1,z]*h - 4*G[0,0,Kzm,
         1,z]*z + 28*G[0,0,Kzp,z^(-1),z] - 11*G[0,0,Kzp,z^(-1),z]*
         z^(-1) - 7*G[0,0,Kzp,z^(-1),z]*h^(-1) + 5*G[0,0,Kzp,z^(-1),z]*
         h - 5*G[0,0,Kzp,z^(-1),z]*z - 8*G[0,0,Kzp,z] + G[0,0,Kzp,z]*
         z^(-1) - 3*G[0,0,Kzp,z]*h^(-1) - 3*G[0,0,Kzp,z]*h - 8*G[0,0,
         Kzp,z]*G[z^(-1),h] + 2*G[0,0,Kzp,z]*G[z^(-1),h]*z^(-1) + 2*G[0
         ,0,Kzp,z]*G[z^(-1),h]*h^(-1) - 2*G[0,0,Kzp,z]*G[z^(-1),h]*h + 
         2*G[0,0,Kzp,z]*G[z^(-1),h]*z + 8*G[0,0,Kzp,z]*G[z,h] - 2*G[0,0
         ,Kzp,z]*G[z,h]*z^(-1) - 2*G[0,0,Kzp,z]*G[z,h]*h^(-1) + 2*G[0,0
         ,Kzp,z]*G[z,h]*h - 2*G[0,0,Kzp,z]*G[z,h]*z + 12*G[0,0,Kzp,z]*
         G[0,h] - 2*G[0,0,Kzp,z]*G[0,h]*z^(-1) + 2*G[0,0,Kzp,z]*G[0,h]*
         h - 2*G[0,0,Kzp,z]*G[0,h]*z - 16*G[0,0,Kzp,z]*G[1,h] + 2*G[0,0
         ,Kzp,z]*G[1,h]*z^(-1) - 2*G[0,0,Kzp,z]*G[1,h]*h^(-1) - 2*G[0,0
         ,Kzp,z]*G[1,h]*h + 2*G[0,0,Kzp,z]*G[1,h]*z + 20*G[0,0,Kzp,z,z]
          - 9*G[0,0,Kzp,z,z]*z^(-1) - 5*G[0,0,Kzp,z,z]*h^(-1) + 3*G[0,0
         ,Kzp,z,z]*h - 3*G[0,0,Kzp,z,z]*z + 8*G[0,0,Kzp,-1,z] - 2*G[0,0
         ,Kzp,-1,z]*z^(-1) - 2*G[0,0,Kzp,-1,z]*h^(-1) + 2*G[0,0,Kzp,-1,
         z]*h - 2*G[0,0,Kzp,-1,z]*z - 12*G[0,0,Kzp,0,z] + 2*G[0,0,Kzp,0
         ,z]*z^(-1) - 2*G[0,0,Kzp,0,z]*h + 2*G[0,0,Kzp,0,z]*z + 24*G[0,
         0,Kzp,1,z] - 4*G[0,0,Kzp,1,z]*z^(-1) + 4*G[0,0,Kzp,1,z]*h - 4*
         G[0,0,Kzp,1,z]*z + 8*G[0,0,-1,Kzm,z] - 2*G[0,0,-1,Kzm,z]*
         z^(-1) - 2*G[0,0,-1,Kzm,z]*h^(-1) + 2*G[0,0,-1,Kzm,z]*h - 2*G[
         0,0,-1,Kzm,z]*z + 8*G[0,0,-1,Kzp,z] - 2*G[0,0,-1,Kzp,z]*z^(-1)
          - 2*G[0,0,-1,Kzp,z]*h^(-1) + 2*G[0,0,-1,Kzp,z]*h - 2*G[0,0,-1
         ,Kzp,z]*z - 184*G[0,0,-1,0,z] + 98*G[0,0,-1,0,z]*z^(-1) + 98*
         G[0,0,-1,0,z]*h^(-1) - 46*G[0,0,-1,0,z]*h + 46*G[0,0,-1,0,z]*z
          - 128*G[0,0,-1,0,h] + 32*G[0,0,-1,0,h]*z^(-1) + 32*G[0,0,-1,0
         ,h]*h^(-1) - 32*G[0,0,-1,0,h]*h + 32*G[0,0,-1,0,h]*z + 70*G[0,
         0,0,z] - 16*G[0,0,0,z]*z^(-1) + 18*G[0,0,0,z]*h^(-1) + 18*G[0,
         0,0,z]*h - 10*G[0,0,0,z]*z - 12*G[0,0,0,z]*G[z^(-1),h]*z^(-1)
          - 12*G[0,0,0,z]*G[z^(-1),h]*h^(-1) + 12*G[0,0,0,z]*G[z,h]*
         z^(-1) + 12*G[0,0,0,z]*G[z,h]*h^(-1) + 8*G[0,0,0,z]*G[0,h] - 2
         *G[0,0,0,z]*G[0,h]*z^(-1) - 2*G[0,0,0,z]*G[0,h]*h^(-1) + 2*G[0
         ,0,0,z]*G[0,h]*h - 2*G[0,0,0,z]*G[0,h]*z + 48*G[0,0,0,z]*G[1,h
         ] - 6*G[0,0,0,z]*G[1,h]*z^(-1) + 6*G[0,0,0,z]*G[1,h]*h^(-1) + 
         6*G[0,0,0,z]*G[1,h]*h - 6*G[0,0,0,z]*G[1,h]*z - 4*G[0,0,0,h]
          - 8*G[0,0,0,h]*z^(-1) - 6*G[0,0,0,h]*h^(-1) + 6*G[0,0,0,h]*h
          - 8*G[0,0,0,h]*z + 4*G[0,0,0,Lzm,z] + G[0,0,0,Lzm,z]*z^(-1)
          + G[0,0,0,Lzm,z]*h^(-1) + G[0,0,0,Lzm,z]*h - G[0,0,0,Lzm,z]*z
          + 4*G[0,0,0,Lzp,z] + G[0,0,0,Lzp,z]*z^(-1) + G[0,0,0,Lzp,z]*
         h^(-1) + G[0,0,0,Lzp,z]*h - G[0,0,0,Lzp,z]*z + 44*G[0,0,0,Kzm,
         z] - 16*G[0,0,0,Kzm,z]*z^(-1) - 10*G[0,0,0,Kzm,z]*h^(-1) + 8*
         G[0,0,0,Kzm,z]*h - 8*G[0,0,0,Kzm,z]*z + 44*G[0,0,0,Kzp,z] - 16
         *G[0,0,0,Kzp,z]*z^(-1) - 10*G[0,0,0,Kzp,z]*h^(-1) + 8*G[0,0,0,
         Kzp,z]*h - 8*G[0,0,0,Kzp,z]*z + 80*G[0,0,0,-1,z] - 20*G[0,0,0,
         -1,z]*z^(-1) - 20*G[0,0,0,-1,z]*h^(-1) + 20*G[0,0,0,-1,z]*h - 
         20*G[0,0,0,-1,z]*z - 24*G[0,0,0,0,z] + 6*G[0,0,0,0,z]*z^(-1)
          + 6*G[0,0,0,0,z]*h^(-1) - 6*G[0,0,0,0,z]*h + 6*G[0,0,0,0,z]*z
          - 8*G[0,0,0,0,h] + 2*G[0,0,0,0,h]*z^(-1) + 2*G[0,0,0,0,h]*
         h^(-1) - 2*G[0,0,0,0,h]*h + 2*G[0,0,0,0,h]*z + 16*G[0,0,0,1,z]
          - 12*G[0,0,0,1,z]*z^(-1) - 28*G[0,0,0,1,z]*h^(-1) + 12*G[0,0,
         0,1,z]*h - 12*G[0,0,0,1,z]*z - 8*G[0,0,1,Kzm,z] - 4*G[0,0,1,
         Kzm,z]*h^(-1) - 8*G[0,0,1,Kzp,z] - 4*G[0,0,1,Kzp,z]*h^(-1) - 
         200*G[0,0,1,0,z] + 84*G[0,0,1,0,z]*z^(-1) + 88*G[0,0,1,0,z]*
         h^(-1) - 52*G[0,0,1,0,z]*h + 52*G[0,0,1,0,z]*z - 112*G[0,0,1,0
         ,h] + 26*G[0,0,1,0,h]*z^(-1) + 22*G[0,0,1,0,h]*h^(-1) - 26*G[0
         ,0,1,0,h]*h + 26*G[0,0,1,0,h]*z - 16*G[0,1,z^(-1),h]*G[0,z] + 
         2*G[0,1,z^(-1),h]*G[0,z]*z^(-1) - 2*G[0,1,z^(-1),h]*G[0,z]*
         h^(-1) - 2*G[0,1,z^(-1),h]*G[0,z]*h + 2*G[0,1,z^(-1),h]*G[0,z]
         *z - 16*G[0,1,z^(-1),0,h] + 2*G[0,1,z^(-1),0,h]*z^(-1) - 2*G[0
         ,1,z^(-1),0,h]*h^(-1) - 2*G[0,1,z^(-1),0,h]*h + 2*G[0,1,z^(-1)
         ,0,h]*z + 11/3*G[0,1,z]*Pi^2*z^(-1) + 17/3*G[0,1,z]*Pi^2*
         h^(-1) + 16/3*G[0,1,z]*Pi^2 + 1/3*G[0,1,z]*Pi^2*h - 1/3*G[0,1,
         z]*Pi^2*z + 16*G[0,1,z,h]*G[0,z] - 2*G[0,1,z,h]*G[0,z]*z^(-1)
          + 2*G[0,1,z,h]*G[0,z]*h^(-1) + 2*G[0,1,z,h]*G[0,z]*h - 2*G[0,
         1,z,h]*G[0,z]*z - 16*G[0,1,z,0,h] + 2*G[0,1,z,0,h]*z^(-1) - 2*
         G[0,1,z,0,h]*h^(-1) - 2*G[0,1,z,0,h]*h + 2*G[0,1,z,0,h]*z - 1/
         3*G[0,1,h]*Pi^2*z^(-1) + 1/3*G[0,1,h]*Pi^2*h^(-1) + 8/3*G[0,1,
         h]*Pi^2 + 1/3*G[0,1,h]*Pi^2*h - 1/3*G[0,1,h]*Pi^2*z + 24*G[0,1
         ,Lzm,z^(-1),z] - 4*G[0,1,Lzm,z^(-1),z]*z^(-1) + 4*G[0,1,Lzm,
         z^(-1),z]*h - 4*G[0,1,Lzm,z^(-1),z]*z + 24*G[0,1,Lzm,z,z] - 4*
         G[0,1,Lzm,z,z]*z^(-1) + 4*G[0,1,Lzm,z,z]*h - 4*G[0,1,Lzm,z,z]*
         z - 8*G[0,1,Lzm,0,z] - G[0,1,Lzm,0,z]*z^(-1) - 3*G[0,1,Lzm,0,z
         ]*h^(-1) - G[0,1,Lzm,0,z]*h + G[0,1,Lzm,0,z]*z + 24*G[0,1,Lzp,
         z^(-1),z] - 4*G[0,1,Lzp,z^(-1),z]*z^(-1) + 4*G[0,1,Lzp,z^(-1),
         z]*h - 4*G[0,1,Lzp,z^(-1),z]*z + 24*G[0,1,Lzp,z,z] - 4*G[0,1,
         Lzp,z,z]*z^(-1) + 4*G[0,1,Lzp,z,z]*h - 4*G[0,1,Lzp,z,z]*z - 8*
         G[0,1,Lzp,0,z] - G[0,1,Lzp,0,z]*z^(-1) - 3*G[0,1,Lzp,0,z]*
         h^(-1) - G[0,1,Lzp,0,z]*h + G[0,1,Lzp,0,z]*z - 8*G[0,1,Kzm,
         z^(-1),z] - 4*G[0,1,Kzm,z^(-1),z]*h^(-1) - 8*G[0,1,Kzm,z,z] - 
         4*G[0,1,Kzm,z,z]*h^(-1) - 12*G[0,1,Kzm,0,z] + 6*G[0,1,Kzm,0,z]
         *z^(-1) + 4*G[0,1,Kzm,0,z]*h^(-1) - 2*G[0,1,Kzm,0,z]*h + 2*G[0
         ,1,Kzm,0,z]*z - 8*G[0,1,Kzp,z^(-1),z] - 4*G[0,1,Kzp,z^(-1),z]*
         h^(-1) - 8*G[0,1,Kzp,z,z] - 4*G[0,1,Kzp,z,z]*h^(-1) - 12*G[0,1
         ,Kzp,0,z] + 6*G[0,1,Kzp,0,z]*z^(-1) + 4*G[0,1,Kzp,0,z]*h^(-1)
          - 2*G[0,1,Kzp,0,z]*h + 2*G[0,1,Kzp,0,z]*z + 152*G[0,1,-1,0,z]
          + 54*G[0,1,-1,0,z]*z^(-1) + 54*G[0,1,-1,0,z]*h^(-1) + 38*G[0,
         1,-1,0,z]*h - 38*G[0,1,-1,0,z]*z + 6*G[0,1,0,z] + 20*G[0,1,0,z
         ]*z^(-1) + 4*G[0,1,0,z]*h^(-1) + 4*G[0,1,0,z]*h + 29*G[0,1,0,z
         ]*z + 48*G[0,1,0,z]*G[z^(-1),h] - 12*G[0,1,0,z]*G[z^(-1),h]*
         z^(-1) - 12*G[0,1,0,z]*G[z^(-1),h]*h^(-1) + 12*G[0,1,0,z]*G[
         z^(-1),h]*h - 12*G[0,1,0,z]*G[z^(-1),h]*z - 48*G[0,1,0,z]*G[z,
         h] + 12*G[0,1,0,z]*G[z,h]*z^(-1) + 12*G[0,1,0,z]*G[z,h]*h^(-1)
          - 12*G[0,1,0,z]*G[z,h]*h + 12*G[0,1,0,z]*G[z,h]*z - 44*G[0,1,
         0,z]*G[0,h] + 8*G[0,1,0,z]*G[0,h]*z^(-1) + 2*G[0,1,0,z]*G[0,h]
         *h^(-1) - 8*G[0,1,0,z]*G[0,h]*h + 8*G[0,1,0,z]*G[0,h]*z + 48*
         G[0,1,0,z]*G[1,h] - 6*G[0,1,0,z]*G[1,h]*z^(-1) + 6*G[0,1,0,z]*
         G[1,h]*h^(-1) + 6*G[0,1,0,z]*G[1,h]*h - 6*G[0,1,0,z]*G[1,h]*z
          + 64*G[0,1,0,h] - 28*G[0,1,0,h]*z^(-1) + 8*G[0,1,0,h]*h^(-1)
          + 8*G[0,1,0,h]*h - 28*G[0,1,0,h]*z + 16*G[0,1,0,Lzm,z] - 5*G[
         0,1,0,Lzm,z]*z^(-1) - 3*G[0,1,0,Lzm,z]*h^(-1) + 3*G[0,1,0,Lzm,
         z]*h - 3*G[0,1,0,Lzm,z]*z + 16*G[0,1,0,Lzp,z] - 5*G[0,1,0,Lzp,
         z]*z^(-1) - 3*G[0,1,0,Lzp,z]*h^(-1) + 3*G[0,1,0,Lzp,z]*h - 3*
         G[0,1,0,Lzp,z]*z - 20*G[0,1,0,Kzm,z] + 6*G[0,1,0,Kzm,z]*z^(-1)
          - 2*G[0,1,0,Kzm,z]*h + 2*G[0,1,0,Kzm,z]*z - 20*G[0,1,0,Kzp,z]
          + 6*G[0,1,0,Kzp,z]*z^(-1) - 2*G[0,1,0,Kzp,z]*h + 2*G[0,1,0,
         Kzp,z]*z - 96*G[0,1,0,-1,z] + 24*G[0,1,0,-1,z]*z^(-1) + 24*G[0
         ,1,0,-1,z]*h^(-1) - 24*G[0,1,0,-1,z]*h + 24*G[0,1,0,-1,z]*z + 
         32*G[0,1,0,0,z] - 81*G[0,1,0,0,z]*z^(-1) - 63*G[0,1,0,0,z]*
         h^(-1) - G[0,1,0,0,z]*h + G[0,1,0,0,z]*z - 2*G[0,1,0,0,h]*
         z^(-1) - 6*G[0,1,0,0,h]*h^(-1) + 2*G[0,1,0,0,h]*h - 2*G[0,1,0,
         0,h]*z - 16*G[0,1,0,1,z] + 14*G[0,1,0,1,z]*z^(-1) + 34*G[0,1,0
         ,1,z]*h^(-1) - 14*G[0,1,0,1,z]*h + 14*G[0,1,0,1,z]*z + 76*G[0,
         1,1,0,z] + 7*G[0,1,1,0,z]*z^(-1) + 15*G[0,1,1,0,z]*h^(-1) + 15
         *G[0,1,1,0,z]*h - 15*G[0,1,1,0,z]*z + 16*G[0,1,1,0,h] - 2*G[0,
         1,1,0,h]*z^(-1) + 2*G[0,1,1,0,h]*h^(-1) + 2*G[0,1,1,0,h]*h - 2
         *G[0,1,1,0,h]*z - 2/3*G[0,Cm,z]*Pi^2*z^(-1) - 4/3*G[0,Cm,z]*
         Pi^2*h^(-1) - 20/3*G[0,Cm,z]*Pi^2 - 4/3*G[0,Cm,z]*Pi^2*h + 4/3
         *G[0,Cm,z]*Pi^2*z - 120*G[0,Cm,0,0,z] - 12*G[0,Cm,0,0,z]*
         z^(-1) - 24*G[0,Cm,0,0,z]*h^(-1) - 24*G[0,Cm,0,0,z]*h + 24*G[0
         ,Cm,0,0,z]*z - 2/3*G[0,Cp,z]*Pi^2*z^(-1) - 4/3*G[0,Cp,z]*Pi^2*
         h^(-1) - 20/3*G[0,Cp,z]*Pi^2 - 4/3*G[0,Cp,z]*Pi^2*h + 4/3*G[0,
         Cp,z]*Pi^2*z - 120*G[0,Cp,0,0,z] - 12*G[0,Cp,0,0,z]*z^(-1) - 
         24*G[0,Cp,0,0,z]*h^(-1) - 24*G[0,Cp,0,0,z]*h + 24*G[0,Cp,0,0,z
         ]*z + 8*G[1,z^(-1),Lzm,0,z] - 2*G[1,z^(-1),Lzm,0,z]*z^(-1) - 2
         *G[1,z^(-1),Lzm,0,z]*h^(-1) + 2*G[1,z^(-1),Lzm,0,z]*h - 2*G[1,
         z^(-1),Lzm,0,z]*z + 8*G[1,z^(-1),Lzp,0,z] - 2*G[1,z^(-1),Lzp,0
         ,z]*z^(-1) - 2*G[1,z^(-1),Lzp,0,z]*h^(-1) + 2*G[1,z^(-1),Lzp,0
         ,z]*h - 2*G[1,z^(-1),Lzp,0,z]*z + 8*G[1,z^(-1),Kzm,0,z] - 2*G[
         1,z^(-1),Kzm,0,z]*z^(-1) - 2*G[1,z^(-1),Kzm,0,z]*h^(-1) + 2*G[
         1,z^(-1),Kzm,0,z]*h - 2*G[1,z^(-1),Kzm,0,z]*z + 8*G[1,z^(-1),
         Kzp,0,z] - 2*G[1,z^(-1),Kzp,0,z]*z^(-1) - 2*G[1,z^(-1),Kzp,0,z
         ]*h^(-1) + 2*G[1,z^(-1),Kzp,0,z]*h - 2*G[1,z^(-1),Kzp,0,z]*z
          - 8*G[1,z^(-1),0,h] + 4*G[1,z^(-1),0,h]*z^(-1) + 4*G[1,z^(-1)
         ,0,h]*z + 8*G[1,z^(-1),0,Lzm,z] - 2*G[1,z^(-1),0,Lzm,z]*z^(-1)
          - 2*G[1,z^(-1),0,Lzm,z]*h^(-1) + 2*G[1,z^(-1),0,Lzm,z]*h - 2*
         G[1,z^(-1),0,Lzm,z]*z + 8*G[1,z^(-1),0,Lzp,z] - 2*G[1,z^(-1),0
         ,Lzp,z]*z^(-1) - 2*G[1,z^(-1),0,Lzp,z]*h^(-1) + 2*G[1,z^(-1),0
         ,Lzp,z]*h - 2*G[1,z^(-1),0,Lzp,z]*z + 8*G[1,z^(-1),0,Kzm,z] - 
         2*G[1,z^(-1),0,Kzm,z]*z^(-1) - 2*G[1,z^(-1),0,Kzm,z]*h^(-1) + 
         2*G[1,z^(-1),0,Kzm,z]*h - 2*G[1,z^(-1),0,Kzm,z]*z + 8*G[1,
         z^(-1),0,Kzp,z] - 2*G[1,z^(-1),0,Kzp,z]*z^(-1) - 2*G[1,z^(-1),
         0,Kzp,z]*h^(-1) + 2*G[1,z^(-1),0,Kzp,z]*h - 2*G[1,z^(-1),0,Kzp
         ,z]*z + 64*G[1,z^(-1),0,0,h] - 8*G[1,z^(-1),0,0,h]*z^(-1) + 8*
         G[1,z^(-1),0,0,h]*h^(-1) + 8*G[1,z^(-1),0,0,h]*h - 8*G[1,
         z^(-1),0,0,h]*z + 16*G[1,Jz^(-1),z^(-1),0,h] - 2*G[1,Jz^(-1),
         z^(-1),0,h]*z^(-1) + 2*G[1,Jz^(-1),z^(-1),0,h]*h^(-1) + 2*G[1,
         Jz^(-1),z^(-1),0,h]*h - 2*G[1,Jz^(-1),z^(-1),0,h]*z + 16*G[1,
         Jz^(-1),z,0,h] - 2*G[1,Jz^(-1),z,0,h]*z^(-1) + 2*G[1,Jz^(-1),z
         ,0,h]*h^(-1) + 2*G[1,Jz^(-1),z,0,h]*h - 2*G[1,Jz^(-1),z,0,h]*z
          + 1/3*G[1,Jz^(-1),h]*Pi^2*z^(-1) - 1/3*G[1,Jz^(-1),h]*Pi^2*
         h^(-1) - 8/3*G[1,Jz^(-1),h]*Pi^2 - 1/3*G[1,Jz^(-1),h]*Pi^2*h
          + 1/3*G[1,Jz^(-1),h]*Pi^2*z - 16*G[1,Jz^(-1),1,0,h] + 2*G[1,
         Jz^(-1),1,0,h]*z^(-1) - 2*G[1,Jz^(-1),1,0,h]*h^(-1) - 2*G[1,
         Jz^(-1),1,0,h]*h + 2*G[1,Jz^(-1),1,0,h]*z - 10*G[1,z]*z^(-1)*
         zeta3 + 18*G[1,z]*h^(-1)*zeta3 + 128*G[1,z]*zeta3 + 18*G[1,z]*
         h*zeta3 - 18*G[1,z]*z*zeta3 - 1/2*G[1,z]*Pi^2*z^(-1) - 1/6*G[1
         ,z]*Pi^2*h^(-1) - 2/3*G[1,z]*Pi^2 - 1/6*G[1,z]*Pi^2*h + 1/2*G[
         1,z]*Pi^2*z - 8*G[1,z,0,h] + 4*G[1,z,0,h]*z^(-1) + 4*G[1,z,0,h
         ]*z + 64*G[1,z,0,0,h] - 8*G[1,z,0,0,h]*z^(-1) + 8*G[1,z,0,0,h]
         *h^(-1) + 8*G[1,z,0,0,h]*h - 8*G[1,z,0,0,h]*z + 10*G[1,h]*
         z^(-1)*zeta3 - 10*G[1,h]*h^(-1)*zeta3 - 80*G[1,h]*zeta3 - 10*
         G[1,h]*h*zeta3 + 10*G[1,h]*z*zeta3 - 2/3*G[1,h]*Pi^2*z^(-1) + 
         4/3*G[1,h]*Pi^2 - 2/3*G[1,h]*Pi^2*z + 32*G[1,h]*G[Lzm,z^(-1),0
         ,z] - 4*G[1,h]*G[Lzm,z^(-1),0,z]*z^(-1) + 4*G[1,h]*G[Lzm,
         z^(-1),0,z]*h^(-1) + 4*G[1,h]*G[Lzm,z^(-1),0,z]*h - 4*G[1,h]*
         G[Lzm,z^(-1),0,z]*z - 1/3*G[1,h]*G[Lzm,z]*Pi^2*z^(-1) + 1/3*G[
         1,h]*G[Lzm,z]*Pi^2*h^(-1) + 8/3*G[1,h]*G[Lzm,z]*Pi^2 + 1/3*G[1
         ,h]*G[Lzm,z]*Pi^2*h - 1/3*G[1,h]*G[Lzm,z]*Pi^2*z + 16*G[1,h]*
         G[Lzm,0,z^(-1),z] - 2*G[1,h]*G[Lzm,0,z^(-1),z]*z^(-1) + 2*G[1,
         h]*G[Lzm,0,z^(-1),z]*h^(-1) + 2*G[1,h]*G[Lzm,0,z^(-1),z]*h - 2
         *G[1,h]*G[Lzm,0,z^(-1),z]*z + 16*G[1,h]*G[Lzm,0,z,z] - 2*G[1,h
         ]*G[Lzm,0,z,z]*z^(-1) + 2*G[1,h]*G[Lzm,0,z,z]*h^(-1) + 2*G[1,h
         ]*G[Lzm,0,z,z]*h - 2*G[1,h]*G[Lzm,0,z,z]*z - 16*G[1,h]*G[Lzm,1
         ,0,z] + 2*G[1,h]*G[Lzm,1,0,z]*z^(-1) - 2*G[1,h]*G[Lzm,1,0,z]*
         h^(-1) - 2*G[1,h]*G[Lzm,1,0,z]*h + 2*G[1,h]*G[Lzm,1,0,z]*z + 
         32*G[1,h]*G[Lzp,z^(-1),0,z] - 4*G[1,h]*G[Lzp,z^(-1),0,z]*
         z^(-1) + 4*G[1,h]*G[Lzp,z^(-1),0,z]*h^(-1) + 4*G[1,h]*G[Lzp,
         z^(-1),0,z]*h - 4*G[1,h]*G[Lzp,z^(-1),0,z]*z - 1/3*G[1,h]*G[
         Lzp,z]*Pi^2*z^(-1) + 1/3*G[1,h]*G[Lzp,z]*Pi^2*h^(-1) + 8/3*G[1
         ,h]*G[Lzp,z]*Pi^2 + 1/3*G[1,h]*G[Lzp,z]*Pi^2*h - 1/3*G[1,h]*G[
         Lzp,z]*Pi^2*z + 16*G[1,h]*G[Lzp,0,z^(-1),z] - 2*G[1,h]*G[Lzp,0
         ,z^(-1),z]*z^(-1) + 2*G[1,h]*G[Lzp,0,z^(-1),z]*h^(-1) + 2*G[1,
         h]*G[Lzp,0,z^(-1),z]*h - 2*G[1,h]*G[Lzp,0,z^(-1),z]*z + 16*G[1
         ,h]*G[Lzp,0,z,z] - 2*G[1,h]*G[Lzp,0,z,z]*z^(-1) + 2*G[1,h]*G[
         Lzp,0,z,z]*h^(-1) + 2*G[1,h]*G[Lzp,0,z,z]*h - 2*G[1,h]*G[Lzp,0
         ,z,z]*z - 16*G[1,h]*G[Lzp,1,0,z] + 2*G[1,h]*G[Lzp,1,0,z]*
         z^(-1) - 2*G[1,h]*G[Lzp,1,0,z]*h^(-1) - 2*G[1,h]*G[Lzp,1,0,z]*
         h + 2*G[1,h]*G[Lzp,1,0,z]*z - 32*G[1,h]*G[Kzm,z^(-1),0,z] + 4*
         G[1,h]*G[Kzm,z^(-1),0,z]*z^(-1) - 4*G[1,h]*G[Kzm,z^(-1),0,z]*
         h^(-1) - 4*G[1,h]*G[Kzm,z^(-1),0,z]*h + 4*G[1,h]*G[Kzm,z^(-1),
         0,z]*z + 1/3*G[1,h]*G[Kzm,z]*Pi^2*z^(-1) - 1/3*G[1,h]*G[Kzm,z]
         *Pi^2*h^(-1) - 8/3*G[1,h]*G[Kzm,z]*Pi^2 - 1/3*G[1,h]*G[Kzm,z]*
         Pi^2*h + 1/3*G[1,h]*G[Kzm,z]*Pi^2*z - 16*G[1,h]*G[Kzm,0,z^(-1)
         ,z] + 2*G[1,h]*G[Kzm,0,z^(-1),z]*z^(-1) - 2*G[1,h]*G[Kzm,0,
         z^(-1),z]*h^(-1) - 2*G[1,h]*G[Kzm,0,z^(-1),z]*h + 2*G[1,h]*G[
         Kzm,0,z^(-1),z]*z - 16*G[1,h]*G[Kzm,0,z,z] + 2*G[1,h]*G[Kzm,0,
         z,z]*z^(-1) - 2*G[1,h]*G[Kzm,0,z,z]*h^(-1) - 2*G[1,h]*G[Kzm,0,
         z,z]*h + 2*G[1,h]*G[Kzm,0,z,z]*z + 48*G[1,h]*G[Kzm,0,0,z] - 6*
         G[1,h]*G[Kzm,0,0,z]*z^(-1) + 6*G[1,h]*G[Kzm,0,0,z]*h^(-1) + 6*
         G[1,h]*G[Kzm,0,0,z]*h - 6*G[1,h]*G[Kzm,0,0,z]*z + 16*G[1,h]*G[
         Kzm,1,0,z] - 2*G[1,h]*G[Kzm,1,0,z]*z^(-1) + 2*G[1,h]*G[Kzm,1,0
         ,z]*h^(-1) + 2*G[1,h]*G[Kzm,1,0,z]*h - 2*G[1,h]*G[Kzm,1,0,z]*z
          - 32*G[1,h]*G[Kzp,z^(-1),0,z] + 4*G[1,h]*G[Kzp,z^(-1),0,z]*
         z^(-1) - 4*G[1,h]*G[Kzp,z^(-1),0,z]*h^(-1) - 4*G[1,h]*G[Kzp,
         z^(-1),0,z]*h + 4*G[1,h]*G[Kzp,z^(-1),0,z]*z + 1/3*G[1,h]*G[
         Kzp,z]*Pi^2*z^(-1) - 1/3*G[1,h]*G[Kzp,z]*Pi^2*h^(-1) - 8/3*G[1
         ,h]*G[Kzp,z]*Pi^2 - 1/3*G[1,h]*G[Kzp,z]*Pi^2*h + 1/3*G[1,h]*G[
         Kzp,z]*Pi^2*z - 16*G[1,h]*G[Kzp,0,z^(-1),z] + 2*G[1,h]*G[Kzp,0
         ,z^(-1),z]*z^(-1) - 2*G[1,h]*G[Kzp,0,z^(-1),z]*h^(-1) - 2*G[1,
         h]*G[Kzp,0,z^(-1),z]*h + 2*G[1,h]*G[Kzp,0,z^(-1),z]*z - 16*G[1
         ,h]*G[Kzp,0,z,z] + 2*G[1,h]*G[Kzp,0,z,z]*z^(-1) - 2*G[1,h]*G[
         Kzp,0,z,z]*h^(-1) - 2*G[1,h]*G[Kzp,0,z,z]*h + 2*G[1,h]*G[Kzp,0
         ,z,z]*z + 48*G[1,h]*G[Kzp,0,0,z] - 6*G[1,h]*G[Kzp,0,0,z]*
         z^(-1) + 6*G[1,h]*G[Kzp,0,0,z]*h^(-1) + 6*G[1,h]*G[Kzp,0,0,z]*
         h - 6*G[1,h]*G[Kzp,0,0,z]*z + 16*G[1,h]*G[Kzp,1,0,z] - 2*G[1,h
         ]*G[Kzp,1,0,z]*z^(-1) + 2*G[1,h]*G[Kzp,1,0,z]*h^(-1) + 2*G[1,h
         ]*G[Kzp,1,0,z]*h - 2*G[1,h]*G[Kzp,1,0,z]*z - 16*G[1,h]*G[1,Lzm
         ,0,z] + 2*G[1,h]*G[1,Lzm,0,z]*z^(-1) - 2*G[1,h]*G[1,Lzm,0,z]*
         h^(-1) - 2*G[1,h]*G[1,Lzm,0,z]*h + 2*G[1,h]*G[1,Lzm,0,z]*z - 
         16*G[1,h]*G[1,Lzp,0,z] + 2*G[1,h]*G[1,Lzp,0,z]*z^(-1) - 2*G[1,
         h]*G[1,Lzp,0,z]*h^(-1) - 2*G[1,h]*G[1,Lzp,0,z]*h + 2*G[1,h]*G[
         1,Lzp,0,z]*z + 16*G[1,h]*G[1,Kzm,0,z] - 2*G[1,h]*G[1,Kzm,0,z]*
         z^(-1) + 2*G[1,h]*G[1,Kzm,0,z]*h^(-1) + 2*G[1,h]*G[1,Kzm,0,z]*
         h - 2*G[1,h]*G[1,Kzm,0,z]*z + 16*G[1,h]*G[1,Kzp,0,z] - 2*G[1,h
         ]*G[1,Kzp,0,z]*z^(-1) + 2*G[1,h]*G[1,Kzp,0,z]*h^(-1) + 2*G[1,h
         ]*G[1,Kzp,0,z]*h - 2*G[1,h]*G[1,Kzp,0,z]*z + 56*G[1,Lzm,z^(-1)
         ,0,z] - 6*G[1,Lzm,z^(-1),0,z]*z^(-1) + 2*G[1,Lzm,z^(-1),0,z]*
         h^(-1) + 10*G[1,Lzm,z^(-1),0,z]*h - 10*G[1,Lzm,z^(-1),0,z]*z
          - 32*G[1,Lzm,z^(-1),0,h] + 4*G[1,Lzm,z^(-1),0,h]*z^(-1) - 4*
         G[1,Lzm,z^(-1),0,h]*h^(-1) - 4*G[1,Lzm,z^(-1),0,h]*h + 4*G[1,
         Lzm,z^(-1),0,h]*z - 1/3*G[1,Lzm,z]*Pi^2*z^(-1) + 1/3*G[1,Lzm,z
         ]*Pi^2*h^(-1) + 16/3*G[1,Lzm,z]*Pi^2 + G[1,Lzm,z]*Pi^2*h - G[1
         ,Lzm,z]*Pi^2*z + 16*G[1,Lzm,z,0,z] + 4*G[1,Lzm,z,0,z]*h - 4*G[
         1,Lzm,z,0,z]*z + 32*G[1,Lzm,z,0,h] - 4*G[1,Lzm,z,0,h]*z^(-1)
          + 4*G[1,Lzm,z,0,h]*h^(-1) + 4*G[1,Lzm,z,0,h]*h - 4*G[1,Lzm,z,
         0,h]*z + 2/3*G[1,Lzm,h]*Pi^2*z^(-1) - 2/3*G[1,Lzm,h]*Pi^2*
         h^(-1) - 16/3*G[1,Lzm,h]*Pi^2 - 2/3*G[1,Lzm,h]*Pi^2*h + 2/3*G[
         1,Lzm,h]*Pi^2*z - 4*G[1,Lzm,Kzm,0,z] - G[1,Lzm,Kzm,0,z]*z^(-1)
          - G[1,Lzm,Kzm,0,z]*h^(-1) - G[1,Lzm,Kzm,0,z]*h + G[1,Lzm,Kzm,
         0,z]*z - 4*G[1,Lzm,Kzp,0,z] - G[1,Lzm,Kzp,0,z]*z^(-1) - G[1,
         Lzm,Kzp,0,z]*h^(-1) - G[1,Lzm,Kzp,0,z]*h + G[1,Lzm,Kzp,0,z]*z
          + 4*G[1,Lzm,-1,0,z]*z^(-1) + 4*G[1,Lzm,-1,0,z]*h^(-1) + 32*G[
         1,Lzm,0,z^(-1),z] - 2*G[1,Lzm,0,z^(-1),z]*z^(-1) + 2*G[1,Lzm,0
         ,z^(-1),z]*h^(-1) + 6*G[1,Lzm,0,z^(-1),z]*h - 6*G[1,Lzm,0,
         z^(-1),z]*z - 4*G[1,Lzm,0,z] + G[1,Lzm,0,z]*z + 8*G[1,Lzm,0,z]
         *G[z^(-1),h] - 2*G[1,Lzm,0,z]*G[z^(-1),h]*z^(-1) - 2*G[1,Lzm,0
         ,z]*G[z^(-1),h]*h^(-1) + 2*G[1,Lzm,0,z]*G[z^(-1),h]*h - 2*G[1,
         Lzm,0,z]*G[z^(-1),h]*z - 8*G[1,Lzm,0,z]*G[z,h] + 2*G[1,Lzm,0,z
         ]*G[z,h]*z^(-1) + 2*G[1,Lzm,0,z]*G[z,h]*h^(-1) - 2*G[1,Lzm,0,z
         ]*G[z,h]*h + 2*G[1,Lzm,0,z]*G[z,h]*z + 40*G[1,Lzm,0,z,z] - 4*
         G[1,Lzm,0,z,z]*z^(-1) + 8*G[1,Lzm,0,z,z]*h - 8*G[1,Lzm,0,z,z]*
         z - 4*G[1,Lzm,0,Kzm,z] - G[1,Lzm,0,Kzm,z]*z^(-1) - G[1,Lzm,0,
         Kzm,z]*h^(-1) - G[1,Lzm,0,Kzm,z]*h + G[1,Lzm,0,Kzm,z]*z - 4*G[
         1,Lzm,0,Kzp,z] - G[1,Lzm,0,Kzp,z]*z^(-1) - G[1,Lzm,0,Kzp,z]*
         h^(-1) - G[1,Lzm,0,Kzp,z]*h + G[1,Lzm,0,Kzp,z]*z - 8*G[1,Lzm,0
         ,-1,z] + 2*G[1,Lzm,0,-1,z]*z^(-1) + 2*G[1,Lzm,0,-1,z]*h^(-1)
          - 2*G[1,Lzm,0,-1,z]*h + 2*G[1,Lzm,0,-1,z]*z - 40*G[1,Lzm,0,0,
         z] - 4*G[1,Lzm,0,0,z]*h^(-1) - 8*G[1,Lzm,0,0,z]*h + 8*G[1,Lzm,
         0,0,z]*z - 64*G[1,Lzm,0,0,h] + 8*G[1,Lzm,0,0,h]*z^(-1) - 8*G[1
         ,Lzm,0,0,h]*h^(-1) - 8*G[1,Lzm,0,0,h]*h + 8*G[1,Lzm,0,0,h]*z
          + 8*G[1,Lzm,0,1,z] + 4*G[1,Lzm,0,1,z]*h^(-1) - 20*G[1,Lzm,1,0
         ,z] + 3*G[1,Lzm,1,0,z]*z^(-1) + 3*G[1,Lzm,1,0,z]*h^(-1) - 5*G[
         1,Lzm,1,0,z]*h + 5*G[1,Lzm,1,0,z]*z + 56*G[1,Lzp,z^(-1),0,z]
          - 6*G[1,Lzp,z^(-1),0,z]*z^(-1) + 2*G[1,Lzp,z^(-1),0,z]*h^(-1)
          + 10*G[1,Lzp,z^(-1),0,z]*h - 10*G[1,Lzp,z^(-1),0,z]*z - 32*G[
         1,Lzp,z^(-1),0,h] + 4*G[1,Lzp,z^(-1),0,h]*z^(-1) - 4*G[1,Lzp,
         z^(-1),0,h]*h^(-1) - 4*G[1,Lzp,z^(-1),0,h]*h + 4*G[1,Lzp,
         z^(-1),0,h]*z - 1/3*G[1,Lzp,z]*Pi^2*z^(-1) + 1/3*G[1,Lzp,z]*
         Pi^2*h^(-1) + 16/3*G[1,Lzp,z]*Pi^2 + G[1,Lzp,z]*Pi^2*h - G[1,
         Lzp,z]*Pi^2*z + 16*G[1,Lzp,z,0,z] + 4*G[1,Lzp,z,0,z]*h - 4*G[1
         ,Lzp,z,0,z]*z + 32*G[1,Lzp,z,0,h] - 4*G[1,Lzp,z,0,h]*z^(-1) + 
         4*G[1,Lzp,z,0,h]*h^(-1) + 4*G[1,Lzp,z,0,h]*h - 4*G[1,Lzp,z,0,h
         ]*z + 2/3*G[1,Lzp,h]*Pi^2*z^(-1) - 2/3*G[1,Lzp,h]*Pi^2*h^(-1)
          - 16/3*G[1,Lzp,h]*Pi^2 - 2/3*G[1,Lzp,h]*Pi^2*h + 2/3*G[1,Lzp,
         h]*Pi^2*z - 4*G[1,Lzp,Kzm,0,z] - G[1,Lzp,Kzm,0,z]*z^(-1) - G[1
         ,Lzp,Kzm,0,z]*h^(-1) - G[1,Lzp,Kzm,0,z]*h + G[1,Lzp,Kzm,0,z]*z
          - 4*G[1,Lzp,Kzp,0,z] - G[1,Lzp,Kzp,0,z]*z^(-1) - G[1,Lzp,Kzp,
         0,z]*h^(-1) - G[1,Lzp,Kzp,0,z]*h + G[1,Lzp,Kzp,0,z]*z + 4*G[1,
         Lzp,-1,0,z]*z^(-1) + 4*G[1,Lzp,-1,0,z]*h^(-1) + 32*G[1,Lzp,0,
         z^(-1),z] - 2*G[1,Lzp,0,z^(-1),z]*z^(-1) + 2*G[1,Lzp,0,z^(-1),
         z]*h^(-1) + 6*G[1,Lzp,0,z^(-1),z]*h - 6*G[1,Lzp,0,z^(-1),z]*z
          - 4*G[1,Lzp,0,z] + G[1,Lzp,0,z]*z + 8*G[1,Lzp,0,z]*G[z^(-1),h
         ] - 2*G[1,Lzp,0,z]*G[z^(-1),h]*z^(-1) - 2*G[1,Lzp,0,z]*G[
         z^(-1),h]*h^(-1) + 2*G[1,Lzp,0,z]*G[z^(-1),h]*h - 2*G[1,Lzp,0,
         z]*G[z^(-1),h]*z - 8*G[1,Lzp,0,z]*G[z,h] + 2*G[1,Lzp,0,z]*G[z,
         h]*z^(-1) + 2*G[1,Lzp,0,z]*G[z,h]*h^(-1) - 2*G[1,Lzp,0,z]*G[z,
         h]*h + 2*G[1,Lzp,0,z]*G[z,h]*z + 40*G[1,Lzp,0,z,z] - 4*G[1,Lzp
         ,0,z,z]*z^(-1) + 8*G[1,Lzp,0,z,z]*h - 8*G[1,Lzp,0,z,z]*z - 4*
         G[1,Lzp,0,Kzm,z] - G[1,Lzp,0,Kzm,z]*z^(-1) - G[1,Lzp,0,Kzm,z]*
         h^(-1) - G[1,Lzp,0,Kzm,z]*h + G[1,Lzp,0,Kzm,z]*z - 4*G[1,Lzp,0
         ,Kzp,z] - G[1,Lzp,0,Kzp,z]*z^(-1) - G[1,Lzp,0,Kzp,z]*h^(-1) - 
         G[1,Lzp,0,Kzp,z]*h + G[1,Lzp,0,Kzp,z]*z - 8*G[1,Lzp,0,-1,z] + 
         2*G[1,Lzp,0,-1,z]*z^(-1) + 2*G[1,Lzp,0,-1,z]*h^(-1) - 2*G[1,
         Lzp,0,-1,z]*h + 2*G[1,Lzp,0,-1,z]*z - 40*G[1,Lzp,0,0,z] - 4*G[
         1,Lzp,0,0,z]*h^(-1) - 8*G[1,Lzp,0,0,z]*h + 8*G[1,Lzp,0,0,z]*z
          - 64*G[1,Lzp,0,0,h] + 8*G[1,Lzp,0,0,h]*z^(-1) - 8*G[1,Lzp,0,0
         ,h]*h^(-1) - 8*G[1,Lzp,0,0,h]*h + 8*G[1,Lzp,0,0,h]*z + 8*G[1,
         Lzp,0,1,z] + 4*G[1,Lzp,0,1,z]*h^(-1) - 20*G[1,Lzp,1,0,z] + 3*
         G[1,Lzp,1,0,z]*z^(-1) + 3*G[1,Lzp,1,0,z]*h^(-1) - 5*G[1,Lzp,1,
         0,z]*h + 5*G[1,Lzp,1,0,z]*z - 8*G[1,Kzm,z^(-1),0,z] + 2*G[1,
         Kzm,z^(-1),0,z]*z^(-1) - 6*G[1,Kzm,z^(-1),0,z]*h^(-1) + 2*G[1,
         Kzm,z^(-1),0,z]*h - 2*G[1,Kzm,z^(-1),0,z]*z + 32*G[1,Kzm,
         z^(-1),0,h] - 4*G[1,Kzm,z^(-1),0,h]*z^(-1) + 4*G[1,Kzm,z^(-1),
         0,h]*h^(-1) + 4*G[1,Kzm,z^(-1),0,h]*h - 4*G[1,Kzm,z^(-1),0,h]*
         z + 1/3*G[1,Kzm,z]*Pi^2*z^(-1) - 1/3*G[1,Kzm,z]*Pi^2*h^(-1) + 
         1/3*G[1,Kzm,z]*Pi^2*h - 1/3*G[1,Kzm,z]*Pi^2*z + 16*G[1,Kzm,z,0
         ,z] + 4*G[1,Kzm,z,0,z]*h - 4*G[1,Kzm,z,0,z]*z - 32*G[1,Kzm,z,0
         ,h] + 4*G[1,Kzm,z,0,h]*z^(-1) - 4*G[1,Kzm,z,0,h]*h^(-1) - 4*G[
         1,Kzm,z,0,h]*h + 4*G[1,Kzm,z,0,h]*z - 2/3*G[1,Kzm,h]*Pi^2*
         z^(-1) + 2/3*G[1,Kzm,h]*Pi^2*h^(-1) + 16/3*G[1,Kzm,h]*Pi^2 + 2/
         3*G[1,Kzm,h]*Pi^2*h - 2/3*G[1,Kzm,h]*Pi^2*z - 4*G[1,Kzm,Lzm,0,
         z] - G[1,Kzm,Lzm,0,z]*z^(-1) - G[1,Kzm,Lzm,0,z]*h^(-1) - G[1,
         Kzm,Lzm,0,z]*h + G[1,Kzm,Lzm,0,z]*z - 4*G[1,Kzm,Lzp,0,z] - G[1
         ,Kzm,Lzp,0,z]*z^(-1) - G[1,Kzm,Lzp,0,z]*h^(-1) - G[1,Kzm,Lzp,0
         ,z]*h + G[1,Kzm,Lzp,0,z]*z + 4*G[1,Kzm,-1,0,z]*z^(-1) + 4*G[1,
         Kzm,-1,0,z]*h^(-1) + 2*G[1,Kzm,0,z^(-1),z]*z^(-1) - 2*G[1,Kzm,
         0,z^(-1),z]*h^(-1) + 2*G[1,Kzm,0,z^(-1),z]*h - 2*G[1,Kzm,0,
         z^(-1),z]*z + 8*G[1,Kzm,0,z] - G[1,Kzm,0,z]*z^(-1) + 3*G[1,Kzm
         ,0,z]*h^(-1) + 3*G[1,Kzm,0,z]*h + 8*G[1,Kzm,0,z]*G[z^(-1),h]
          - 2*G[1,Kzm,0,z]*G[z^(-1),h]*z^(-1) - 2*G[1,Kzm,0,z]*G[z^(-1)
         ,h]*h^(-1) + 2*G[1,Kzm,0,z]*G[z^(-1),h]*h - 2*G[1,Kzm,0,z]*G[
         z^(-1),h]*z - 8*G[1,Kzm,0,z]*G[z,h] + 2*G[1,Kzm,0,z]*G[z,h]*
         z^(-1) + 2*G[1,Kzm,0,z]*G[z,h]*h^(-1) - 2*G[1,Kzm,0,z]*G[z,h]*
         h + 2*G[1,Kzm,0,z]*G[z,h]*z + 8*G[1,Kzm,0,z,z] - 4*G[1,Kzm,0,z
         ,z]*h^(-1) + 4*G[1,Kzm,0,z,z]*h - 4*G[1,Kzm,0,z,z]*z - 4*G[1,
         Kzm,0,Lzm,z] - G[1,Kzm,0,Lzm,z]*z^(-1) - G[1,Kzm,0,Lzm,z]*
         h^(-1) - G[1,Kzm,0,Lzm,z]*h + G[1,Kzm,0,Lzm,z]*z - 4*G[1,Kzm,0
         ,Lzp,z] - G[1,Kzm,0,Lzp,z]*z^(-1) - G[1,Kzm,0,Lzp,z]*h^(-1) - 
         G[1,Kzm,0,Lzp,z]*h + G[1,Kzm,0,Lzp,z]*z - 8*G[1,Kzm,0,-1,z] + 
         2*G[1,Kzm,0,-1,z]*z^(-1) + 2*G[1,Kzm,0,-1,z]*h^(-1) - 2*G[1,
         Kzm,0,-1,z]*h + 2*G[1,Kzm,0,-1,z]*z + 44*G[1,Kzm,0,0,z] - 5*G[
         1,Kzm,0,0,z]*z^(-1) + 11*G[1,Kzm,0,0,z]*h^(-1) + 3*G[1,Kzm,0,0
         ,z]*h - 3*G[1,Kzm,0,0,z]*z - 64*G[1,Kzm,0,0,h] + 8*G[1,Kzm,0,0
         ,h]*z^(-1) - 8*G[1,Kzm,0,0,h]*h^(-1) - 8*G[1,Kzm,0,0,h]*h + 8*
         G[1,Kzm,0,0,h]*z - 24*G[1,Kzm,0,1,z] + 4*G[1,Kzm,0,1,z]*z^(-1)
          - 4*G[1,Kzm,0,1,z]*h + 4*G[1,Kzm,0,1,z]*z - 20*G[1,Kzm,1,0,z]
          + 3*G[1,Kzm,1,0,z]*z^(-1) + 3*G[1,Kzm,1,0,z]*h^(-1) - 5*G[1,
         Kzm,1,0,z]*h + 5*G[1,Kzm,1,0,z]*z - 8*G[1,Kzp,z^(-1),0,z] + 2*
         G[1,Kzp,z^(-1),0,z]*z^(-1) - 6*G[1,Kzp,z^(-1),0,z]*h^(-1) + 2*
         G[1,Kzp,z^(-1),0,z]*h - 2*G[1,Kzp,z^(-1),0,z]*z + 32*G[1,Kzp,
         z^(-1),0,h] - 4*G[1,Kzp,z^(-1),0,h]*z^(-1) + 4*G[1,Kzp,z^(-1),
         0,h]*h^(-1) + 4*G[1,Kzp,z^(-1),0,h]*h - 4*G[1,Kzp,z^(-1),0,h]*
         z + 1/3*G[1,Kzp,z]*Pi^2*z^(-1) - 1/3*G[1,Kzp,z]*Pi^2*h^(-1) + 
         1/3*G[1,Kzp,z]*Pi^2*h - 1/3*G[1,Kzp,z]*Pi^2*z + 16*G[1,Kzp,z,0
         ,z] + 4*G[1,Kzp,z,0,z]*h - 4*G[1,Kzp,z,0,z]*z - 32*G[1,Kzp,z,0
         ,h] + 4*G[1,Kzp,z,0,h]*z^(-1) - 4*G[1,Kzp,z,0,h]*h^(-1) - 4*G[
         1,Kzp,z,0,h]*h + 4*G[1,Kzp,z,0,h]*z - 2/3*G[1,Kzp,h]*Pi^2*
         z^(-1) + 2/3*G[1,Kzp,h]*Pi^2*h^(-1) + 16/3*G[1,Kzp,h]*Pi^2 + 2/
         3*G[1,Kzp,h]*Pi^2*h - 2/3*G[1,Kzp,h]*Pi^2*z - 4*G[1,Kzp,Lzm,0,
         z] - G[1,Kzp,Lzm,0,z]*z^(-1) - G[1,Kzp,Lzm,0,z]*h^(-1) - G[1,
         Kzp,Lzm,0,z]*h + G[1,Kzp,Lzm,0,z]*z - 4*G[1,Kzp,Lzp,0,z] - G[1
         ,Kzp,Lzp,0,z]*z^(-1) - G[1,Kzp,Lzp,0,z]*h^(-1) - G[1,Kzp,Lzp,0
         ,z]*h + G[1,Kzp,Lzp,0,z]*z + 4*G[1,Kzp,-1,0,z]*z^(-1) + 4*G[1,
         Kzp,-1,0,z]*h^(-1) + 2*G[1,Kzp,0,z^(-1),z]*z^(-1) - 2*G[1,Kzp,
         0,z^(-1),z]*h^(-1) + 2*G[1,Kzp,0,z^(-1),z]*h - 2*G[1,Kzp,0,
         z^(-1),z]*z + 8*G[1,Kzp,0,z] - G[1,Kzp,0,z]*z^(-1) + 3*G[1,Kzp
         ,0,z]*h^(-1) + 3*G[1,Kzp,0,z]*h + 8*G[1,Kzp,0,z]*G[z^(-1),h]
          - 2*G[1,Kzp,0,z]*G[z^(-1),h]*z^(-1) - 2*G[1,Kzp,0,z]*G[z^(-1)
         ,h]*h^(-1) + 2*G[1,Kzp,0,z]*G[z^(-1),h]*h - 2*G[1,Kzp,0,z]*G[
         z^(-1),h]*z - 8*G[1,Kzp,0,z]*G[z,h] + 2*G[1,Kzp,0,z]*G[z,h]*
         z^(-1) + 2*G[1,Kzp,0,z]*G[z,h]*h^(-1) - 2*G[1,Kzp,0,z]*G[z,h]*
         h + 2*G[1,Kzp,0,z]*G[z,h]*z + 8*G[1,Kzp,0,z,z] - 4*G[1,Kzp,0,z
         ,z]*h^(-1) + 4*G[1,Kzp,0,z,z]*h - 4*G[1,Kzp,0,z,z]*z - 4*G[1,
         Kzp,0,Lzm,z] - G[1,Kzp,0,Lzm,z]*z^(-1) - G[1,Kzp,0,Lzm,z]*
         h^(-1) - G[1,Kzp,0,Lzm,z]*h + G[1,Kzp,0,Lzm,z]*z - 4*G[1,Kzp,0
         ,Lzp,z] - G[1,Kzp,0,Lzp,z]*z^(-1) - G[1,Kzp,0,Lzp,z]*h^(-1) - 
         G[1,Kzp,0,Lzp,z]*h + G[1,Kzp,0,Lzp,z]*z - 8*G[1,Kzp,0,-1,z] + 
         2*G[1,Kzp,0,-1,z]*z^(-1) + 2*G[1,Kzp,0,-1,z]*h^(-1) - 2*G[1,
         Kzp,0,-1,z]*h + 2*G[1,Kzp,0,-1,z]*z + 44*G[1,Kzp,0,0,z] - 5*G[
         1,Kzp,0,0,z]*z^(-1) + 11*G[1,Kzp,0,0,z]*h^(-1) + 3*G[1,Kzp,0,0
         ,z]*h - 3*G[1,Kzp,0,0,z]*z - 64*G[1,Kzp,0,0,h] + 8*G[1,Kzp,0,0
         ,h]*z^(-1) - 8*G[1,Kzp,0,0,h]*h^(-1) - 8*G[1,Kzp,0,0,h]*h + 8*
         G[1,Kzp,0,0,h]*z - 24*G[1,Kzp,0,1,z] + 4*G[1,Kzp,0,1,z]*z^(-1)
          - 4*G[1,Kzp,0,1,z]*h + 4*G[1,Kzp,0,1,z]*z - 20*G[1,Kzp,1,0,z]
          + 3*G[1,Kzp,1,0,z]*z^(-1) + 3*G[1,Kzp,1,0,z]*h^(-1) - 5*G[1,
         Kzp,1,0,z]*h + 5*G[1,Kzp,1,0,z]*z - 16*G[1,Jz,z^(-1),0,h] + 2*
         G[1,Jz,z^(-1),0,h]*z^(-1) - 2*G[1,Jz,z^(-1),0,h]*h^(-1) - 2*G[
         1,Jz,z^(-1),0,h]*h + 2*G[1,Jz,z^(-1),0,h]*z - 16*G[1,Jz,z,0,h]
          + 2*G[1,Jz,z,0,h]*z^(-1) - 2*G[1,Jz,z,0,h]*h^(-1) - 2*G[1,Jz,
         z,0,h]*h + 2*G[1,Jz,z,0,h]*z - 1/3*G[1,Jz,h]*Pi^2*z^(-1) + 1/3
         *G[1,Jz,h]*Pi^2*h^(-1) + 8/3*G[1,Jz,h]*Pi^2 + 1/3*G[1,Jz,h]*
         Pi^2*h - 1/3*G[1,Jz,h]*Pi^2*z + 16*G[1,Jz,0,0,h] - 2*G[1,Jz,0,
         0,h]*z^(-1) + 2*G[1,Jz,0,0,h]*h^(-1) + 2*G[1,Jz,0,0,h]*h - 2*
         G[1,Jz,0,0,h]*z + 16*G[1,Jz,1,0,h] - 2*G[1,Jz,1,0,h]*z^(-1) + 
         2*G[1,Jz,1,0,h]*h^(-1) + 2*G[1,Jz,1,0,h]*h - 2*G[1,Jz,1,0,h]*z
          + 2/3*G[1,-1,z]*Pi^2*z^(-1) + 2/3*G[1,-1,z]*Pi^2*h^(-1) + 8/3
         *G[1,-1,z]*Pi^2 + 2/3*G[1,-1,z]*Pi^2*h - 2/3*G[1,-1,z]*Pi^2*z
          + 4*G[1,-1,Lzm,0,z]*z^(-1) + 4*G[1,-1,Lzm,0,z]*h^(-1) + 4*G[1
         ,-1,Lzp,0,z]*z^(-1) + 4*G[1,-1,Lzp,0,z]*h^(-1) + 4*G[1,-1,Kzm,
         0,z]*z^(-1) + 4*G[1,-1,Kzm,0,z]*h^(-1) + 4*G[1,-1,Kzp,0,z]*
         z^(-1) + 4*G[1,-1,Kzp,0,z]*h^(-1) + 4*G[1,-1,0,Lzm,z]*z^(-1)
          + 4*G[1,-1,0,Lzm,z]*h^(-1) + 4*G[1,-1,0,Lzp,z]*z^(-1) + 4*G[1
         ,-1,0,Lzp,z]*h^(-1) + 4*G[1,-1,0,Kzm,z]*z^(-1) + 4*G[1,-1,0,
         Kzm,z]*h^(-1) + 4*G[1,-1,0,Kzp,z]*z^(-1) + 4*G[1,-1,0,Kzp,z]*
         h^(-1) - 24*G[1,-1,0,0,z] - 6*G[1,-1,0,0,z]*z^(-1) - 6*G[1,-1,
         0,0,z]*h^(-1) - 6*G[1,-1,0,0,z]*h + 6*G[1,-1,0,0,z]*z - 16*G[1
         ,-1,1,0,z] - 4*G[1,-1,1,0,z]*z^(-1) - 4*G[1,-1,1,0,z]*h^(-1)
          - 4*G[1,-1,1,0,z]*h + 4*G[1,-1,1,0,z]*z + 8*G[1,0,z^(-1),Lzm,
         z] - 2*G[1,0,z^(-1),Lzm,z]*z^(-1) - 2*G[1,0,z^(-1),Lzm,z]*
         h^(-1) + 2*G[1,0,z^(-1),Lzm,z]*h - 2*G[1,0,z^(-1),Lzm,z]*z + 8
         *G[1,0,z^(-1),Lzp,z] - 2*G[1,0,z^(-1),Lzp,z]*z^(-1) - 2*G[1,0,
         z^(-1),Lzp,z]*h^(-1) + 2*G[1,0,z^(-1),Lzp,z]*h - 2*G[1,0,
         z^(-1),Lzp,z]*z + 8*G[1,0,z^(-1),Kzm,z] - 2*G[1,0,z^(-1),Kzm,z
         ]*z^(-1) - 2*G[1,0,z^(-1),Kzm,z]*h^(-1) + 2*G[1,0,z^(-1),Kzm,z
         ]*h - 2*G[1,0,z^(-1),Kzm,z]*z + 8*G[1,0,z^(-1),Kzp,z] - 2*G[1,
         0,z^(-1),Kzp,z]*z^(-1) - 2*G[1,0,z^(-1),Kzp,z]*h^(-1) + 2*G[1,
         0,z^(-1),Kzp,z]*h - 2*G[1,0,z^(-1),Kzp,z]*z - 32*G[1,0,z^(-1),
         0,h] + 4*G[1,0,z^(-1),0,h]*z^(-1) - 4*G[1,0,z^(-1),0,h]*h^(-1)
          - 4*G[1,0,z^(-1),0,h]*h + 4*G[1,0,z^(-1),0,h]*z - G[1,0,z] + 
         19*G[1,0,z]*z^(-1) - 19*G[1,0,z]*z - 2*G[1,0,z]*Pi^2*z^(-1) - 
         4/3*G[1,0,z]*Pi^2*h^(-1) + 4/3*G[1,0,z]*Pi^2 - 8*G[1,0,z]*G[
         z^(-1),Lzm,h] + 2*G[1,0,z]*G[z^(-1),Lzm,h]*z^(-1) + 2*G[1,0,z]
         *G[z^(-1),Lzm,h]*h^(-1) - 2*G[1,0,z]*G[z^(-1),Lzm,h]*h + 2*G[1
         ,0,z]*G[z^(-1),Lzm,h]*z - 8*G[1,0,z]*G[z^(-1),Lzp,h] + 2*G[1,0
         ,z]*G[z^(-1),Lzp,h]*z^(-1) + 2*G[1,0,z]*G[z^(-1),Lzp,h]*h^(-1)
          - 2*G[1,0,z]*G[z^(-1),Lzp,h]*h + 2*G[1,0,z]*G[z^(-1),Lzp,h]*z
          - 8*G[1,0,z]*G[z^(-1),Kzm,h] + 2*G[1,0,z]*G[z^(-1),Kzm,h]*
         z^(-1) + 2*G[1,0,z]*G[z^(-1),Kzm,h]*h^(-1) - 2*G[1,0,z]*G[
         z^(-1),Kzm,h]*h + 2*G[1,0,z]*G[z^(-1),Kzm,h]*z - 8*G[1,0,z]*G[
         z^(-1),Kzp,h] + 2*G[1,0,z]*G[z^(-1),Kzp,h]*z^(-1) + 2*G[1,0,z]
         *G[z^(-1),Kzp,h]*h^(-1) - 2*G[1,0,z]*G[z^(-1),Kzp,h]*h + 2*G[1
         ,0,z]*G[z^(-1),Kzp,h]*z + 16*G[1,0,z]*G[z^(-1),0,h] - 4*G[1,0,
         z]*G[z^(-1),0,h]*z^(-1) - 4*G[1,0,z]*G[z^(-1),0,h]*h^(-1) + 4*
         G[1,0,z]*G[z^(-1),0,h]*h - 4*G[1,0,z]*G[z^(-1),0,h]*z + 8*G[1,
         0,z]*G[z,Lzm,h] - 2*G[1,0,z]*G[z,Lzm,h]*z^(-1) - 2*G[1,0,z]*G[
         z,Lzm,h]*h^(-1) + 2*G[1,0,z]*G[z,Lzm,h]*h - 2*G[1,0,z]*G[z,Lzm
         ,h]*z + 8*G[1,0,z]*G[z,Lzp,h] - 2*G[1,0,z]*G[z,Lzp,h]*z^(-1)
          - 2*G[1,0,z]*G[z,Lzp,h]*h^(-1) + 2*G[1,0,z]*G[z,Lzp,h]*h - 2*
         G[1,0,z]*G[z,Lzp,h]*z + 8*G[1,0,z]*G[z,Kzm,h] - 2*G[1,0,z]*G[z
         ,Kzm,h]*z^(-1) - 2*G[1,0,z]*G[z,Kzm,h]*h^(-1) + 2*G[1,0,z]*G[z
         ,Kzm,h]*h - 2*G[1,0,z]*G[z,Kzm,h]*z + 8*G[1,0,z]*G[z,Kzp,h] - 
         2*G[1,0,z]*G[z,Kzp,h]*z^(-1) - 2*G[1,0,z]*G[z,Kzp,h]*h^(-1) + 
         2*G[1,0,z]*G[z,Kzp,h]*h - 2*G[1,0,z]*G[z,Kzp,h]*z - 16*G[1,0,z
         ]*G[z,0,h] + 4*G[1,0,z]*G[z,0,h]*z^(-1) + 4*G[1,0,z]*G[z,0,h]*
         h^(-1) - 4*G[1,0,z]*G[z,0,h]*h + 4*G[1,0,z]*G[z,0,h]*z - 2*G[1
         ,0,z]*G[Lzm,h] - 4*G[1,0,z]*G[Lzm,h]*z^(-1) + 2*G[1,0,z]*G[Lzm
         ,h]*h^(-1) + 2*G[1,0,z]*G[Lzm,h]*h - 2*G[1,0,z]*G[Lzm,h]*z - 2
         *G[1,0,z]*G[Lzp,h] - 4*G[1,0,z]*G[Lzp,h]*z^(-1) + 2*G[1,0,z]*
         G[Lzp,h]*h^(-1) + 2*G[1,0,z]*G[Lzp,h]*h - 2*G[1,0,z]*G[Lzp,h]*
         z - 6*G[1,0,z]*G[Kzm,h] + 2*G[1,0,z]*G[Kzm,h]*z^(-1) - 6*G[1,0
         ,z]*G[Kzm,h]*h^(-1) - 6*G[1,0,z]*G[Kzm,h]*h + 4*G[1,0,z]*G[Kzm
         ,h]*z - 6*G[1,0,z]*G[Kzp,h] + 2*G[1,0,z]*G[Kzp,h]*z^(-1) - 6*
         G[1,0,z]*G[Kzp,h]*h^(-1) - 6*G[1,0,z]*G[Kzp,h]*h + 4*G[1,0,z]*
         G[Kzp,h]*z + 32*G[1,0,z]*G[1,Lzm,h] - 4*G[1,0,z]*G[1,Lzm,h]*
         z^(-1) + 4*G[1,0,z]*G[1,Lzm,h]*h^(-1) + 4*G[1,0,z]*G[1,Lzm,h]*
         h - 4*G[1,0,z]*G[1,Lzm,h]*z + 32*G[1,0,z]*G[1,Lzp,h] - 4*G[1,0
         ,z]*G[1,Lzp,h]*z^(-1) + 4*G[1,0,z]*G[1,Lzp,h]*h^(-1) + 4*G[1,0
         ,z]*G[1,Lzp,h]*h - 4*G[1,0,z]*G[1,Lzp,h]*z - 32*G[1,0,z]*G[1,
         Kzm,h] + 4*G[1,0,z]*G[1,Kzm,h]*z^(-1) - 4*G[1,0,z]*G[1,Kzm,h]*
         h^(-1) - 4*G[1,0,z]*G[1,Kzm,h]*h + 4*G[1,0,z]*G[1,Kzm,h]*z - 
         32*G[1,0,z]*G[1,Kzp,h] + 4*G[1,0,z]*G[1,Kzp,h]*z^(-1) - 4*G[1,
         0,z]*G[1,Kzp,h]*h^(-1) - 4*G[1,0,z]*G[1,Kzp,h]*h + 4*G[1,0,z]*
         G[1,Kzp,h]*z - 32*G[1,0,z,0,h] + 4*G[1,0,z,0,h]*z^(-1) - 4*G[1
         ,0,z,0,h]*h^(-1) - 4*G[1,0,z,0,h]*h + 4*G[1,0,z,0,h]*z - 28*G[
         1,0,h] + 14*G[1,0,h]*z^(-1) + G[1,0,h]*h^(-1) - G[1,0,h]*h + 
         14*G[1,0,h]*z - 2/3*G[1,0,h]*Pi^2*z^(-1) + 2/3*G[1,0,h]*Pi^2*
         h^(-1) + 16/3*G[1,0,h]*Pi^2 + 2/3*G[1,0,h]*Pi^2*h - 2/3*G[1,0,
         h]*Pi^2*z + 32*G[1,0,Lzm,z^(-1),z] - 2*G[1,0,Lzm,z^(-1),z]*
         z^(-1) + 2*G[1,0,Lzm,z^(-1),z]*h^(-1) + 6*G[1,0,Lzm,z^(-1),z]*
         h - 6*G[1,0,Lzm,z^(-1),z]*z - 4*G[1,0,Lzm,z] + G[1,0,Lzm,z]*z
          + 8*G[1,0,Lzm,z]*G[z^(-1),h] - 2*G[1,0,Lzm,z]*G[z^(-1),h]*
         z^(-1) - 2*G[1,0,Lzm,z]*G[z^(-1),h]*h^(-1) + 2*G[1,0,Lzm,z]*G[
         z^(-1),h]*h - 2*G[1,0,Lzm,z]*G[z^(-1),h]*z - 8*G[1,0,Lzm,z]*G[
         z,h] + 2*G[1,0,Lzm,z]*G[z,h]*z^(-1) + 2*G[1,0,Lzm,z]*G[z,h]*
         h^(-1) - 2*G[1,0,Lzm,z]*G[z,h]*h + 2*G[1,0,Lzm,z]*G[z,h]*z - 
         16*G[1,0,Lzm,z]*G[1,h] + 2*G[1,0,Lzm,z]*G[1,h]*z^(-1) - 2*G[1,
         0,Lzm,z]*G[1,h]*h^(-1) - 2*G[1,0,Lzm,z]*G[1,h]*h + 2*G[1,0,Lzm
         ,z]*G[1,h]*z + 40*G[1,0,Lzm,z,z] - 4*G[1,0,Lzm,z,z]*z^(-1) + 8
         *G[1,0,Lzm,z,z]*h - 8*G[1,0,Lzm,z,z]*z - 4*G[1,0,Lzm,Kzm,z] - 
         G[1,0,Lzm,Kzm,z]*z^(-1) - G[1,0,Lzm,Kzm,z]*h^(-1) - G[1,0,Lzm,
         Kzm,z]*h + G[1,0,Lzm,Kzm,z]*z - 4*G[1,0,Lzm,Kzp,z] - G[1,0,Lzm
         ,Kzp,z]*z^(-1) - G[1,0,Lzm,Kzp,z]*h^(-1) - G[1,0,Lzm,Kzp,z]*h
          + G[1,0,Lzm,Kzp,z]*z - 8*G[1,0,Lzm,-1,z] + 2*G[1,0,Lzm,-1,z]*
         z^(-1) + 2*G[1,0,Lzm,-1,z]*h^(-1) - 2*G[1,0,Lzm,-1,z]*h + 2*G[
         1,0,Lzm,-1,z]*z - 24*G[1,0,Lzm,0,z] - 4*G[1,0,Lzm,0,z]*h^(-1)
          - 4*G[1,0,Lzm,0,z]*h + 4*G[1,0,Lzm,0,z]*z + 8*G[1,0,Lzm,1,z]
          + 4*G[1,0,Lzm,1,z]*h^(-1) + 32*G[1,0,Lzp,z^(-1),z] - 2*G[1,0,
         Lzp,z^(-1),z]*z^(-1) + 2*G[1,0,Lzp,z^(-1),z]*h^(-1) + 6*G[1,0,
         Lzp,z^(-1),z]*h - 6*G[1,0,Lzp,z^(-1),z]*z - 4*G[1,0,Lzp,z] + 
         G[1,0,Lzp,z]*z + 8*G[1,0,Lzp,z]*G[z^(-1),h] - 2*G[1,0,Lzp,z]*
         G[z^(-1),h]*z^(-1) - 2*G[1,0,Lzp,z]*G[z^(-1),h]*h^(-1) + 2*G[1
         ,0,Lzp,z]*G[z^(-1),h]*h - 2*G[1,0,Lzp,z]*G[z^(-1),h]*z - 8*G[1
         ,0,Lzp,z]*G[z,h] + 2*G[1,0,Lzp,z]*G[z,h]*z^(-1) + 2*G[1,0,Lzp,
         z]*G[z,h]*h^(-1) - 2*G[1,0,Lzp,z]*G[z,h]*h + 2*G[1,0,Lzp,z]*G[
         z,h]*z - 16*G[1,0,Lzp,z]*G[1,h] + 2*G[1,0,Lzp,z]*G[1,h]*z^(-1)
          - 2*G[1,0,Lzp,z]*G[1,h]*h^(-1) - 2*G[1,0,Lzp,z]*G[1,h]*h + 2*
         G[1,0,Lzp,z]*G[1,h]*z + 40*G[1,0,Lzp,z,z] - 4*G[1,0,Lzp,z,z]*
         z^(-1) + 8*G[1,0,Lzp,z,z]*h - 8*G[1,0,Lzp,z,z]*z - 4*G[1,0,Lzp
         ,Kzm,z] - G[1,0,Lzp,Kzm,z]*z^(-1) - G[1,0,Lzp,Kzm,z]*h^(-1) - 
         G[1,0,Lzp,Kzm,z]*h + G[1,0,Lzp,Kzm,z]*z - 4*G[1,0,Lzp,Kzp,z]
          - G[1,0,Lzp,Kzp,z]*z^(-1) - G[1,0,Lzp,Kzp,z]*h^(-1) - G[1,0,
         Lzp,Kzp,z]*h + G[1,0,Lzp,Kzp,z]*z - 8*G[1,0,Lzp,-1,z] + 2*G[1,
         0,Lzp,-1,z]*z^(-1) + 2*G[1,0,Lzp,-1,z]*h^(-1) - 2*G[1,0,Lzp,-1
         ,z]*h + 2*G[1,0,Lzp,-1,z]*z - 24*G[1,0,Lzp,0,z] - 4*G[1,0,Lzp,
         0,z]*h^(-1) - 4*G[1,0,Lzp,0,z]*h + 4*G[1,0,Lzp,0,z]*z + 8*G[1,
         0,Lzp,1,z] + 4*G[1,0,Lzp,1,z]*h^(-1) + 2*G[1,0,Kzm,z^(-1),z]*
         z^(-1) - 2*G[1,0,Kzm,z^(-1),z]*h^(-1) + 2*G[1,0,Kzm,z^(-1),z]*
         h - 2*G[1,0,Kzm,z^(-1),z]*z + 8*G[1,0,Kzm,z] - G[1,0,Kzm,z]*
         z^(-1) + 3*G[1,0,Kzm,z]*h^(-1) + 3*G[1,0,Kzm,z]*h + 8*G[1,0,
         Kzm,z]*G[z^(-1),h] - 2*G[1,0,Kzm,z]*G[z^(-1),h]*z^(-1) - 2*G[1
         ,0,Kzm,z]*G[z^(-1),h]*h^(-1) + 2*G[1,0,Kzm,z]*G[z^(-1),h]*h - 
         2*G[1,0,Kzm,z]*G[z^(-1),h]*z - 8*G[1,0,Kzm,z]*G[z,h] + 2*G[1,0
         ,Kzm,z]*G[z,h]*z^(-1) + 2*G[1,0,Kzm,z]*G[z,h]*h^(-1) - 2*G[1,0
         ,Kzm,z]*G[z,h]*h + 2*G[1,0,Kzm,z]*G[z,h]*z + 16*G[1,0,Kzm,z]*
         G[1,h] - 2*G[1,0,Kzm,z]*G[1,h]*z^(-1) + 2*G[1,0,Kzm,z]*G[1,h]*
         h^(-1) + 2*G[1,0,Kzm,z]*G[1,h]*h - 2*G[1,0,Kzm,z]*G[1,h]*z + 8
         *G[1,0,Kzm,z,z] - 4*G[1,0,Kzm,z,z]*h^(-1) + 4*G[1,0,Kzm,z,z]*h
          - 4*G[1,0,Kzm,z,z]*z - 4*G[1,0,Kzm,Lzm,z] - G[1,0,Kzm,Lzm,z]*
         z^(-1) - G[1,0,Kzm,Lzm,z]*h^(-1) - G[1,0,Kzm,Lzm,z]*h + G[1,0,
         Kzm,Lzm,z]*z - 4*G[1,0,Kzm,Lzp,z] - G[1,0,Kzm,Lzp,z]*z^(-1) - 
         G[1,0,Kzm,Lzp,z]*h^(-1) - G[1,0,Kzm,Lzp,z]*h + G[1,0,Kzm,Lzp,z
         ]*z - 8*G[1,0,Kzm,-1,z] + 2*G[1,0,Kzm,-1,z]*z^(-1) + 2*G[1,0,
         Kzm,-1,z]*h^(-1) - 2*G[1,0,Kzm,-1,z]*h + 2*G[1,0,Kzm,-1,z]*z
          - 4*G[1,0,Kzm,0,z] + 3*G[1,0,Kzm,0,z]*z^(-1) + 3*G[1,0,Kzm,0,
         z]*h^(-1) - G[1,0,Kzm,0,z]*h + G[1,0,Kzm,0,z]*z - 24*G[1,0,Kzm
         ,1,z] + 4*G[1,0,Kzm,1,z]*z^(-1) - 4*G[1,0,Kzm,1,z]*h + 4*G[1,0
         ,Kzm,1,z]*z + 2*G[1,0,Kzp,z^(-1),z]*z^(-1) - 2*G[1,0,Kzp,
         z^(-1),z]*h^(-1) + 2*G[1,0,Kzp,z^(-1),z]*h - 2*G[1,0,Kzp,
         z^(-1),z]*z + 8*G[1,0,Kzp,z] - G[1,0,Kzp,z]*z^(-1) + 3*G[1,0,
         Kzp,z]*h^(-1) + 3*G[1,0,Kzp,z]*h + 8*G[1,0,Kzp,z]*G[z^(-1),h]
          - 2*G[1,0,Kzp,z]*G[z^(-1),h]*z^(-1) - 2*G[1,0,Kzp,z]*G[z^(-1)
         ,h]*h^(-1) + 2*G[1,0,Kzp,z]*G[z^(-1),h]*h - 2*G[1,0,Kzp,z]*G[
         z^(-1),h]*z - 8*G[1,0,Kzp,z]*G[z,h] + 2*G[1,0,Kzp,z]*G[z,h]*
         z^(-1) + 2*G[1,0,Kzp,z]*G[z,h]*h^(-1) - 2*G[1,0,Kzp,z]*G[z,h]*
         h + 2*G[1,0,Kzp,z]*G[z,h]*z + 16*G[1,0,Kzp,z]*G[1,h] - 2*G[1,0
         ,Kzp,z]*G[1,h]*z^(-1) + 2*G[1,0,Kzp,z]*G[1,h]*h^(-1) + 2*G[1,0
         ,Kzp,z]*G[1,h]*h - 2*G[1,0,Kzp,z]*G[1,h]*z + 8*G[1,0,Kzp,z,z]
          - 4*G[1,0,Kzp,z,z]*h^(-1) + 4*G[1,0,Kzp,z,z]*h - 4*G[1,0,Kzp,
         z,z]*z - 4*G[1,0,Kzp,Lzm,z] - G[1,0,Kzp,Lzm,z]*z^(-1) - G[1,0,
         Kzp,Lzm,z]*h^(-1) - G[1,0,Kzp,Lzm,z]*h + G[1,0,Kzp,Lzm,z]*z - 
         4*G[1,0,Kzp,Lzp,z] - G[1,0,Kzp,Lzp,z]*z^(-1) - G[1,0,Kzp,Lzp,z
         ]*h^(-1) - G[1,0,Kzp,Lzp,z]*h + G[1,0,Kzp,Lzp,z]*z - 8*G[1,0,
         Kzp,-1,z] + 2*G[1,0,Kzp,-1,z]*z^(-1) + 2*G[1,0,Kzp,-1,z]*
         h^(-1) - 2*G[1,0,Kzp,-1,z]*h + 2*G[1,0,Kzp,-1,z]*z - 4*G[1,0,
         Kzp,0,z] + 3*G[1,0,Kzp,0,z]*z^(-1) + 3*G[1,0,Kzp,0,z]*h^(-1)
          - G[1,0,Kzp,0,z]*h + G[1,0,Kzp,0,z]*z - 24*G[1,0,Kzp,1,z] + 4
         *G[1,0,Kzp,1,z]*z^(-1) - 4*G[1,0,Kzp,1,z]*h + 4*G[1,0,Kzp,1,z]
         *z - 8*G[1,0,-1,Lzm,z] + 2*G[1,0,-1,Lzm,z]*z^(-1) + 2*G[1,0,-1
         ,Lzm,z]*h^(-1) - 2*G[1,0,-1,Lzm,z]*h + 2*G[1,0,-1,Lzm,z]*z - 8
         *G[1,0,-1,Lzp,z] + 2*G[1,0,-1,Lzp,z]*z^(-1) + 2*G[1,0,-1,Lzp,z
         ]*h^(-1) - 2*G[1,0,-1,Lzp,z]*h + 2*G[1,0,-1,Lzp,z]*z - 8*G[1,0
         ,-1,Kzm,z] + 2*G[1,0,-1,Kzm,z]*z^(-1) + 2*G[1,0,-1,Kzm,z]*
         h^(-1) - 2*G[1,0,-1,Kzm,z]*h + 2*G[1,0,-1,Kzm,z]*z - 8*G[1,0,
         -1,Kzp,z] + 2*G[1,0,-1,Kzp,z]*z^(-1) + 2*G[1,0,-1,Kzp,z]*
         h^(-1) - 2*G[1,0,-1,Kzp,z]*h + 2*G[1,0,-1,Kzp,z]*z - 40*G[1,0,
         -1,0,z] - 26*G[1,0,-1,0,z]*z^(-1) - 26*G[1,0,-1,0,z]*h^(-1) - 
         10*G[1,0,-1,0,z]*h + 10*G[1,0,-1,0,z]*z + 26*G[1,0,0,z] - 19*
         G[1,0,0,z]*z^(-1) + 5*G[1,0,0,z]*h^(-1) + 5*G[1,0,0,z]*h - 20*
         G[1,0,0,z]*z - 32*G[1,0,0,z]*G[z^(-1),h] + 8*G[1,0,0,z]*G[
         z^(-1),h]*z^(-1) + 8*G[1,0,0,z]*G[z^(-1),h]*h^(-1) - 8*G[1,0,0
         ,z]*G[z^(-1),h]*h + 8*G[1,0,0,z]*G[z^(-1),h]*z + 32*G[1,0,0,z]
         *G[z,h] - 8*G[1,0,0,z]*G[z,h]*z^(-1) - 8*G[1,0,0,z]*G[z,h]*
         h^(-1) + 8*G[1,0,0,z]*G[z,h]*h - 8*G[1,0,0,z]*G[z,h]*z - 80*G[
         1,0,0,z]*G[1,h] + 10*G[1,0,0,z]*G[1,h]*z^(-1) - 10*G[1,0,0,z]*
         G[1,h]*h^(-1) - 10*G[1,0,0,z]*G[1,h]*h + 10*G[1,0,0,z]*G[1,h]*
         z - 88*G[1,0,0,h] + 17*G[1,0,0,h]*z^(-1) - 7*G[1,0,0,h]*h^(-1)
          - 7*G[1,0,0,h]*h + 17*G[1,0,0,h]*z + 40*G[1,0,0,Lzm,z] - 8*G[
         1,0,0,Lzm,z]*z^(-1) - 4*G[1,0,0,Lzm,z]*h^(-1) + 8*G[1,0,0,Lzm,
         z]*h - 8*G[1,0,0,Lzm,z]*z + 40*G[1,0,0,Lzp,z] - 8*G[1,0,0,Lzp,
         z]*z^(-1) - 4*G[1,0,0,Lzp,z]*h^(-1) + 8*G[1,0,0,Lzp,z]*h - 8*
         G[1,0,0,Lzp,z]*z - 36*G[1,0,0,Kzm,z] + 11*G[1,0,0,Kzm,z]*
         z^(-1) + 3*G[1,0,0,Kzm,z]*h^(-1) - 5*G[1,0,0,Kzm,z]*h + 5*G[1,
         0,0,Kzm,z]*z - 36*G[1,0,0,Kzp,z] + 11*G[1,0,0,Kzp,z]*z^(-1) + 
         3*G[1,0,0,Kzp,z]*h^(-1) - 5*G[1,0,0,Kzp,z]*h + 5*G[1,0,0,Kzp,z
         ]*z + 64*G[1,0,0,-1,z] - 16*G[1,0,0,-1,z]*z^(-1) - 16*G[1,0,0,
         -1,z]*h^(-1) + 16*G[1,0,0,-1,z]*h - 16*G[1,0,0,-1,z]*z - 120*
         G[1,0,0,0,z] + 33*G[1,0,0,0,z]*z^(-1) + 3*G[1,0,0,0,z]*h^(-1)
          - 15*G[1,0,0,0,z]*h + 15*G[1,0,0,0,z]*z + 48*G[1,0,0,0,h] - 6
         *G[1,0,0,0,h]*z^(-1) + 6*G[1,0,0,0,h]*h^(-1) + 6*G[1,0,0,0,h]*
         h - 6*G[1,0,0,0,h]*z + 144*G[1,0,0,1,z] - 26*G[1,0,0,1,z]*
         z^(-1) - 6*G[1,0,0,1,z]*h^(-1) + 26*G[1,0,0,1,z]*h - 26*G[1,0,
         0,1,z]*z - 24*G[1,0,1,Lzm,z] + 4*G[1,0,1,Lzm,z]*z^(-1) - 4*G[1
         ,0,1,Lzm,z]*h + 4*G[1,0,1,Lzm,z]*z - 24*G[1,0,1,Lzp,z] + 4*G[1
         ,0,1,Lzp,z]*z^(-1) - 4*G[1,0,1,Lzp,z]*h + 4*G[1,0,1,Lzp,z]*z
          + 8*G[1,0,1,Kzm,z] + 4*G[1,0,1,Kzm,z]*h^(-1) + 8*G[1,0,1,Kzp,
         z] + 4*G[1,0,1,Kzp,z]*h^(-1) + 12*G[1,0,1,0,z] - 25*G[1,0,1,0,
         z]*z^(-1) - 17*G[1,0,1,0,z]*h^(-1) - G[1,0,1,0,z]*h + G[1,0,1,
         0,z]*z + 32*G[1,0,1,0,h] - 4*G[1,0,1,0,h]*z^(-1) + 4*G[1,0,1,0
         ,h]*h^(-1) + 4*G[1,0,1,0,h]*h - 4*G[1,0,1,0,h]*z - 2/3*G[1,1,z
         ]*Pi^2*z^(-1) - 2/3*G[1,1,z]*Pi^2*h^(-1) - 8/3*G[1,1,z]*Pi^2
          - 2/3*G[1,1,z]*Pi^2*h + 2/3*G[1,1,z]*Pi^2*z - 52*G[1,1,Lzm,0,
         z] + 7*G[1,1,Lzm,0,z]*z^(-1) - G[1,1,Lzm,0,z]*h^(-1) - 9*G[1,1
         ,Lzm,0,z]*h + 9*G[1,1,Lzm,0,z]*z - 52*G[1,1,Lzp,0,z] + 7*G[1,1
         ,Lzp,0,z]*z^(-1) - G[1,1,Lzp,0,z]*h^(-1) - 9*G[1,1,Lzp,0,z]*h
          + 9*G[1,1,Lzp,0,z]*z + 12*G[1,1,Kzm,0,z] - G[1,1,Kzm,0,z]*
         z^(-1) + 7*G[1,1,Kzm,0,z]*h^(-1) - G[1,1,Kzm,0,z]*h + G[1,1,
         Kzm,0,z]*z + 12*G[1,1,Kzp,0,z] - G[1,1,Kzp,0,z]*z^(-1) + 7*G[1
         ,1,Kzp,0,z]*h^(-1) - G[1,1,Kzp,0,z]*h + G[1,1,Kzp,0,z]*z - 16*
         G[1,1,-1,0,z] - 4*G[1,1,-1,0,z]*z^(-1) - 4*G[1,1,-1,0,z]*
         h^(-1) - 4*G[1,1,-1,0,z]*h + 4*G[1,1,-1,0,z]*z + 4*G[1,1,0,z]
          + 3*G[1,1,0,z]*z^(-1) + G[1,1,0,z]*h^(-1) + G[1,1,0,z]*h - 3*
         G[1,1,0,z]*z + 8*G[1,1,0,h] - 4*G[1,1,0,h]*z^(-1) - 4*G[1,1,0,
         h]*z - 52*G[1,1,0,Lzm,z] + 7*G[1,1,0,Lzm,z]*z^(-1) - G[1,1,0,
         Lzm,z]*h^(-1) - 9*G[1,1,0,Lzm,z]*h + 9*G[1,1,0,Lzm,z]*z - 52*
         G[1,1,0,Lzp,z] + 7*G[1,1,0,Lzp,z]*z^(-1) - G[1,1,0,Lzp,z]*
         h^(-1) - 9*G[1,1,0,Lzp,z]*h + 9*G[1,1,0,Lzp,z]*z + 12*G[1,1,0,
         Kzm,z] - G[1,1,0,Kzm,z]*z^(-1) + 7*G[1,1,0,Kzm,z]*h^(-1) - G[1
         ,1,0,Kzm,z]*h + G[1,1,0,Kzm,z]*z + 12*G[1,1,0,Kzp,z] - G[1,1,0
         ,Kzp,z]*z^(-1) + 7*G[1,1,0,Kzp,z]*h^(-1) - G[1,1,0,Kzp,z]*h + 
         G[1,1,0,Kzp,z]*z - 76*G[1,1,0,0,z] + 17*G[1,1,0,0,z]*z^(-1) - 
         7*G[1,1,0,0,z]*h^(-1) - 7*G[1,1,0,0,z]*h + 7*G[1,1,0,0,z]*z + 
         48*G[1,1,0,0,h] - 6*G[1,1,0,0,h]*z^(-1) + 6*G[1,1,0,0,h]*
         h^(-1) + 6*G[1,1,0,0,h]*h - 6*G[1,1,0,0,h]*z + 8*G[1,1,1,0,z]
          + 2*G[1,1,1,0,z]*z^(-1) + 2*G[1,1,1,0,z]*h^(-1) + 2*G[1,1,1,0
         ,z]*h - 2*G[1,1,1,0,z]*z - 2/3*G[1,Cm,z]*Pi^2*z^(-1) + 2/3*G[1
         ,Cm,z]*Pi^2*h^(-1) + 16/3*G[1,Cm,z]*Pi^2 + 2/3*G[1,Cm,z]*Pi^2*
         h - 2/3*G[1,Cm,z]*Pi^2*z + 96*G[1,Cm,0,0,z] - 12*G[1,Cm,0,0,z]
         *z^(-1) + 12*G[1,Cm,0,0,z]*h^(-1) + 12*G[1,Cm,0,0,z]*h - 12*G[
         1,Cm,0,0,z]*z - 2/3*G[1,Cp,z]*Pi^2*z^(-1) + 2/3*G[1,Cp,z]*Pi^2
         *h^(-1) + 16/3*G[1,Cp,z]*Pi^2 + 2/3*G[1,Cp,z]*Pi^2*h - 2/3*G[1
         ,Cp,z]*Pi^2*z + 96*G[1,Cp,0,0,z] - 12*G[1,Cp,0,0,z]*z^(-1) + 
         12*G[1,Cp,0,0,z]*h^(-1) + 12*G[1,Cp,0,0,z]*h - 12*G[1,Cp,0,0,z
         ]*z + 1/6*G[Cm,z]*Pi^2*z^(-1) - 1/2*G[Cm,z]*Pi^2*h^(-1) - 8/3*
         G[Cm,z]*Pi^2 - 1/2*G[Cm,z]*Pi^2*h + 1/6*G[Cm,z]*Pi^2*z + 1/3*
         G[Cm,z]*G[z^(-1),h]*Pi^2*z^(-1) + 1/3*G[Cm,z]*G[z^(-1),h]*Pi^2
         *h^(-1) + 4/3*G[Cm,z]*G[z^(-1),h]*Pi^2 + 1/3*G[Cm,z]*G[z^(-1),
         h]*Pi^2*h - 1/3*G[Cm,z]*G[z^(-1),h]*Pi^2*z - 1/3*G[Cm,z]*G[z,h
         ]*Pi^2*z^(-1) - 1/3*G[Cm,z]*G[z,h]*Pi^2*h^(-1) - 4/3*G[Cm,z]*
         G[z,h]*Pi^2 - 1/3*G[Cm,z]*G[z,h]*Pi^2*h + 1/3*G[Cm,z]*G[z,h]*
         Pi^2*z + 1/3*G[Cm,z]*G[1,h]*Pi^2*z^(-1) - 1/3*G[Cm,z]*G[1,h]*
         Pi^2*h^(-1) - 8/3*G[Cm,z]*G[1,h]*Pi^2 - 1/3*G[Cm,z]*G[1,h]*
         Pi^2*h + 1/3*G[Cm,z]*G[1,h]*Pi^2*z - 48*G[Cm,0,0,z] + 3*G[Cm,0
         ,0,z]*z^(-1) - 9*G[Cm,0,0,z]*h^(-1) - 9*G[Cm,0,0,z]*h + 3*G[Cm
         ,0,0,z]*z + 24*G[Cm,0,0,z]*G[z^(-1),h] + 6*G[Cm,0,0,z]*G[
         z^(-1),h]*z^(-1) + 6*G[Cm,0,0,z]*G[z^(-1),h]*h^(-1) + 6*G[Cm,0
         ,0,z]*G[z^(-1),h]*h - 6*G[Cm,0,0,z]*G[z^(-1),h]*z - 24*G[Cm,0,
         0,z]*G[z,h] - 6*G[Cm,0,0,z]*G[z,h]*z^(-1) - 6*G[Cm,0,0,z]*G[z,
         h]*h^(-1) - 6*G[Cm,0,0,z]*G[z,h]*h + 6*G[Cm,0,0,z]*G[z,h]*z - 
         48*G[Cm,0,0,z]*G[1,h] + 6*G[Cm,0,0,z]*G[1,h]*z^(-1) - 6*G[Cm,0
         ,0,z]*G[1,h]*h^(-1) - 6*G[Cm,0,0,z]*G[1,h]*h + 6*G[Cm,0,0,z]*
         G[1,h]*z + 1/6*G[Cp,z]*Pi^2*z^(-1) - 1/2*G[Cp,z]*Pi^2*h^(-1)
          - 8/3*G[Cp,z]*Pi^2 - 1/2*G[Cp,z]*Pi^2*h + 1/6*G[Cp,z]*Pi^2*z
          + 1/3*G[Cp,z]*G[z^(-1),h]*Pi^2*z^(-1) + 1/3*G[Cp,z]*G[z^(-1),
         h]*Pi^2*h^(-1) + 4/3*G[Cp,z]*G[z^(-1),h]*Pi^2 + 1/3*G[Cp,z]*G[
         z^(-1),h]*Pi^2*h - 1/3*G[Cp,z]*G[z^(-1),h]*Pi^2*z - 1/3*G[Cp,z
         ]*G[z,h]*Pi^2*z^(-1) - 1/3*G[Cp,z]*G[z,h]*Pi^2*h^(-1) - 4/3*G[
         Cp,z]*G[z,h]*Pi^2 - 1/3*G[Cp,z]*G[z,h]*Pi^2*h + 1/3*G[Cp,z]*G[
         z,h]*Pi^2*z + 1/3*G[Cp,z]*G[1,h]*Pi^2*z^(-1) - 1/3*G[Cp,z]*G[1
         ,h]*Pi^2*h^(-1) - 8/3*G[Cp,z]*G[1,h]*Pi^2 - 1/3*G[Cp,z]*G[1,h]
         *Pi^2*h + 1/3*G[Cp,z]*G[1,h]*Pi^2*z - 48*G[Cp,0,0,z] + 3*G[Cp,
         0,0,z]*z^(-1) - 9*G[Cp,0,0,z]*h^(-1) - 9*G[Cp,0,0,z]*h + 3*G[
         Cp,0,0,z]*z + 24*G[Cp,0,0,z]*G[z^(-1),h] + 6*G[Cp,0,0,z]*G[
         z^(-1),h]*z^(-1) + 6*G[Cp,0,0,z]*G[z^(-1),h]*h^(-1) + 6*G[Cp,0
         ,0,z]*G[z^(-1),h]*h - 6*G[Cp,0,0,z]*G[z^(-1),h]*z - 24*G[Cp,0,
         0,z]*G[z,h] - 6*G[Cp,0,0,z]*G[z,h]*z^(-1) - 6*G[Cp,0,0,z]*G[z,
         h]*h^(-1) - 6*G[Cp,0,0,z]*G[z,h]*h + 6*G[Cp,0,0,z]*G[z,h]*z - 
         48*G[Cp,0,0,z]*G[1,h] + 6*G[Cp,0,0,z]*G[1,h]*z^(-1) - 6*G[Cp,0
         ,0,z]*G[1,h]*h^(-1) - 6*G[Cp,0,0,z]*G[1,h]*h + 6*G[Cp,0,0,z]*
         G[1,h]*z

         )}



==> master.m <==
(*
* "The rare decay H -> Zgamma in perturbative QCD"
* T. Gehrmann, S. Guns and D. Kara
*
* This file contains the solutions for the two-loop canonical
* Master Integrals discussed in Section 3.2 of our paper.
* They fulfill Eq. (3.7) and emerge from the Laporta Master
* Integrals of Fig. 2 through the transformations in Eqs. (A.1).
*
* In D = 4-2*eps dimensions, the integration measure is given by
*   d^d k/(2 Pi)^D d^d l/(2 Pi)^D
* so that every Master Integral indicated below must be multiplied
* with the normalization factor Seps^2 defined in Eq. (3.5).
*
* The Taylor expansion of the Master Integrals in eps is normalized
* such that it starts at order eps^0. We provide the coefficients
* of this expansion in terms of the Landau variables defined in
* Eq. (3.1) and of the GHPLs defined in Eq. (3.8) up to weight four.
*)

{
M1 ->  + 1 
,
M2 ->  + eps * (  - G[0,z] )

       + eps^2 * ( 1/6*Pi^2 + 2*G[-1,0,z] - G[0,0,z] )

       + eps^3 * ( 2*zeta3 - 1/3*G[-1,z]*Pi^2 - 4*G[-1,-1,0,z] + 2*G[-1
         ,0,0,z] + 1/6*G[0,z]*Pi^2 + 2*G[0,-1,0,z] - G[0,0,0,z] )

       + eps^4 * ( 1/40*Pi^4 - 4*G[-1,z]*zeta3 + 2/3*G[-1,-1,z]*Pi^2 + 
         8*G[-1,-1,-1,0,z] - 4*G[-1,-1,0,0,z] - 1/3*G[-1,0,z]*Pi^2 - 4*
         G[-1,0,-1,0,z] + 2*G[-1,0,0,0,z] + 2*G[0,z]*zeta3 - 1/3*G[0,-1
         ,z]*Pi^2 - 4*G[0,-1,-1,0,z] + 2*G[0,-1,0,0,z] + 1/6*G[0,0,z]*
         Pi^2 + 2*G[0,0,-1,0,z] - G[0,0,0,0,z] ) 
,
M3 ->  + eps * ( G[0,z] )

       + eps^2 * (  - 1/6*Pi^2 - 6*G[-1,0,z] + 5*G[0,0,z] - 2*G[1,0,z]
          )

       + eps^3 * (  - 14*zeta3 + G[-1,z]*Pi^2 + 36*G[-1,-1,0,z] - 24*G[
         -1,0,0,z] + 12*G[-1,1,0,z] - 5/6*G[0,z]*Pi^2 - 30*G[0,-1,0,z]
          + 13*G[0,0,0,z] - 10*G[0,1,0,z] + 1/3*G[1,z]*Pi^2 + 12*G[1,-1
         ,0,z] - 6*G[1,0,0,z] + 4*G[1,1,0,z] )

       + eps^4 * (  - 61/360*Pi^4 + 66*G[-1,z]*zeta3 - 6*G[-1,-1,z]*
         Pi^2 - 216*G[-1,-1,-1,0,z] + 144*G[-1,-1,0,0,z] - 72*G[-1,-1,1
         ,0,z] + 4*G[-1,0,z]*Pi^2 + 144*G[-1,0,-1,0,z] - 60*G[-1,0,0,0,
         z] + 48*G[-1,0,1,0,z] - 2*G[-1,1,z]*Pi^2 - 72*G[-1,1,-1,0,z]
          + 48*G[-1,1,0,0,z] - 24*G[-1,1,1,0,z] - 34*G[0,z]*zeta3 + 5*
         G[0,-1,z]*Pi^2 + 180*G[0,-1,-1,0,z] - 120*G[0,-1,0,0,z] + 60*
         G[0,-1,1,0,z] - 13/6*G[0,0,z]*Pi^2 - 78*G[0,0,-1,0,z] + 29*G[0
         ,0,0,0,z] - 26*G[0,0,1,0,z] + 5/3*G[0,1,z]*Pi^2 + 60*G[0,1,-1,
         0,z] - 54*G[0,1,0,0,z] + 20*G[0,1,1,0,z] + 16*G[1,z]*zeta3 - 2
         *G[1,-1,z]*Pi^2 - 72*G[1,-1,-1,0,z] + 48*G[1,-1,0,0,z] - 24*G[
         1,-1,1,0,z] + G[1,0,z]*Pi^2 + 36*G[1,0,-1,0,z] - 14*G[1,0,0,0,
         z] + 12*G[1,0,1,0,z] - 2/3*G[1,1,z]*Pi^2 - 24*G[1,1,-1,0,z] + 
         20*G[1,1,0,0,z] - 8*G[1,1,1,0,z] ) 
,
M4 ->  + eps^2 * (  - 2*G[0,0,z] )

       + eps^3 * ( 6*zeta3 + 1/3*G[0,z]*Pi^2 + 12*G[0,-1,0,z] - 6*G[0,0
         ,0,z] + 4*G[0,1,0,z] - 4*G[1,0,0,z] )

       + eps^4 * ( 13/180*Pi^4 + 16*G[0,z]*zeta3 - 2*G[0,-1,z]*Pi^2 - 
         72*G[0,-1,-1,0,z] + 48*G[0,-1,0,0,z] - 24*G[0,-1,1,0,z] + G[0,
         0,z]*Pi^2 + 36*G[0,0,-1,0,z] - 14*G[0,0,0,0,z] + 12*G[0,0,1,0,
         z] - 2/3*G[0,1,z]*Pi^2 - 24*G[0,1,-1,0,z] + 20*G[0,1,0,0,z] - 
         8*G[0,1,1,0,z] + 12*G[1,z]*zeta3 + 2/3*G[1,0,z]*Pi^2 + 24*G[1,
         0,-1,0,z] - 12*G[1,0,0,0,z] + 8*G[1,0,1,0,z] - 8*G[1,1,0,0,z]
          ) 
,
M5 ->  + eps * (  - G[0,h] )

       + eps^2 * ( 1/6*Pi^2 + 2*G[-1,0,h] - G[0,0,h] )

       + eps^3 * ( 2*zeta3 - 1/3*G[-1,h]*Pi^2 - 4*G[-1,-1,0,h] + 2*G[-1
         ,0,0,h] + 1/6*G[0,h]*Pi^2 + 2*G[0,-1,0,h] - G[0,0,0,h] )

       + eps^4 * ( 1/40*Pi^4 - 4*G[-1,h]*zeta3 + 2/3*G[-1,-1,h]*Pi^2 + 
         8*G[-1,-1,-1,0,h] - 4*G[-1,-1,0,0,h] - 1/3*G[-1,0,h]*Pi^2 - 4*
         G[-1,0,-1,0,h] + 2*G[-1,0,0,0,h] + 2*G[0,h]*zeta3 - 1/3*G[0,-1
         ,h]*Pi^2 - 4*G[0,-1,-1,0,h] + 2*G[0,-1,0,0,h] + 1/6*G[0,0,h]*
         Pi^2 + 2*G[0,0,-1,0,h] - G[0,0,0,0,h] ) 
,
M6 ->  + eps * ( G[0,h] )

       + eps^2 * (  - 1/6*Pi^2 - 6*G[-1,0,h] + 5*G[0,0,h] - 2*G[1,0,h]
          )

       + eps^3 * (  - 14*zeta3 + G[-1,h]*Pi^2 + 36*G[-1,-1,0,h] - 24*G[
         -1,0,0,h] + 12*G[-1,1,0,h] - 5/6*G[0,h]*Pi^2 - 30*G[0,-1,0,h]
          + 13*G[0,0,0,h] - 10*G[0,1,0,h] + 1/3*G[1,h]*Pi^2 + 12*G[1,-1
         ,0,h] - 6*G[1,0,0,h] + 4*G[1,1,0,h] )

       + eps^4 * (  - 61/360*Pi^4 + 66*G[-1,h]*zeta3 - 6*G[-1,-1,h]*
         Pi^2 - 216*G[-1,-1,-1,0,h] + 144*G[-1,-1,0,0,h] - 72*G[-1,-1,1
         ,0,h] + 4*G[-1,0,h]*Pi^2 + 144*G[-1,0,-1,0,h] - 60*G[-1,0,0,0,
         h] + 48*G[-1,0,1,0,h] - 2*G[-1,1,h]*Pi^2 - 72*G[-1,1,-1,0,h]
          + 48*G[-1,1,0,0,h] - 24*G[-1,1,1,0,h] - 34*G[0,h]*zeta3 + 5*
         G[0,-1,h]*Pi^2 + 180*G[0,-1,-1,0,h] - 120*G[0,-1,0,0,h] + 60*
         G[0,-1,1,0,h] - 13/6*G[0,0,h]*Pi^2 - 78*G[0,0,-1,0,h] + 29*G[0
         ,0,0,0,h] - 26*G[0,0,1,0,h] + 5/3*G[0,1,h]*Pi^2 + 60*G[0,1,-1,
         0,h] - 54*G[0,1,0,0,h] + 20*G[0,1,1,0,h] + 16*G[1,h]*zeta3 - 2
         *G[1,-1,h]*Pi^2 - 72*G[1,-1,-1,0,h] + 48*G[1,-1,0,0,h] - 24*G[
         1,-1,1,0,h] + G[1,0,h]*Pi^2 + 36*G[1,0,-1,0,h] - 14*G[1,0,0,0,
         h] + 12*G[1,0,1,0,h] - 2/3*G[1,1,h]*Pi^2 - 24*G[1,1,-1,0,h] + 
         20*G[1,1,0,0,h] - 8*G[1,1,1,0,h] ) 
,
M7 ->  + eps^2 * (  - 2*G[0,0,h] )

       + eps^3 * ( 6*zeta3 + 1/3*G[0,h]*Pi^2 + 12*G[0,-1,0,h] - 6*G[0,0
         ,0,h] + 4*G[0,1,0,h] - 4*G[1,0,0,h] )

       + eps^4 * ( 13/180*Pi^4 + 16*G[0,h]*zeta3 - 2*G[0,-1,h]*Pi^2 - 
         72*G[0,-1,-1,0,h] + 48*G[0,-1,0,0,h] - 24*G[0,-1,1,0,h] + G[0,
         0,h]*Pi^2 + 36*G[0,0,-1,0,h] - 14*G[0,0,0,0,h] + 12*G[0,0,1,0,
         h] - 2/3*G[0,1,h]*Pi^2 - 24*G[0,1,-1,0,h] + 20*G[0,1,0,0,h] - 
         8*G[0,1,1,0,h] + 12*G[1,h]*zeta3 + 2/3*G[1,0,h]*Pi^2 + 24*G[1,
         0,-1,0,h] - 12*G[1,0,0,0,h] + 8*G[1,0,1,0,h] - 8*G[1,1,0,0,h]
          ) 
,
M8 ->  + eps^2 * ( 2*G[0,0,z] )

       + eps^3 * (  - 8*G[-1,0,0,z] - 1/3*G[0,z]*Pi^2 - 4*G[0,-1,0,z]
          + 6*G[0,0,0,z] )

       + eps^4 * ( 1/36*Pi^4 + 32*G[-1,-1,0,0,z] + 4/3*G[-1,0,z]*Pi^2
          + 16*G[-1,0,-1,0,z] - 24*G[-1,0,0,0,z] - 4*G[0,z]*zeta3 + 2/3
         *G[0,-1,z]*Pi^2 + 8*G[0,-1,-1,0,z] - 20*G[0,-1,0,0,z] - G[0,0,
         z]*Pi^2 - 12*G[0,0,-1,0,z] + 14*G[0,0,0,0,z] ) 
,
M9 ->  + eps^2 * (  - G[0,0,z] + G[0,0,h] )

       + eps^3 * ( 1/6*G[0,z]*Pi^2 - 1/6*G[0,h]*Pi^2 + 2*G[0,-1,0,z] - 
         2*G[0,-1,0,h] - G[0,0,0,z] + G[0,0,0,h] )

       + eps^4 * ( 2*G[0,z]*zeta3 - 2*G[0,h]*zeta3 - 1/3*G[0,-1,z]*Pi^2
          + 1/3*G[0,-1,h]*Pi^2 - 4*G[0,-1,-1,0,z] + 4*G[0,-1,-1,0,h] + 
         2*G[0,-1,0,0,z] - 2*G[0,-1,0,0,h] + 1/6*G[0,0,z]*Pi^2 - 1/6*G[
         0,0,h]*Pi^2 + 2*G[0,0,-1,0,z] - 2*G[0,0,-1,0,h] - G[0,0,0,0,z]
          + G[0,0,0,0,h] ) 
,
M10 ->  + eps^3 * ( 2*G[0,0,0,z] - 2*G[0,0,0,h] - 4*G[1,0,0,z] + 4*G[1,
         0,0,h] )

       + eps^4 * (  - 6*G[0,z]*zeta3 + 6*G[0,h]*zeta3 - 1/3*G[0,0,z]*
         Pi^2 + 1/3*G[0,0,h]*Pi^2 - 12*G[0,0,-1,0,z] + 12*G[0,0,-1,0,h]
          + 6*G[0,0,0,0,z] - 6*G[0,0,0,0,h] - 4*G[0,0,1,0,z] + 4*G[0,0,
         1,0,h] + 4*G[0,1,0,0,z] - 4*G[0,1,0,0,h] + 12*G[1,z]*zeta3 - 
         12*G[1,h]*zeta3 + 2/3*G[1,0,z]*Pi^2 - 2/3*G[1,0,h]*Pi^2 + 24*
         G[1,0,-1,0,z] - 24*G[1,0,-1,0,h] - 12*G[1,0,0,0,z] + 12*G[1,0,
         0,0,h] + 8*G[1,0,1,0,z] - 8*G[1,0,1,0,h] - 8*G[1,1,0,0,z] + 8*
         G[1,1,0,0,h] ) 
,
M11 ->  + eps^2 * ( G[0,z]*G[0,h] )

       + eps^3 * (  - 2*G[-1,0,z]*G[0,h] - 2*G[-1,0,h]*G[0,z] - 1/6*G[0
         ,z]*Pi^2 - 1/6*G[0,h]*Pi^2 + G[0,0,z]*G[0,h] + G[0,0,h]*G[0,z]
          )

       + eps^4 * ( 1/36*Pi^4 + 1/3*G[-1,z]*G[0,h]*Pi^2 + 1/3*G[-1,h]*G[
         0,z]*Pi^2 + 4*G[-1,-1,0,z]*G[0,h] + 4*G[-1,-1,0,h]*G[0,z] + 1/
         3*G[-1,0,z]*Pi^2 + 4*G[-1,0,z]*G[-1,0,h] - 2*G[-1,0,z]*G[0,0,h
         ] + 1/3*G[-1,0,h]*Pi^2 - 2*G[-1,0,h]*G[0,0,z] - 2*G[-1,0,0,z]*
         G[0,h] - 2*G[-1,0,0,h]*G[0,z] - 2*G[0,z]*zeta3 - 1/3*G[0,z]*G[
         0,h]*Pi^2 - 2*G[0,h]*zeta3 - 2*G[0,-1,0,z]*G[0,h] - 2*G[0,-1,0
         ,h]*G[0,z] - 1/6*G[0,0,z]*Pi^2 + G[0,0,z]*G[0,0,h] - 1/6*G[0,0
         ,h]*Pi^2 + G[0,0,0,z]*G[0,h] + G[0,0,0,h]*G[0,z] ) 
,
M12 ->  + eps^2 * ( 2*G[0,0,h] )

       + eps^3 * (  - 8*G[-1,0,0,h] - 1/3*G[0,h]*Pi^2 - 4*G[0,-1,0,h]
          + 6*G[0,0,0,h] )

       + eps^4 * ( 1/36*Pi^4 + 32*G[-1,-1,0,0,h] + 4/3*G[-1,0,h]*Pi^2
          + 16*G[-1,0,-1,0,h] - 24*G[-1,0,0,0,h] - 4*G[0,h]*zeta3 + 2/3
         *G[0,-1,h]*Pi^2 + 8*G[0,-1,-1,0,h] - 20*G[0,-1,0,0,h] - G[0,0,
         h]*Pi^2 - 12*G[0,0,-1,0,h] + 14*G[0,0,0,0,h] ) 
,
M13 ->  + eps^3 * ( 3*zeta3 + G[Lzm,z^(-1),0,h] - G[Lzm,z,0,h] + 1/6*G[
         Lzm,h]*Pi^2 + 2*G[Lzm,0,0,h] + G[Lzp,z^(-1),0,h] - G[Lzp,z,0,h
         ] + 1/6*G[Lzp,h]*Pi^2 + 2*G[Lzp,0,0,h] - G[Kzm,z^(-1),0,h] + 
         G[Kzm,z,0,h] - 1/6*G[Kzm,h]*Pi^2 + 2*G[Kzm,0,0,h] - G[Kzp,
         z^(-1),0,h] + G[Kzp,z,0,h] - 1/6*G[Kzp,h]*Pi^2 + 2*G[Kzp,0,0,h
         ] - 1/6*G[0,z]*Pi^2 + G[0,z]*G[Lzm,z^(-1),h] + G[0,z]*G[Lzm,z,
         h] - G[0,z]*G[Lzm,0,h] + G[0,z]*G[Lzp,z^(-1),h] + G[0,z]*G[Lzp
         ,z,h] - G[0,z]*G[Lzp,0,h] - G[0,z]*G[Kzm,z^(-1),h] - G[0,z]*G[
         Kzm,z,h] + G[0,z]*G[Kzm,0,h] - G[0,z]*G[Kzp,z^(-1),h] - G[0,z]
         *G[Kzp,z,h] + G[0,z]*G[Kzp,0,h] - G[0,0,z]*G[Kzm,h] - G[0,0,z]
         *G[Kzp,h] + G[0,0,z]*G[0,h] - G[0,0,0,z] - 2*G[0,0,0,h] + G[0,
         1,0,z] - G[1,0,z]*G[Lzm,h] - G[1,0,z]*G[Lzp,h] + G[1,0,z]*G[
         Kzm,h] + G[1,0,z]*G[Kzp,h] + G[1,0,0,z] - 4*G[1,0,0,h] )

       + eps^4 * (  - 1/24*Pi^4 + 6*G[z^(-1),h]*zeta3 + 2*G[z^(-1),Lzm,
         z^(-1),0,h] - 2*G[z^(-1),Lzm,z,0,h] + 1/3*G[z^(-1),Lzm,h]*Pi^2
          + 4*G[z^(-1),Lzm,0,0,h] + 2*G[z^(-1),Lzp,z^(-1),0,h] - 2*G[
         z^(-1),Lzp,z,0,h] + 1/3*G[z^(-1),Lzp,h]*Pi^2 + 4*G[z^(-1),Lzp,
         0,0,h] - 2*G[z^(-1),Kzm,z^(-1),0,h] + 2*G[z^(-1),Kzm,z,0,h] - 
         1/3*G[z^(-1),Kzm,h]*Pi^2 + 4*G[z^(-1),Kzm,0,0,h] - 2*G[z^(-1),
         Kzp,z^(-1),0,h] + 2*G[z^(-1),Kzp,z,0,h] - 1/3*G[z^(-1),Kzp,h]*
         Pi^2 + 4*G[z^(-1),Kzp,0,0,h] - 4*G[z^(-1),0,0,0,h] - 8*G[
         z^(-1),1,0,0,h] + 6*G[z,h]*zeta3 + 2*G[z,Lzm,z^(-1),0,h] - 2*
         G[z,Lzm,z,0,h] + 1/3*G[z,Lzm,h]*Pi^2 + 4*G[z,Lzm,0,0,h] + 2*G[
         z,Lzp,z^(-1),0,h] - 2*G[z,Lzp,z,0,h] + 1/3*G[z,Lzp,h]*Pi^2 + 4
         *G[z,Lzp,0,0,h] - 2*G[z,Kzm,z^(-1),0,h] + 2*G[z,Kzm,z,0,h] - 1/
         3*G[z,Kzm,h]*Pi^2 + 4*G[z,Kzm,0,0,h] - 2*G[z,Kzp,z^(-1),0,h]
          + 2*G[z,Kzp,z,0,h] - 1/3*G[z,Kzp,h]*Pi^2 + 4*G[z,Kzp,0,0,h]
          - 4*G[z,0,0,0,h] - 8*G[z,1,0,0,h] - 2*G[Lzm,z^(-1),z^(-1),0,h
         ] + 2*G[Lzm,z^(-1),z,0,h] - 2/3*G[Lzm,z^(-1),h]*Pi^2 - 6*G[Lzm
         ,z^(-1),-1,0,h] + 3*G[Lzm,z^(-1),0,0,h] - 2*G[Lzm,z^(-1),1,0,h
         ] - 2*G[Lzm,z,z^(-1),0,h] + 2*G[Lzm,z,z,0,h] - 1/3*G[Lzm,z,h]*
         Pi^2 + 6*G[Lzm,z,-1,0,h] - 5*G[Lzm,z,0,0,h] + 2*G[Lzm,z,1,0,h]
          - 5*G[Lzm,h]*zeta3 + G[Lzm,Kzm,z^(-1),0,h] - G[Lzm,Kzm,z,0,h]
          + 1/6*G[Lzm,Kzm,h]*Pi^2 - 2*G[Lzm,Kzm,0,0,h] + G[Lzm,Kzp,
         z^(-1),0,h] - G[Lzm,Kzp,z,0,h] + 1/6*G[Lzm,Kzp,h]*Pi^2 - 2*G[
         Lzm,Kzp,0,0,h] + G[Lzm,0,z^(-1),0,h] - G[Lzm,0,z,0,h] - 12*G[
         Lzm,0,-1,0,h] + 8*G[Lzm,0,0,0,h] - 4*G[Lzm,0,1,0,h] + 6*G[Lzm,
         1,0,0,h] - 2*G[Lzp,z^(-1),z^(-1),0,h] + 2*G[Lzp,z^(-1),z,0,h]
          - 2/3*G[Lzp,z^(-1),h]*Pi^2 - 6*G[Lzp,z^(-1),-1,0,h] + 3*G[Lzp
         ,z^(-1),0,0,h] - 2*G[Lzp,z^(-1),1,0,h] - 2*G[Lzp,z,z^(-1),0,h]
          + 2*G[Lzp,z,z,0,h] - 1/3*G[Lzp,z,h]*Pi^2 + 6*G[Lzp,z,-1,0,h]
          - 5*G[Lzp,z,0,0,h] + 2*G[Lzp,z,1,0,h] - 5*G[Lzp,h]*zeta3 + G[
         Lzp,Kzm,z^(-1),0,h] - G[Lzp,Kzm,z,0,h] + 1/6*G[Lzp,Kzm,h]*Pi^2
          - 2*G[Lzp,Kzm,0,0,h] + G[Lzp,Kzp,z^(-1),0,h] - G[Lzp,Kzp,z,0,
         h] + 1/6*G[Lzp,Kzp,h]*Pi^2 - 2*G[Lzp,Kzp,0,0,h] + G[Lzp,0,
         z^(-1),0,h] - G[Lzp,0,z,0,h] - 12*G[Lzp,0,-1,0,h] + 8*G[Lzp,0,
         0,0,h] - 4*G[Lzp,0,1,0,h] + 6*G[Lzp,1,0,0,h] + 2*G[Kzm,z^(-1),
         z^(-1),0,h] - 2*G[Kzm,z^(-1),z,0,h] + 2/3*G[Kzm,z^(-1),h]*Pi^2
          + 6*G[Kzm,z^(-1),-1,0,h] - 5*G[Kzm,z^(-1),0,0,h] + 2*G[Kzm,
         z^(-1),1,0,h] + 2*G[Kzm,z,z^(-1),0,h] - 2*G[Kzm,z,z,0,h] + 1/3
         *G[Kzm,z,h]*Pi^2 - 6*G[Kzm,z,-1,0,h] + 3*G[Kzm,z,0,0,h] - 2*G[
         Kzm,z,1,0,h] - 9*G[Kzm,h]*zeta3 - G[Kzm,Lzm,z^(-1),0,h] + G[
         Kzm,Lzm,z,0,h] - 1/6*G[Kzm,Lzm,h]*Pi^2 - 2*G[Kzm,Lzm,0,0,h] - 
         G[Kzm,Lzp,z^(-1),0,h] + G[Kzm,Lzp,z,0,h] - 1/6*G[Kzm,Lzp,h]*
         Pi^2 - 2*G[Kzm,Lzp,0,0,h] - G[Kzm,0,z^(-1),0,h] + G[Kzm,0,z,0,
         h] - 2/3*G[Kzm,0,h]*Pi^2 - 12*G[Kzm,0,-1,0,h] + 8*G[Kzm,0,0,0,
         h] - 4*G[Kzm,0,1,0,h] + 6*G[Kzm,1,0,0,h] + 2*G[Kzp,z^(-1),
         z^(-1),0,h] - 2*G[Kzp,z^(-1),z,0,h] + 2/3*G[Kzp,z^(-1),h]*Pi^2
          + 6*G[Kzp,z^(-1),-1,0,h] - 5*G[Kzp,z^(-1),0,0,h] + 2*G[Kzp,
         z^(-1),1,0,h] + 2*G[Kzp,z,z^(-1),0,h] - 2*G[Kzp,z,z,0,h] + 1/3
         *G[Kzp,z,h]*Pi^2 - 6*G[Kzp,z,-1,0,h] + 3*G[Kzp,z,0,0,h] - 2*G[
         Kzp,z,1,0,h] - 9*G[Kzp,h]*zeta3 - G[Kzp,Lzm,z^(-1),0,h] + G[
         Kzp,Lzm,z,0,h] - 1/6*G[Kzp,Lzm,h]*Pi^2 - 2*G[Kzp,Lzm,0,0,h] - 
         G[Kzp,Lzp,z^(-1),0,h] + G[Kzp,Lzp,z,0,h] - 1/6*G[Kzp,Lzp,h]*
         Pi^2 - 2*G[Kzp,Lzp,0,0,h] - G[Kzp,0,z^(-1),0,h] + G[Kzp,0,z,0,
         h] - 2/3*G[Kzp,0,h]*Pi^2 - 12*G[Kzp,0,-1,0,h] + 8*G[Kzp,0,0,0,
         h] - 4*G[Kzp,0,1,0,h] + 6*G[Kzp,1,0,0,h] - 1/3*G[-1,z]*G[Lzm,h
         ]*Pi^2 - 1/3*G[-1,z]*G[Lzp,h]*Pi^2 + 1/3*G[-1,z]*G[Kzm,h]*Pi^2
          + 1/3*G[-1,z]*G[Kzp,h]*Pi^2 - 2*G[-1,0,z]*G[Lzm,z^(-1),h] - 2
         *G[-1,0,z]*G[Lzm,z,h] + 2*G[-1,0,z]*G[Lzm,0,h] - 2*G[-1,0,z]*
         G[Lzp,z^(-1),h] - 2*G[-1,0,z]*G[Lzp,z,h] + 2*G[-1,0,z]*G[Lzp,0
         ,h] + 2*G[-1,0,z]*G[Kzm,z^(-1),h] + 2*G[-1,0,z]*G[Kzm,z,h] - 2
         *G[-1,0,z]*G[Kzm,0,h] + 2*G[-1,0,z]*G[Kzp,z^(-1),h] + 2*G[-1,0
         ,z]*G[Kzp,z,h] - 2*G[-1,0,z]*G[Kzp,0,h] - G[-1,0,0,z]*G[Lzm,h]
          - G[-1,0,0,z]*G[Lzp,h] + G[-1,0,0,z]*G[Kzm,h] + G[-1,0,0,z]*
         G[Kzp,h] + 2*G[-1,1,0,z]*G[Lzm,h] + 2*G[-1,1,0,z]*G[Lzp,h] - 2
         *G[-1,1,0,z]*G[Kzm,h] - 2*G[-1,1,0,z]*G[Kzp,h] + 2*G[0,z^(-1),
         0,0,h] - 1/3*G[0,z]*G[z^(-1),h]*Pi^2 + 2*G[0,z]*G[z^(-1),Lzm,
         z^(-1),h] + 2*G[0,z]*G[z^(-1),Lzm,z,h] - 2*G[0,z]*G[z^(-1),Lzm
         ,0,h] + 2*G[0,z]*G[z^(-1),Lzp,z^(-1),h] + 2*G[0,z]*G[z^(-1),
         Lzp,z,h] - 2*G[0,z]*G[z^(-1),Lzp,0,h] - 2*G[0,z]*G[z^(-1),Kzm,
         z^(-1),h] - 2*G[0,z]*G[z^(-1),Kzm,z,h] + 2*G[0,z]*G[z^(-1),Kzm
         ,0,h] - 2*G[0,z]*G[z^(-1),Kzp,z^(-1),h] - 2*G[0,z]*G[z^(-1),
         Kzp,z,h] + 2*G[0,z]*G[z^(-1),Kzp,0,h] - 1/3*G[0,z]*G[z,h]*Pi^2
          + 2*G[0,z]*G[z,Lzm,z^(-1),h] + 2*G[0,z]*G[z,Lzm,z,h] - 2*G[0,
         z]*G[z,Lzm,0,h] + 2*G[0,z]*G[z,Lzp,z^(-1),h] + 2*G[0,z]*G[z,
         Lzp,z,h] - 2*G[0,z]*G[z,Lzp,0,h] - 2*G[0,z]*G[z,Kzm,z^(-1),h]
          - 2*G[0,z]*G[z,Kzm,z,h] + 2*G[0,z]*G[z,Kzm,0,h] - 2*G[0,z]*G[
         z,Kzp,z^(-1),h] - 2*G[0,z]*G[z,Kzp,z,h] + 2*G[0,z]*G[z,Kzp,0,h
         ] - 2*G[0,z]*G[Lzm,z^(-1),z^(-1),h] - 2*G[0,z]*G[Lzm,z^(-1),z,
         h] + 2*G[0,z]*G[Lzm,z^(-1),0,h] - 2*G[0,z]*G[Lzm,z,z^(-1),h]
          - 2*G[0,z]*G[Lzm,z,z,h] + 2*G[0,z]*G[Lzm,z,0,h] + 1/2*G[0,z]*
         G[Lzm,h]*Pi^2 + G[0,z]*G[Lzm,Kzm,z^(-1),h] + G[0,z]*G[Lzm,Kzm,
         z,h] - G[0,z]*G[Lzm,Kzm,0,h] + G[0,z]*G[Lzm,Kzp,z^(-1),h] + G[
         0,z]*G[Lzm,Kzp,z,h] - G[0,z]*G[Lzm,Kzp,0,h] + G[0,z]*G[Lzm,0,
         z^(-1),h] + G[0,z]*G[Lzm,0,z,h] - G[0,z]*G[Lzm,0,0,h] - 2*G[0,
         z]*G[Lzp,z^(-1),z^(-1),h] - 2*G[0,z]*G[Lzp,z^(-1),z,h] + 2*G[0
         ,z]*G[Lzp,z^(-1),0,h] - 2*G[0,z]*G[Lzp,z,z^(-1),h] - 2*G[0,z]*
         G[Lzp,z,z,h] + 2*G[0,z]*G[Lzp,z,0,h] + 1/2*G[0,z]*G[Lzp,h]*
         Pi^2 + G[0,z]*G[Lzp,Kzm,z^(-1),h] + G[0,z]*G[Lzp,Kzm,z,h] - G[
         0,z]*G[Lzp,Kzm,0,h] + G[0,z]*G[Lzp,Kzp,z^(-1),h] + G[0,z]*G[
         Lzp,Kzp,z,h] - G[0,z]*G[Lzp,Kzp,0,h] + G[0,z]*G[Lzp,0,z^(-1),h
         ] + G[0,z]*G[Lzp,0,z,h] - G[0,z]*G[Lzp,0,0,h] + 2*G[0,z]*G[Kzm
         ,z^(-1),z^(-1),h] + 2*G[0,z]*G[Kzm,z^(-1),z,h] - 2*G[0,z]*G[
         Kzm,z^(-1),0,h] + 2*G[0,z]*G[Kzm,z,z^(-1),h] + 2*G[0,z]*G[Kzm,
         z,z,h] - 2*G[0,z]*G[Kzm,z,0,h] + 1/6*G[0,z]*G[Kzm,h]*Pi^2 - G[
         0,z]*G[Kzm,Lzm,z^(-1),h] - G[0,z]*G[Kzm,Lzm,z,h] + G[0,z]*G[
         Kzm,Lzm,0,h] - G[0,z]*G[Kzm,Lzp,z^(-1),h] - G[0,z]*G[Kzm,Lzp,z
         ,h] + G[0,z]*G[Kzm,Lzp,0,h] - G[0,z]*G[Kzm,0,z^(-1),h] - G[0,z
         ]*G[Kzm,0,z,h] + G[0,z]*G[Kzm,0,0,h] + 2*G[0,z]*G[Kzp,z^(-1),
         z^(-1),h] + 2*G[0,z]*G[Kzp,z^(-1),z,h] - 2*G[0,z]*G[Kzp,z^(-1)
         ,0,h] + 2*G[0,z]*G[Kzp,z,z^(-1),h] + 2*G[0,z]*G[Kzp,z,z,h] - 2
         *G[0,z]*G[Kzp,z,0,h] + 1/6*G[0,z]*G[Kzp,h]*Pi^2 - G[0,z]*G[Kzp
         ,Lzm,z^(-1),h] - G[0,z]*G[Kzp,Lzm,z,h] + G[0,z]*G[Kzp,Lzm,0,h]
          - G[0,z]*G[Kzp,Lzp,z^(-1),h] - G[0,z]*G[Kzp,Lzp,z,h] + G[0,z]
         *G[Kzp,Lzp,0,h] - G[0,z]*G[Kzp,0,z^(-1),h] - G[0,z]*G[Kzp,0,z,
         h] + G[0,z]*G[Kzp,0,0,h] - 1/3*G[0,z]*G[0,h]*Pi^2 - G[0,z]*G[0
         ,Lzm,z^(-1),h] - G[0,z]*G[0,Lzm,z,h] + G[0,z]*G[0,Lzm,0,h] - 
         G[0,z]*G[0,Lzp,z^(-1),h] - G[0,z]*G[0,Lzp,z,h] + G[0,z]*G[0,
         Lzp,0,h] + G[0,z]*G[0,Kzm,z^(-1),h] + G[0,z]*G[0,Kzm,z,h] - G[
         0,z]*G[0,Kzm,0,h] + G[0,z]*G[0,Kzp,z^(-1),h] + G[0,z]*G[0,Kzp,
         z,h] - G[0,z]*G[0,Kzp,0,h] + 2*G[0,z,0,0,h] + 2*G[0,h]*zeta3
          + G[0,h]*G[1,0,0,z] - G[0,Lzm,z^(-1),0,h] + G[0,Lzm,z,0,h] - 
         1/6*G[0,Lzm,h]*Pi^2 + G[0,Lzm,h]*G[1,0,z] - 2*G[0,Lzm,0,0,h]
          - G[0,Lzp,z^(-1),0,h] + G[0,Lzp,z,0,h] - 1/6*G[0,Lzp,h]*Pi^2
          + G[0,Lzp,h]*G[1,0,z] - 2*G[0,Lzp,0,0,h] + G[0,Kzm,z^(-1),0,h
         ] - G[0,Kzm,z,0,h] + 1/6*G[0,Kzm,h]*Pi^2 - G[0,Kzm,h]*G[1,0,z]
          - 2*G[0,Kzm,0,0,h] + G[0,Kzp,z^(-1),0,h] - G[0,Kzp,z,0,h] + 1/
         6*G[0,Kzp,h]*Pi^2 - G[0,Kzp,h]*G[1,0,z] - 2*G[0,Kzp,0,0,h] + 1/
         3*G[0,-1,z]*Pi^2 + 2*G[0,-1,0,z]*G[Kzm,h] + 2*G[0,-1,0,z]*G[
         Kzp,h] - 2*G[0,-1,0,z]*G[0,h] + G[0,-1,0,0,z] - 2*G[0,-1,1,0,z
         ] - 2*G[0,0,z]*G[z^(-1),Kzm,h] - 2*G[0,0,z]*G[z^(-1),Kzp,h] + 
         2*G[0,0,z]*G[z^(-1),0,h] - 2*G[0,0,z]*G[z,Kzm,h] - 2*G[0,0,z]*
         G[z,Kzp,h] + 2*G[0,0,z]*G[z,0,h] + G[0,0,z]*G[Lzm,z^(-1),h] + 
         G[0,0,z]*G[Lzm,z,h] + G[0,0,z]*G[Lzm,Kzm,h] + G[0,0,z]*G[Lzm,
         Kzp,h] - 2*G[0,0,z]*G[Lzm,0,h] + G[0,0,z]*G[Lzp,z^(-1),h] + G[
         0,0,z]*G[Lzp,z,h] + G[0,0,z]*G[Lzp,Kzm,h] + G[0,0,z]*G[Lzp,Kzp
         ,h] - 2*G[0,0,z]*G[Lzp,0,h] + G[0,0,z]*G[Kzm,z^(-1),h] + G[0,0
         ,z]*G[Kzm,z,h] - G[0,0,z]*G[Kzm,0,h] + G[0,0,z]*G[Kzp,z^(-1),h
         ] + G[0,0,z]*G[Kzp,z,h] - G[0,0,z]*G[Kzp,0,h] - 2*G[0,0,z]*G[0
         ,z^(-1),h] - 2*G[0,0,z]*G[0,z,h] + G[0,0,z]*G[0,Kzm,h] + G[0,0
         ,z]*G[0,Kzp,h] + G[0,0,z]*G[0,0,h] + 1/3*G[0,0,h]*Pi^2 + 2*G[0
         ,0,-1,0,z] + 12*G[0,0,-1,0,h] - 2*G[0,0,0,z]*G[z^(-1),h] - 2*
         G[0,0,0,z]*G[z,h] + G[0,0,0,z]*G[Lzm,h] + G[0,0,0,z]*G[Lzp,h]
          + G[0,0,0,z]*G[Kzm,h] + G[0,0,0,z]*G[Kzp,h] - 6*G[0,0,0,0,h]
          + 4*G[0,0,1,0,h] - 1/3*G[0,1,z]*Pi^2 - 2*G[0,1,-1,0,z] + 2*G[
         0,1,0,z]*G[z^(-1),h] + 2*G[0,1,0,z]*G[z,h] - 2*G[0,1,0,z]*G[
         Lzm,h] - 2*G[0,1,0,z]*G[Lzp,h] - G[0,1,0,z]*G[Kzm,h] - G[0,1,0
         ,z]*G[Kzp,h] + G[0,1,0,z]*G[0,h] + G[0,1,1,0,z] - 4*G[1,z]*
         zeta3 + 1/3*G[1,z]*G[Lzm,h]*Pi^2 + 1/3*G[1,z]*G[Lzp,h]*Pi^2 - 
         1/3*G[1,z]*G[Kzm,h]*Pi^2 - 1/3*G[1,z]*G[Kzp,h]*Pi^2 + 12*G[1,h
         ]*zeta3 + 2*G[1,-1,0,z]*G[Lzm,h] + 2*G[1,-1,0,z]*G[Lzp,h] - 2*
         G[1,-1,0,z]*G[Kzm,h] - 2*G[1,-1,0,z]*G[Kzp,h] - 1/3*G[1,0,z]*
         Pi^2 - 2*G[1,0,z]*G[z^(-1),Lzm,h] - 2*G[1,0,z]*G[z^(-1),Lzp,h]
          + 2*G[1,0,z]*G[z^(-1),Kzm,h] + 2*G[1,0,z]*G[z^(-1),Kzp,h] - 2
         *G[1,0,z]*G[z,Lzm,h] - 2*G[1,0,z]*G[z,Lzp,h] + 2*G[1,0,z]*G[z,
         Kzm,h] + 2*G[1,0,z]*G[z,Kzp,h] + 2*G[1,0,z]*G[Lzm,z^(-1),h] + 
         2*G[1,0,z]*G[Lzm,z,h] - G[1,0,z]*G[Lzm,Kzm,h] - G[1,0,z]*G[Lzm
         ,Kzp,h] - G[1,0,z]*G[Lzm,0,h] + 2*G[1,0,z]*G[Lzp,z^(-1),h] + 2
         *G[1,0,z]*G[Lzp,z,h] - G[1,0,z]*G[Lzp,Kzm,h] - G[1,0,z]*G[Lzp,
         Kzp,h] - G[1,0,z]*G[Lzp,0,h] - 2*G[1,0,z]*G[Kzm,z^(-1),h] - 2*
         G[1,0,z]*G[Kzm,z,h] + G[1,0,z]*G[Kzm,Lzm,h] + G[1,0,z]*G[Kzm,
         Lzp,h] + G[1,0,z]*G[Kzm,0,h] - 2*G[1,0,z]*G[Kzp,z^(-1),h] - 2*
         G[1,0,z]*G[Kzp,z,h] + G[1,0,z]*G[Kzp,Lzm,h] + G[1,0,z]*G[Kzp,
         Lzp,h] + G[1,0,z]*G[Kzp,0,h] + 2/3*G[1,0,h]*Pi^2 - 2*G[1,0,-1,
         0,z] + 24*G[1,0,-1,0,h] + 2*G[1,0,0,z]*G[z^(-1),h] + 2*G[1,0,0
         ,z]*G[z,h] - 2*G[1,0,0,z]*G[Lzm,h] - 2*G[1,0,0,z]*G[Lzp,h] - 
         G[1,0,0,z]*G[Kzm,h] - G[1,0,0,z]*G[Kzp,h] - 12*G[1,0,0,0,h] + 
         G[1,0,1,0,z] + 8*G[1,0,1,0,h] - G[1,1,0,z]*G[Lzm,h] - G[1,1,0,
         z]*G[Lzp,h] + G[1,1,0,z]*G[Kzm,h] + G[1,1,0,z]*G[Kzp,h] + G[1,
         1,0,0,z] - 8*G[1,1,0,0,h] ) 
,
M14 ->  + eps^2 * ( G[0,0,z] - G[0,0,h] )

       + eps^3 * (  - zeta3 + 2*G[z^(-1),0,0,h] + 2*G[z,0,0,h] - G[Lzm,
         z^(-1),0,h] + G[Lzm,z,0,h] - 1/6*G[Lzm,h]*Pi^2 - 2*G[Lzm,0,0,h
         ] - G[Lzp,z^(-1),0,h] + G[Lzp,z,0,h] - 1/6*G[Lzp,h]*Pi^2 - 2*
         G[Lzp,0,0,h] + G[Kzm,z^(-1),0,h] - G[Kzm,z,0,h] + 1/6*G[Kzm,h]
         *Pi^2 - 2*G[Kzm,0,0,h] + G[Kzp,z^(-1),0,h] - G[Kzp,z,0,h] + 1/
         6*G[Kzp,h]*Pi^2 - 2*G[Kzp,0,0,h] - 1/3*G[0,z]*Pi^2 - G[0,z]*G[
         Lzm,z^(-1),h] - G[0,z]*G[Lzm,z,h] + G[0,z]*G[Lzm,0,h] - G[0,z]
         *G[Lzp,z^(-1),h] - G[0,z]*G[Lzp,z,h] + G[0,z]*G[Lzp,0,h] + G[0
         ,z]*G[Kzm,z^(-1),h] + G[0,z]*G[Kzm,z,h] - G[0,z]*G[Kzm,0,h] + 
         G[0,z]*G[Kzp,z^(-1),h] + G[0,z]*G[Kzp,z,h] - G[0,z]*G[Kzp,0,h]
          + 1/6*G[0,h]*Pi^2 - 2*G[0,-1,0,z] + 6*G[0,-1,0,h] - 2*G[0,0,z
         ]*G[z^(-1),h] - 2*G[0,0,z]*G[z,h] + G[0,0,z]*G[Kzm,h] + G[0,0,
         z]*G[Kzp,h] + G[0,0,z]*G[0,h] - 3*G[0,0,0,h] + G[0,1,0,z] + 2*
         G[0,1,0,h] + G[1,0,z]*G[Lzm,h] + G[1,0,z]*G[Lzp,h] - G[1,0,z]*
         G[Kzm,h] - G[1,0,z]*G[Kzp,h] + G[1,0,0,z] + 2*G[1,0,0,h] )

       + eps^4 * ( 1/40*Pi^4 - 4*G[z^(-1),z^(-1),0,0,h] - 4*G[z^(-1),z,
         0,0,h] - 4*G[z^(-1),h]*zeta3 - 1/3*G[z^(-1),0,h]*Pi^2 - 12*G[
         z^(-1),0,-1,0,h] + 10*G[z^(-1),0,0,0,h] - 4*G[z^(-1),0,1,0,h]
          + 4*G[z^(-1),1,0,0,h] - 4*G[z,z^(-1),0,0,h] - 4*G[z,z,0,0,h]
          - 4*G[z,h]*zeta3 - 1/3*G[z,0,h]*Pi^2 - 12*G[z,0,-1,0,h] + 10*
         G[z,0,0,0,h] - 4*G[z,0,1,0,h] + 4*G[z,1,0,0,h] + 2*G[Lzm,
         z^(-1),z^(-1),0,h] - 2*G[Lzm,z^(-1),z,0,h] + 2/3*G[Lzm,z^(-1),
         h]*Pi^2 + 6*G[Lzm,z^(-1),-1,0,h] - 3*G[Lzm,z^(-1),0,0,h] + 2*
         G[Lzm,z^(-1),1,0,h] + 2*G[Lzm,z,z^(-1),0,h] - 2*G[Lzm,z,z,0,h]
          + 1/3*G[Lzm,z,h]*Pi^2 - 6*G[Lzm,z,-1,0,h] + 5*G[Lzm,z,0,0,h]
          - 2*G[Lzm,z,1,0,h] + 5*G[Lzm,h]*zeta3 - G[Lzm,Kzm,z^(-1),0,h]
          + G[Lzm,Kzm,z,0,h] - 1/6*G[Lzm,Kzm,h]*Pi^2 + 2*G[Lzm,Kzm,0,0,
         h] - G[Lzm,Kzp,z^(-1),0,h] + G[Lzm,Kzp,z,0,h] - 1/6*G[Lzm,Kzp,
         h]*Pi^2 + 2*G[Lzm,Kzp,0,0,h] - G[Lzm,0,z^(-1),0,h] + G[Lzm,0,z
         ,0,h] + 12*G[Lzm,0,-1,0,h] - 8*G[Lzm,0,0,0,h] + 4*G[Lzm,0,1,0,
         h] - 6*G[Lzm,1,0,0,h] + 2*G[Lzp,z^(-1),z^(-1),0,h] - 2*G[Lzp,
         z^(-1),z,0,h] + 2/3*G[Lzp,z^(-1),h]*Pi^2 + 6*G[Lzp,z^(-1),-1,0
         ,h] - 3*G[Lzp,z^(-1),0,0,h] + 2*G[Lzp,z^(-1),1,0,h] + 2*G[Lzp,
         z,z^(-1),0,h] - 2*G[Lzp,z,z,0,h] + 1/3*G[Lzp,z,h]*Pi^2 - 6*G[
         Lzp,z,-1,0,h] + 5*G[Lzp,z,0,0,h] - 2*G[Lzp,z,1,0,h] + 5*G[Lzp,
         h]*zeta3 - G[Lzp,Kzm,z^(-1),0,h] + G[Lzp,Kzm,z,0,h] - 1/6*G[
         Lzp,Kzm,h]*Pi^2 + 2*G[Lzp,Kzm,0,0,h] - G[Lzp,Kzp,z^(-1),0,h]
          + G[Lzp,Kzp,z,0,h] - 1/6*G[Lzp,Kzp,h]*Pi^2 + 2*G[Lzp,Kzp,0,0,
         h] - G[Lzp,0,z^(-1),0,h] + G[Lzp,0,z,0,h] + 12*G[Lzp,0,-1,0,h]
          - 8*G[Lzp,0,0,0,h] + 4*G[Lzp,0,1,0,h] - 6*G[Lzp,1,0,0,h] - 2*
         G[Kzm,z^(-1),z^(-1),0,h] + 2*G[Kzm,z^(-1),z,0,h] - 2/3*G[Kzm,
         z^(-1),h]*Pi^2 - 6*G[Kzm,z^(-1),-1,0,h] + 5*G[Kzm,z^(-1),0,0,h
         ] - 2*G[Kzm,z^(-1),1,0,h] - 2*G[Kzm,z,z^(-1),0,h] + 2*G[Kzm,z,
         z,0,h] - 1/3*G[Kzm,z,h]*Pi^2 + 6*G[Kzm,z,-1,0,h] - 3*G[Kzm,z,0
         ,0,h] + 2*G[Kzm,z,1,0,h] + 9*G[Kzm,h]*zeta3 + G[Kzm,Lzm,z^(-1)
         ,0,h] - G[Kzm,Lzm,z,0,h] + 1/6*G[Kzm,Lzm,h]*Pi^2 + 2*G[Kzm,Lzm
         ,0,0,h] + G[Kzm,Lzp,z^(-1),0,h] - G[Kzm,Lzp,z,0,h] + 1/6*G[Kzm
         ,Lzp,h]*Pi^2 + 2*G[Kzm,Lzp,0,0,h] + G[Kzm,0,z^(-1),0,h] - G[
         Kzm,0,z,0,h] + 2/3*G[Kzm,0,h]*Pi^2 + 12*G[Kzm,0,-1,0,h] - 8*G[
         Kzm,0,0,0,h] + 4*G[Kzm,0,1,0,h] - 6*G[Kzm,1,0,0,h] - 2*G[Kzp,
         z^(-1),z^(-1),0,h] + 2*G[Kzp,z^(-1),z,0,h] - 2/3*G[Kzp,z^(-1),
         h]*Pi^2 - 6*G[Kzp,z^(-1),-1,0,h] + 5*G[Kzp,z^(-1),0,0,h] - 2*
         G[Kzp,z^(-1),1,0,h] - 2*G[Kzp,z,z^(-1),0,h] + 2*G[Kzp,z,z,0,h]
          - 1/3*G[Kzp,z,h]*Pi^2 + 6*G[Kzp,z,-1,0,h] - 3*G[Kzp,z,0,0,h]
          + 2*G[Kzp,z,1,0,h] + 9*G[Kzp,h]*zeta3 + G[Kzp,Lzm,z^(-1),0,h]
          - G[Kzp,Lzm,z,0,h] + 1/6*G[Kzp,Lzm,h]*Pi^2 + 2*G[Kzp,Lzm,0,0,
         h] + G[Kzp,Lzp,z^(-1),0,h] - G[Kzp,Lzp,z,0,h] + 1/6*G[Kzp,Lzp,
         h]*Pi^2 + 2*G[Kzp,Lzp,0,0,h] + G[Kzp,0,z^(-1),0,h] - G[Kzp,0,z
         ,0,h] + 2/3*G[Kzp,0,h]*Pi^2 + 12*G[Kzp,0,-1,0,h] - 8*G[Kzp,0,0
         ,0,h] + 4*G[Kzp,0,1,0,h] - 6*G[Kzp,1,0,0,h] + 1/3*G[-1,z]*G[
         Lzm,h]*Pi^2 + 1/3*G[-1,z]*G[Lzp,h]*Pi^2 - 1/3*G[-1,z]*G[Kzm,h]
         *Pi^2 - 1/3*G[-1,z]*G[Kzp,h]*Pi^2 + 2*G[-1,0,z]*G[Lzm,z^(-1),h
         ] + 2*G[-1,0,z]*G[Lzm,z,h] - 2*G[-1,0,z]*G[Lzm,0,h] + 2*G[-1,0
         ,z]*G[Lzp,z^(-1),h] + 2*G[-1,0,z]*G[Lzp,z,h] - 2*G[-1,0,z]*G[
         Lzp,0,h] - 2*G[-1,0,z]*G[Kzm,z^(-1),h] - 2*G[-1,0,z]*G[Kzm,z,h
         ] + 2*G[-1,0,z]*G[Kzm,0,h] - 2*G[-1,0,z]*G[Kzp,z^(-1),h] - 2*
         G[-1,0,z]*G[Kzp,z,h] + 2*G[-1,0,z]*G[Kzp,0,h] + G[-1,0,0,z]*G[
         Lzm,h] + G[-1,0,0,z]*G[Lzp,h] - G[-1,0,0,z]*G[Kzm,h] - G[-1,0,
         0,z]*G[Kzp,h] - 2*G[-1,1,0,z]*G[Lzm,h] - 2*G[-1,1,0,z]*G[Lzp,h
         ] + 2*G[-1,1,0,z]*G[Kzm,h] + 2*G[-1,1,0,z]*G[Kzp,h] + 2*G[0,
         z^(-1),0,0,h] - 2*G[0,z]*zeta3 + G[0,z]*G[z^(-1),h]*Pi^2 + G[0
         ,z]*G[z,h]*Pi^2 + 2*G[0,z]*G[Lzm,z^(-1),z^(-1),h] + 2*G[0,z]*
         G[Lzm,z^(-1),z,h] - 2*G[0,z]*G[Lzm,z^(-1),0,h] + 2*G[0,z]*G[
         Lzm,z,z^(-1),h] + 2*G[0,z]*G[Lzm,z,z,h] - 2*G[0,z]*G[Lzm,z,0,h
         ] - 1/2*G[0,z]*G[Lzm,h]*Pi^2 - G[0,z]*G[Lzm,Kzm,z^(-1),h] - G[
         0,z]*G[Lzm,Kzm,z,h] + G[0,z]*G[Lzm,Kzm,0,h] - G[0,z]*G[Lzm,Kzp
         ,z^(-1),h] - G[0,z]*G[Lzm,Kzp,z,h] + G[0,z]*G[Lzm,Kzp,0,h] - 
         G[0,z]*G[Lzm,0,z^(-1),h] - G[0,z]*G[Lzm,0,z,h] + G[0,z]*G[Lzm,
         0,0,h] + 2*G[0,z]*G[Lzp,z^(-1),z^(-1),h] + 2*G[0,z]*G[Lzp,
         z^(-1),z,h] - 2*G[0,z]*G[Lzp,z^(-1),0,h] + 2*G[0,z]*G[Lzp,z,
         z^(-1),h] + 2*G[0,z]*G[Lzp,z,z,h] - 2*G[0,z]*G[Lzp,z,0,h] - 1/
         2*G[0,z]*G[Lzp,h]*Pi^2 - G[0,z]*G[Lzp,Kzm,z^(-1),h] - G[0,z]*
         G[Lzp,Kzm,z,h] + G[0,z]*G[Lzp,Kzm,0,h] - G[0,z]*G[Lzp,Kzp,
         z^(-1),h] - G[0,z]*G[Lzp,Kzp,z,h] + G[0,z]*G[Lzp,Kzp,0,h] - G[
         0,z]*G[Lzp,0,z^(-1),h] - G[0,z]*G[Lzp,0,z,h] + G[0,z]*G[Lzp,0,
         0,h] - 2*G[0,z]*G[Kzm,z^(-1),z^(-1),h] - 2*G[0,z]*G[Kzm,z^(-1)
         ,z,h] + 2*G[0,z]*G[Kzm,z^(-1),0,h] - 2*G[0,z]*G[Kzm,z,z^(-1),h
         ] - 2*G[0,z]*G[Kzm,z,z,h] + 2*G[0,z]*G[Kzm,z,0,h] - 1/6*G[0,z]
         *G[Kzm,h]*Pi^2 + G[0,z]*G[Kzm,Lzm,z^(-1),h] + G[0,z]*G[Kzm,Lzm
         ,z,h] - G[0,z]*G[Kzm,Lzm,0,h] + G[0,z]*G[Kzm,Lzp,z^(-1),h] + 
         G[0,z]*G[Kzm,Lzp,z,h] - G[0,z]*G[Kzm,Lzp,0,h] + G[0,z]*G[Kzm,0
         ,z^(-1),h] + G[0,z]*G[Kzm,0,z,h] - G[0,z]*G[Kzm,0,0,h] - 2*G[0
         ,z]*G[Kzp,z^(-1),z^(-1),h] - 2*G[0,z]*G[Kzp,z^(-1),z,h] + 2*G[
         0,z]*G[Kzp,z^(-1),0,h] - 2*G[0,z]*G[Kzp,z,z^(-1),h] - 2*G[0,z]
         *G[Kzp,z,z,h] + 2*G[0,z]*G[Kzp,z,0,h] - 1/6*G[0,z]*G[Kzp,h]*
         Pi^2 + G[0,z]*G[Kzp,Lzm,z^(-1),h] + G[0,z]*G[Kzp,Lzm,z,h] - G[
         0,z]*G[Kzp,Lzm,0,h] + G[0,z]*G[Kzp,Lzp,z^(-1),h] + G[0,z]*G[
         Kzp,Lzp,z,h] - G[0,z]*G[Kzp,Lzp,0,h] + G[0,z]*G[Kzp,0,z^(-1),h
         ] + G[0,z]*G[Kzp,0,z,h] - G[0,z]*G[Kzp,0,0,h] - 1/3*G[0,z]*G[0
         ,h]*Pi^2 - G[0,z]*G[0,Lzm,z^(-1),h] - G[0,z]*G[0,Lzm,z,h] + G[
         0,z]*G[0,Lzm,0,h] - G[0,z]*G[0,Lzp,z^(-1),h] - G[0,z]*G[0,Lzp,
         z,h] + G[0,z]*G[0,Lzp,0,h] + G[0,z]*G[0,Kzm,z^(-1),h] + G[0,z]
         *G[0,Kzm,z,h] - G[0,z]*G[0,Kzm,0,h] + G[0,z]*G[0,Kzp,z^(-1),h]
          + G[0,z]*G[0,Kzp,z,h] - G[0,z]*G[0,Kzp,0,h] + 2*G[0,z,0,0,h]
          + 4*G[0,h]*zeta3 + G[0,h]*G[1,0,0,z] - G[0,Lzm,z^(-1),0,h] + 
         G[0,Lzm,z,0,h] - 1/6*G[0,Lzm,h]*Pi^2 + G[0,Lzm,h]*G[1,0,z] - 2
         *G[0,Lzm,0,0,h] - G[0,Lzp,z^(-1),0,h] + G[0,Lzp,z,0,h] - 1/6*
         G[0,Lzp,h]*Pi^2 + G[0,Lzp,h]*G[1,0,z] - 2*G[0,Lzp,0,0,h] + G[0
         ,Kzm,z^(-1),0,h] - G[0,Kzm,z,0,h] + 1/6*G[0,Kzm,h]*Pi^2 - G[0,
         Kzm,h]*G[1,0,z] - 2*G[0,Kzm,0,0,h] + G[0,Kzp,z^(-1),0,h] - G[0
         ,Kzp,z,0,h] + 1/6*G[0,Kzp,h]*Pi^2 - G[0,Kzp,h]*G[1,0,z] - 2*G[
         0,Kzp,0,0,h] + 2/3*G[0,-1,z]*Pi^2 - G[0,-1,h]*Pi^2 + 4*G[0,-1,
         -1,0,z] - 36*G[0,-1,-1,0,h] + 4*G[0,-1,0,z]*G[z^(-1),h] + 4*G[
         0,-1,0,z]*G[z,h] - 2*G[0,-1,0,z]*G[Kzm,h] - 2*G[0,-1,0,z]*G[
         Kzp,h] - 2*G[0,-1,0,z]*G[0,h] - G[0,-1,0,0,z] + 24*G[0,-1,0,0,
         h] - 2*G[0,-1,1,0,z] - 12*G[0,-1,1,0,h] - 1/6*G[0,0,z]*Pi^2 + 
         4*G[0,0,z]*G[z^(-1),z^(-1),h] + 4*G[0,0,z]*G[z^(-1),z,h] - 4*
         G[0,0,z]*G[z^(-1),0,h] + 4*G[0,0,z]*G[z,z^(-1),h] + 4*G[0,0,z]
         *G[z,z,h] - 4*G[0,0,z]*G[z,0,h] - G[0,0,z]*G[Lzm,z^(-1),h] - 
         G[0,0,z]*G[Lzm,z,h] - G[0,0,z]*G[Lzm,Kzm,h] - G[0,0,z]*G[Lzm,
         Kzp,h] + 2*G[0,0,z]*G[Lzm,0,h] - G[0,0,z]*G[Lzp,z^(-1),h] - G[
         0,0,z]*G[Lzp,z,h] - G[0,0,z]*G[Lzp,Kzm,h] - G[0,0,z]*G[Lzp,Kzp
         ,h] + 2*G[0,0,z]*G[Lzp,0,h] - G[0,0,z]*G[Kzm,z^(-1),h] - G[0,0
         ,z]*G[Kzm,z,h] + G[0,0,z]*G[Kzm,0,h] - G[0,0,z]*G[Kzp,z^(-1),h
         ] - G[0,0,z]*G[Kzp,z,h] + G[0,0,z]*G[Kzp,0,h] - 2*G[0,0,z]*G[0
         ,z^(-1),h] - 2*G[0,0,z]*G[0,z,h] + G[0,0,z]*G[0,Kzm,h] + G[0,0
         ,z]*G[0,Kzp,h] + G[0,0,z]*G[0,0,h] + 1/2*G[0,0,h]*Pi^2 + 18*G[
         0,0,-1,0,h] + 2*G[0,0,0,z]*G[z^(-1),h] + 2*G[0,0,0,z]*G[z,h]
          - G[0,0,0,z]*G[Lzm,h] - G[0,0,0,z]*G[Lzp,h] - G[0,0,0,z]*G[
         Kzm,h] - G[0,0,0,z]*G[Kzp,h] + G[0,0,0,0,z] - 7*G[0,0,0,0,h]
          + 6*G[0,0,1,0,h] - 1/3*G[0,1,z]*Pi^2 - 1/3*G[0,1,h]*Pi^2 - 2*
         G[0,1,-1,0,z] - 12*G[0,1,-1,0,h] - 4*G[0,1,0,z]*G[z^(-1),h] - 
         4*G[0,1,0,z]*G[z,h] + 2*G[0,1,0,z]*G[Lzm,h] + 2*G[0,1,0,z]*G[
         Lzp,h] + G[0,1,0,z]*G[Kzm,h] + G[0,1,0,z]*G[Kzp,h] + G[0,1,0,z
         ]*G[0,h] + 14*G[0,1,0,0,h] + G[0,1,1,0,z] - 4*G[0,1,1,0,h] - 4
         *G[1,z]*zeta3 - 1/3*G[1,z]*G[Lzm,h]*Pi^2 - 1/3*G[1,z]*G[Lzp,h]
         *Pi^2 + 1/3*G[1,z]*G[Kzm,h]*Pi^2 + 1/3*G[1,z]*G[Kzp,h]*Pi^2 - 
         6*G[1,h]*zeta3 - 2*G[1,-1,0,z]*G[Lzm,h] - 2*G[1,-1,0,z]*G[Lzp,
         h] + 2*G[1,-1,0,z]*G[Kzm,h] + 2*G[1,-1,0,z]*G[Kzp,h] - 1/3*G[1
         ,0,z]*Pi^2 - 2*G[1,0,z]*G[Lzm,z^(-1),h] - 2*G[1,0,z]*G[Lzm,z,h
         ] + G[1,0,z]*G[Lzm,Kzm,h] + G[1,0,z]*G[Lzm,Kzp,h] + G[1,0,z]*
         G[Lzm,0,h] - 2*G[1,0,z]*G[Lzp,z^(-1),h] - 2*G[1,0,z]*G[Lzp,z,h
         ] + G[1,0,z]*G[Lzp,Kzm,h] + G[1,0,z]*G[Lzp,Kzp,h] + G[1,0,z]*
         G[Lzp,0,h] + 2*G[1,0,z]*G[Kzm,z^(-1),h] + 2*G[1,0,z]*G[Kzm,z,h
         ] - G[1,0,z]*G[Kzm,Lzm,h] - G[1,0,z]*G[Kzm,Lzp,h] - G[1,0,z]*
         G[Kzm,0,h] + 2*G[1,0,z]*G[Kzp,z^(-1),h] + 2*G[1,0,z]*G[Kzp,z,h
         ] - G[1,0,z]*G[Kzp,Lzm,h] - G[1,0,z]*G[Kzp,Lzp,h] - G[1,0,z]*
         G[Kzp,0,h] - 1/3*G[1,0,h]*Pi^2 - 2*G[1,0,-1,0,z] - 12*G[1,0,-1
         ,0,h] - 4*G[1,0,0,z]*G[z^(-1),h] - 4*G[1,0,0,z]*G[z,h] + 2*G[1
         ,0,0,z]*G[Lzm,h] + 2*G[1,0,0,z]*G[Lzp,h] + G[1,0,0,z]*G[Kzm,h]
          + G[1,0,0,z]*G[Kzp,h] + 6*G[1,0,0,0,h] + G[1,0,1,0,z] - 4*G[1
         ,0,1,0,h] + G[1,1,0,z]*G[Lzm,h] + G[1,1,0,z]*G[Lzp,h] - G[1,1,
         0,z]*G[Kzm,h] - G[1,1,0,z]*G[Kzp,h] + G[1,1,0,0,z] + 4*G[1,1,0
         ,0,h] ) 
,
M15 ->  + eps^2 * (  - 1/6*Pi^2 - G[z^(-1),0,h] + G[z,0,h] - G[0,z]*G[
         z^(-1),h] - G[0,z]*G[z,h] + G[0,z]*G[0,h] - 2*G[0,0,h] + G[1,0
         ,z] )

       + eps^3 * ( 5*zeta3 + 2*G[z^(-1),z^(-1),0,h] - 2*G[z^(-1),z,0,h]
          + 2/3*G[z^(-1),h]*Pi^2 + 6*G[z^(-1),-1,0,h] - 3*G[z^(-1),0,0,
         h] + 2*G[z^(-1),1,0,h] + 2*G[z,z^(-1),0,h] - 2*G[z,z,0,h] + 1/
         3*G[z,h]*Pi^2 - 6*G[z,-1,0,h] + 5*G[z,0,0,h] - 2*G[z,1,0,h] - 
         G[Kzm,z^(-1),0,h] + G[Kzm,z,0,h] - 1/6*G[Kzm,h]*Pi^2 + 2*G[Kzm
         ,0,0,h] - G[Kzp,z^(-1),0,h] + G[Kzp,z,0,h] - 1/6*G[Kzp,h]*Pi^2
          + 2*G[Kzp,0,0,h] + 1/3*G[-1,z]*Pi^2 + 2*G[-1,0,z]*G[z^(-1),h]
          + 2*G[-1,0,z]*G[z,h] - 2*G[-1,0,z]*G[0,h] + G[-1,0,0,z] - 2*
         G[-1,1,0,z] - G[0,z^(-1),0,h] - 1/2*G[0,z]*Pi^2 + 2*G[0,z]*G[
         z^(-1),z^(-1),h] + 2*G[0,z]*G[z^(-1),z,h] - 2*G[0,z]*G[z^(-1),
         0,h] + 2*G[0,z]*G[z,z^(-1),h] + 2*G[0,z]*G[z,z,h] - 2*G[0,z]*
         G[z,0,h] - G[0,z]*G[Kzm,z^(-1),h] - G[0,z]*G[Kzm,z,h] + G[0,z]
         *G[Kzm,0,h] - G[0,z]*G[Kzp,z^(-1),h] - G[0,z]*G[Kzp,z,h] + G[0
         ,z]*G[Kzp,0,h] - G[0,z]*G[0,z^(-1),h] - G[0,z]*G[0,z,h] + G[0,
         z,0,h] + G[0,h]*G[1,0,z] + 12*G[0,-1,0,h] - G[0,0,z]*G[z^(-1),
         h] - G[0,0,z]*G[z,h] - G[0,0,z]*G[Kzm,h] - G[0,0,z]*G[Kzp,h]
          + 2*G[0,0,z]*G[0,h] + G[0,0,h]*G[0,z] - G[0,0,0,z] - 8*G[0,0,
         0,h] + 2*G[0,1,0,z] + 4*G[0,1,0,h] - 1/3*G[1,z]*Pi^2 - 2*G[1,
         -1,0,z] - 2*G[1,0,z]*G[z^(-1),h] - 2*G[1,0,z]*G[z,h] + G[1,0,z
         ]*G[Kzm,h] + G[1,0,z]*G[Kzp,h] + 2*G[1,0,0,z] - 6*G[1,0,0,h]
          + G[1,1,0,z] )

       + eps^4 * (  - 1/90*Pi^4 - 4*G[z^(-1),z^(-1),z^(-1),0,h] + 4*G[
         z^(-1),z^(-1),z,0,h] - 4/3*G[z^(-1),z^(-1),h]*Pi^2 - 12*G[
         z^(-1),z^(-1),-1,0,h] + 6*G[z^(-1),z^(-1),0,0,h] - 4*G[z^(-1),
         z^(-1),1,0,h] - 4*G[z^(-1),z,z^(-1),0,h] + 4*G[z^(-1),z,z,0,h]
          - 2/3*G[z^(-1),z,h]*Pi^2 + 12*G[z^(-1),z,-1,0,h] - 10*G[
         z^(-1),z,0,0,h] + 4*G[z^(-1),z,1,0,h] + 21*G[z^(-1),h]*zeta3
          + 3*G[z^(-1),Lzm,z^(-1),0,h] - 3*G[z^(-1),Lzm,z,0,h] + 1/2*G[
         z^(-1),Lzm,h]*Pi^2 + 6*G[z^(-1),Lzm,0,0,h] + 3*G[z^(-1),Lzp,
         z^(-1),0,h] - 3*G[z^(-1),Lzp,z,0,h] + 1/2*G[z^(-1),Lzp,h]*Pi^2
          + 6*G[z^(-1),Lzp,0,0,h] - G[z^(-1),Kzm,z^(-1),0,h] + G[z^(-1)
         ,Kzm,z,0,h] - 1/6*G[z^(-1),Kzm,h]*Pi^2 + 2*G[z^(-1),Kzm,0,0,h]
          - G[z^(-1),Kzp,z^(-1),0,h] + G[z^(-1),Kzp,z,0,h] - 1/6*G[
         z^(-1),Kzp,h]*Pi^2 + 2*G[z^(-1),Kzp,0,0,h] - G[z^(-1),-1,h]*
         Pi^2 - 36*G[z^(-1),-1,-1,0,h] + 24*G[z^(-1),-1,0,0,h] - 12*G[
         z^(-1),-1,1,0,h] + 2*G[z^(-1),0,z^(-1),0,h] - 2*G[z^(-1),0,z,0
         ,h] + 7/6*G[z^(-1),0,h]*Pi^2 + 18*G[z^(-1),0,-1,0,h] - 9*G[
         z^(-1),0,0,0,h] + 6*G[z^(-1),0,1,0,h] - 1/3*G[z^(-1),1,h]*Pi^2
          - 12*G[z^(-1),1,-1,0,h] + 2*G[z^(-1),1,0,0,h] - 4*G[z^(-1),1,
         1,0,h] - 4*G[z,z^(-1),z^(-1),0,h] + 4*G[z,z^(-1),z,0,h] - 4/3*
         G[z,z^(-1),h]*Pi^2 - 12*G[z,z^(-1),-1,0,h] + 6*G[z,z^(-1),0,0,
         h] - 4*G[z,z^(-1),1,0,h] - 4*G[z,z,z^(-1),0,h] + 4*G[z,z,z,0,h
         ] - 2/3*G[z,z,h]*Pi^2 + 12*G[z,z,-1,0,h] - 10*G[z,z,0,0,h] + 4
         *G[z,z,1,0,h] - G[z,h]*zeta3 + 3*G[z,Lzm,z^(-1),0,h] - 3*G[z,
         Lzm,z,0,h] + 1/2*G[z,Lzm,h]*Pi^2 + 6*G[z,Lzm,0,0,h] + 3*G[z,
         Lzp,z^(-1),0,h] - 3*G[z,Lzp,z,0,h] + 1/2*G[z,Lzp,h]*Pi^2 + 6*
         G[z,Lzp,0,0,h] - G[z,Kzm,z^(-1),0,h] + G[z,Kzm,z,0,h] - 1/6*G[
         z,Kzm,h]*Pi^2 + 2*G[z,Kzm,0,0,h] - G[z,Kzp,z^(-1),0,h] + G[z,
         Kzp,z,0,h] - 1/6*G[z,Kzp,h]*Pi^2 + 2*G[z,Kzp,0,0,h] + G[z,-1,h
         ]*Pi^2 + 36*G[z,-1,-1,0,h] - 24*G[z,-1,0,0,h] + 12*G[z,-1,1,0,
         h] + 2*G[z,0,z^(-1),0,h] - 2*G[z,0,z,0,h] - 1/6*G[z,0,h]*Pi^2
          - 30*G[z,0,-1,0,h] + 11*G[z,0,0,0,h] - 10*G[z,0,1,0,h] + 1/3*
         G[z,1,h]*Pi^2 + 12*G[z,1,-1,0,h] - 14*G[z,1,0,0,h] + 4*G[z,1,1
         ,0,h] + 2*G[Kzm,z^(-1),z^(-1),0,h] - 2*G[Kzm,z^(-1),z,0,h] + 2/
         3*G[Kzm,z^(-1),h]*Pi^2 + 6*G[Kzm,z^(-1),-1,0,h] - 5*G[Kzm,
         z^(-1),0,0,h] + 2*G[Kzm,z^(-1),1,0,h] + 2*G[Kzm,z,z^(-1),0,h]
          - 2*G[Kzm,z,z,0,h] + 1/3*G[Kzm,z,h]*Pi^2 - 6*G[Kzm,z,-1,0,h]
          + 3*G[Kzm,z,0,0,h] - 2*G[Kzm,z,1,0,h] - 9*G[Kzm,h]*zeta3 - G[
         Kzm,Lzm,z^(-1),0,h] + G[Kzm,Lzm,z,0,h] - 1/6*G[Kzm,Lzm,h]*Pi^2
          - 2*G[Kzm,Lzm,0,0,h] - G[Kzm,Lzp,z^(-1),0,h] + G[Kzm,Lzp,z,0,
         h] - 1/6*G[Kzm,Lzp,h]*Pi^2 - 2*G[Kzm,Lzp,0,0,h] - G[Kzm,0,
         z^(-1),0,h] + G[Kzm,0,z,0,h] - 2/3*G[Kzm,0,h]*Pi^2 - 12*G[Kzm,
         0,-1,0,h] + 8*G[Kzm,0,0,0,h] - 4*G[Kzm,0,1,0,h] + 6*G[Kzm,1,0,
         0,h] + 2*G[Kzp,z^(-1),z^(-1),0,h] - 2*G[Kzp,z^(-1),z,0,h] + 2/
         3*G[Kzp,z^(-1),h]*Pi^2 + 6*G[Kzp,z^(-1),-1,0,h] - 5*G[Kzp,
         z^(-1),0,0,h] + 2*G[Kzp,z^(-1),1,0,h] + 2*G[Kzp,z,z^(-1),0,h]
          - 2*G[Kzp,z,z,0,h] + 1/3*G[Kzp,z,h]*Pi^2 - 6*G[Kzp,z,-1,0,h]
          + 3*G[Kzp,z,0,0,h] - 2*G[Kzp,z,1,0,h] - 9*G[Kzp,h]*zeta3 - G[
         Kzp,Lzm,z^(-1),0,h] + G[Kzp,Lzm,z,0,h] - 1/6*G[Kzp,Lzm,h]*Pi^2
          - 2*G[Kzp,Lzm,0,0,h] - G[Kzp,Lzp,z^(-1),0,h] + G[Kzp,Lzp,z,0,
         h] - 1/6*G[Kzp,Lzp,h]*Pi^2 - 2*G[Kzp,Lzp,0,0,h] - G[Kzp,0,
         z^(-1),0,h] + G[Kzp,0,z,0,h] - 2/3*G[Kzp,0,h]*Pi^2 - 12*G[Kzp,
         0,-1,0,h] + 8*G[Kzp,0,0,0,h] - 4*G[Kzp,0,1,0,h] + 6*G[Kzp,1,0,
         0,h] + 4*G[-1,z]*zeta3 - G[-1,z]*G[z^(-1),h]*Pi^2 - G[-1,z]*G[
         z,h]*Pi^2 + 1/3*G[-1,z]*G[Kzm,h]*Pi^2 + 1/3*G[-1,z]*G[Kzp,h]*
         Pi^2 + 2/3*G[-1,z]*G[0,h]*Pi^2 - 2/3*G[-1,-1,z]*Pi^2 - 4*G[-1,
         -1,0,z]*G[z^(-1),h] - 4*G[-1,-1,0,z]*G[z,h] + 4*G[-1,-1,0,z]*
         G[0,h] - 2*G[-1,-1,0,0,z] + 4*G[-1,-1,1,0,z] + 1/3*G[-1,0,z]*
         Pi^2 - 4*G[-1,0,z]*G[z^(-1),z^(-1),h] - 4*G[-1,0,z]*G[z^(-1),z
         ,h] + 4*G[-1,0,z]*G[z^(-1),0,h] - 4*G[-1,0,z]*G[z,z^(-1),h] - 
         4*G[-1,0,z]*G[z,z,h] + 4*G[-1,0,z]*G[z,0,h] + 2*G[-1,0,z]*G[
         Kzm,z^(-1),h] + 2*G[-1,0,z]*G[Kzm,z,h] - 2*G[-1,0,z]*G[Kzm,0,h
         ] + 2*G[-1,0,z]*G[Kzp,z^(-1),h] + 2*G[-1,0,z]*G[Kzp,z,h] - 2*
         G[-1,0,z]*G[Kzp,0,h] + 2*G[-1,0,z]*G[0,z^(-1),h] + 2*G[-1,0,z]
         *G[0,z,h] - 2*G[-1,0,z]*G[0,0,h] - 2*G[-1,0,-1,0,z] + G[-1,0,0
         ,z]*G[Kzm,h] + G[-1,0,0,z]*G[Kzp,h] - G[-1,0,0,z]*G[0,h] - G[
         -1,0,1,0,z] + 2/3*G[-1,1,z]*Pi^2 + 4*G[-1,1,-1,0,z] + 4*G[-1,1
         ,0,z]*G[z^(-1),h] + 4*G[-1,1,0,z]*G[z,h] - 2*G[-1,1,0,z]*G[Kzm
         ,h] - 2*G[-1,1,0,z]*G[Kzp,h] - 2*G[-1,1,0,z]*G[0,h] - G[-1,1,0
         ,0,z] - 2*G[-1,1,1,0,z] + 2*G[0,z^(-1),z^(-1),0,h] - 2*G[0,
         z^(-1),z,0,h] + 2/3*G[0,z^(-1),h]*Pi^2 - 2*G[0,z^(-1),h]*G[1,0
         ,z] + 6*G[0,z^(-1),-1,0,h] - G[0,z^(-1),0,0,h] + 2*G[0,z^(-1),
         1,0,h] - 6*G[0,z]*zeta3 - 4*G[0,z]*G[z^(-1),z^(-1),z^(-1),h]
          - 4*G[0,z]*G[z^(-1),z^(-1),z,h] + 4*G[0,z]*G[z^(-1),z^(-1),0,
         h] - 4*G[0,z]*G[z^(-1),z,z^(-1),h] - 4*G[0,z]*G[z^(-1),z,z,h]
          + 4*G[0,z]*G[z^(-1),z,0,h] + 2/3*G[0,z]*G[z^(-1),h]*Pi^2 + 3*
         G[0,z]*G[z^(-1),Lzm,z^(-1),h] + 3*G[0,z]*G[z^(-1),Lzm,z,h] - 3
         *G[0,z]*G[z^(-1),Lzm,0,h] + 3*G[0,z]*G[z^(-1),Lzp,z^(-1),h] + 
         3*G[0,z]*G[z^(-1),Lzp,z,h] - 3*G[0,z]*G[z^(-1),Lzp,0,h] - G[0,
         z]*G[z^(-1),Kzm,z^(-1),h] - G[0,z]*G[z^(-1),Kzm,z,h] + G[0,z]*
         G[z^(-1),Kzm,0,h] - G[0,z]*G[z^(-1),Kzp,z^(-1),h] - G[0,z]*G[
         z^(-1),Kzp,z,h] + G[0,z]*G[z^(-1),Kzp,0,h] + 2*G[0,z]*G[z^(-1)
         ,0,z^(-1),h] + 2*G[0,z]*G[z^(-1),0,z,h] - 2*G[0,z]*G[z^(-1),0,
         0,h] - 4*G[0,z]*G[z,z^(-1),z^(-1),h] - 4*G[0,z]*G[z,z^(-1),z,h
         ] + 4*G[0,z]*G[z,z^(-1),0,h] - 4*G[0,z]*G[z,z,z^(-1),h] - 4*G[
         0,z]*G[z,z,z,h] + 4*G[0,z]*G[z,z,0,h] + 2/3*G[0,z]*G[z,h]*Pi^2
          + 3*G[0,z]*G[z,Lzm,z^(-1),h] + 3*G[0,z]*G[z,Lzm,z,h] - 3*G[0,
         z]*G[z,Lzm,0,h] + 3*G[0,z]*G[z,Lzp,z^(-1),h] + 3*G[0,z]*G[z,
         Lzp,z,h] - 3*G[0,z]*G[z,Lzp,0,h] - G[0,z]*G[z,Kzm,z^(-1),h] - 
         G[0,z]*G[z,Kzm,z,h] + G[0,z]*G[z,Kzm,0,h] - G[0,z]*G[z,Kzp,
         z^(-1),h] - G[0,z]*G[z,Kzp,z,h] + G[0,z]*G[z,Kzp,0,h] + 2*G[0,
         z]*G[z,0,z^(-1),h] + 2*G[0,z]*G[z,0,z,h] - 2*G[0,z]*G[z,0,0,h]
          + 2*G[0,z]*G[Kzm,z^(-1),z^(-1),h] + 2*G[0,z]*G[Kzm,z^(-1),z,h
         ] - 2*G[0,z]*G[Kzm,z^(-1),0,h] + 2*G[0,z]*G[Kzm,z,z^(-1),h] + 
         2*G[0,z]*G[Kzm,z,z,h] - 2*G[0,z]*G[Kzm,z,0,h] + 1/6*G[0,z]*G[
         Kzm,h]*Pi^2 - G[0,z]*G[Kzm,Lzm,z^(-1),h] - G[0,z]*G[Kzm,Lzm,z,
         h] + G[0,z]*G[Kzm,Lzm,0,h] - G[0,z]*G[Kzm,Lzp,z^(-1),h] - G[0,
         z]*G[Kzm,Lzp,z,h] + G[0,z]*G[Kzm,Lzp,0,h] - G[0,z]*G[Kzm,0,
         z^(-1),h] - G[0,z]*G[Kzm,0,z,h] + G[0,z]*G[Kzm,0,0,h] + 2*G[0,
         z]*G[Kzp,z^(-1),z^(-1),h] + 2*G[0,z]*G[Kzp,z^(-1),z,h] - 2*G[0
         ,z]*G[Kzp,z^(-1),0,h] + 2*G[0,z]*G[Kzp,z,z^(-1),h] + 2*G[0,z]*
         G[Kzp,z,z,h] - 2*G[0,z]*G[Kzp,z,0,h] + 1/6*G[0,z]*G[Kzp,h]*
         Pi^2 - G[0,z]*G[Kzp,Lzm,z^(-1),h] - G[0,z]*G[Kzp,Lzm,z,h] + G[
         0,z]*G[Kzp,Lzm,0,h] - G[0,z]*G[Kzp,Lzp,z^(-1),h] - G[0,z]*G[
         Kzp,Lzp,z,h] + G[0,z]*G[Kzp,Lzp,0,h] - G[0,z]*G[Kzp,0,z^(-1),h
         ] - G[0,z]*G[Kzp,0,z,h] + G[0,z]*G[Kzp,0,0,h] + 2*G[0,z]*G[0,
         z^(-1),z^(-1),h] + 2*G[0,z]*G[0,z^(-1),z,h] - 2*G[0,z]*G[0,
         z^(-1),0,h] + 2*G[0,z]*G[0,z,z^(-1),h] + 2*G[0,z]*G[0,z,z,h]
          - 2*G[0,z]*G[0,z,0,h] - 5/6*G[0,z]*G[0,h]*Pi^2 - 2*G[0,z]*G[0
         ,Lzm,z^(-1),h] - 2*G[0,z]*G[0,Lzm,z,h] + 2*G[0,z]*G[0,Lzm,0,h]
          - 2*G[0,z]*G[0,Lzp,z^(-1),h] - 2*G[0,z]*G[0,Lzp,z,h] + 2*G[0,
         z]*G[0,Lzp,0,h] + G[0,z]*G[0,Kzm,z^(-1),h] + G[0,z]*G[0,Kzm,z,
         h] - G[0,z]*G[0,Kzm,0,h] + G[0,z]*G[0,Kzp,z^(-1),h] + G[0,z]*
         G[0,Kzp,z,h] - G[0,z]*G[0,Kzp,0,h] + 2*G[0,z,z^(-1),0,h] - 2*
         G[0,z,z,0,h] + 1/3*G[0,z,h]*Pi^2 - 2*G[0,z,h]*G[1,0,z] - 6*G[0
         ,z,-1,0,h] + 7*G[0,z,0,0,h] - 2*G[0,z,1,0,h] + 12*G[0,h]*zeta3
          - 1/3*G[0,h]*G[1,z]*Pi^2 - 2*G[0,h]*G[1,-1,0,z] + 2*G[0,h]*G[
         1,0,0,z] + G[0,h]*G[1,1,0,z] - 2*G[0,Lzm,z^(-1),0,h] + 2*G[0,
         Lzm,z,0,h] - 1/3*G[0,Lzm,h]*Pi^2 + 2*G[0,Lzm,h]*G[1,0,z] - 4*
         G[0,Lzm,0,0,h] - 2*G[0,Lzp,z^(-1),0,h] + 2*G[0,Lzp,z,0,h] - 1/
         3*G[0,Lzp,h]*Pi^2 + 2*G[0,Lzp,h]*G[1,0,z] - 4*G[0,Lzp,0,0,h]
          + G[0,Kzm,z^(-1),0,h] - G[0,Kzm,z,0,h] + 1/6*G[0,Kzm,h]*Pi^2
          - G[0,Kzm,h]*G[1,0,z] - 2*G[0,Kzm,0,0,h] + G[0,Kzp,z^(-1),0,h
         ] - G[0,Kzp,z,0,h] + 1/6*G[0,Kzp,h]*Pi^2 - G[0,Kzp,h]*G[1,0,z]
          - 2*G[0,Kzp,0,0,h] + 2/3*G[0,-1,z]*Pi^2 - 2*G[0,-1,h]*Pi^2 - 
         72*G[0,-1,-1,0,h] + 2*G[0,-1,0,z]*G[z^(-1),h] + 2*G[0,-1,0,z]*
         G[z,h] + 2*G[0,-1,0,z]*G[Kzm,h] + 2*G[0,-1,0,z]*G[Kzp,h] - 4*
         G[0,-1,0,z]*G[0,h] + 2*G[0,-1,0,0,z] + 48*G[0,-1,0,0,h] - 4*G[
         0,-1,1,0,z] - 24*G[0,-1,1,0,h] - G[0,0,z^(-1),h]*G[0,z] - G[0,
         0,z^(-1),0,h] - 1/3*G[0,0,z]*Pi^2 + 2*G[0,0,z]*G[z^(-1),z^(-1)
         ,h] + 2*G[0,0,z]*G[z^(-1),z,h] - G[0,0,z]*G[z^(-1),Kzm,h] - G[
         0,0,z]*G[z^(-1),Kzp,h] - G[0,0,z]*G[z^(-1),0,h] + 2*G[0,0,z]*
         G[z,z^(-1),h] + 2*G[0,0,z]*G[z,z,h] - G[0,0,z]*G[z,Kzm,h] - G[
         0,0,z]*G[z,Kzp,h] - G[0,0,z]*G[z,0,h] + G[0,0,z]*G[Kzm,z^(-1),
         h] + G[0,0,z]*G[Kzm,z,h] - G[0,0,z]*G[Kzm,0,h] + G[0,0,z]*G[
         Kzp,z^(-1),h] + G[0,0,z]*G[Kzp,z,h] - G[0,0,z]*G[Kzp,0,h] - 3*
         G[0,0,z]*G[0,z^(-1),h] - 3*G[0,0,z]*G[0,z,h] + G[0,0,z]*G[0,
         Kzm,h] + G[0,0,z]*G[0,Kzp,h] + 2*G[0,0,z]*G[0,0,h] - G[0,0,z,h
         ]*G[0,z] + G[0,0,z,0,h] + G[0,0,h]*Pi^2 + G[0,0,h]*G[1,0,z] + 
         2*G[0,0,-1,0,z] + 48*G[0,0,-1,0,h] - 2*G[0,0,0,z]*G[z^(-1),h]
          - 2*G[0,0,0,z]*G[z,h] + G[0,0,0,z]*G[Kzm,h] + G[0,0,0,z]*G[
         Kzp,h] + G[0,0,0,z]*G[0,h] + G[0,0,0,h]*G[0,z] - 20*G[0,0,0,0,
         h] + G[0,0,1,0,z] + 16*G[0,0,1,0,h] - 2/3*G[0,1,z]*Pi^2 - 2/3*
         G[0,1,h]*Pi^2 - 4*G[0,1,-1,0,z] - 24*G[0,1,-1,0,h] - G[0,1,0,z
         ]*G[z^(-1),h] - G[0,1,0,z]*G[z,h] - G[0,1,0,z]*G[Kzm,h] - G[0,
         1,0,z]*G[Kzp,h] + 2*G[0,1,0,z]*G[0,h] + G[0,1,0,0,z] + 22*G[0,
         1,0,0,h] + 2*G[0,1,1,0,z] - 8*G[0,1,1,0,h] - 10*G[1,z]*zeta3
          + 2/3*G[1,z]*G[z^(-1),h]*Pi^2 + 2/3*G[1,z]*G[z,h]*Pi^2 - 1/3*
         G[1,z]*G[Kzm,h]*Pi^2 - 1/3*G[1,z]*G[Kzp,h]*Pi^2 + 18*G[1,h]*
         zeta3 + 2/3*G[1,-1,z]*Pi^2 + 4*G[1,-1,-1,0,z] + 4*G[1,-1,0,z]*
         G[z^(-1),h] + 4*G[1,-1,0,z]*G[z,h] - 2*G[1,-1,0,z]*G[Kzm,h] - 
         2*G[1,-1,0,z]*G[Kzp,h] - G[1,-1,0,0,z] - 2*G[1,-1,1,0,z] - 5/6
         *G[1,0,z]*Pi^2 + 4*G[1,0,z]*G[z^(-1),z^(-1),h] + 4*G[1,0,z]*G[
         z^(-1),z,h] - 3*G[1,0,z]*G[z^(-1),Lzm,h] - 3*G[1,0,z]*G[z^(-1)
         ,Lzp,h] + G[1,0,z]*G[z^(-1),Kzm,h] + G[1,0,z]*G[z^(-1),Kzp,h]
          - 2*G[1,0,z]*G[z^(-1),0,h] + 4*G[1,0,z]*G[z,z^(-1),h] + 4*G[1
         ,0,z]*G[z,z,h] - 3*G[1,0,z]*G[z,Lzm,h] - 3*G[1,0,z]*G[z,Lzp,h]
          + G[1,0,z]*G[z,Kzm,h] + G[1,0,z]*G[z,Kzp,h] - 2*G[1,0,z]*G[z,
         0,h] - 2*G[1,0,z]*G[Kzm,z^(-1),h] - 2*G[1,0,z]*G[Kzm,z,h] + G[
         1,0,z]*G[Kzm,Lzm,h] + G[1,0,z]*G[Kzm,Lzp,h] + G[1,0,z]*G[Kzm,0
         ,h] - 2*G[1,0,z]*G[Kzp,z^(-1),h] - 2*G[1,0,z]*G[Kzp,z,h] + G[1
         ,0,z]*G[Kzp,Lzm,h] + G[1,0,z]*G[Kzp,Lzp,h] + G[1,0,z]*G[Kzp,0,
         h] + G[1,0,h]*Pi^2 - 4*G[1,0,-1,0,z] + 36*G[1,0,-1,0,h] - G[1,
         0,0,z]*G[z^(-1),h] - G[1,0,0,z]*G[z,h] - G[1,0,0,z]*G[Kzm,h]
          - G[1,0,0,z]*G[Kzp,h] + G[1,0,0,0,z] - 18*G[1,0,0,0,h] + 2*G[
         1,0,1,0,z] + 12*G[1,0,1,0,h] - 1/3*G[1,1,z]*Pi^2 - 2*G[1,1,-1,
         0,z] - 2*G[1,1,0,z]*G[z^(-1),h] - 2*G[1,1,0,z]*G[z,h] + G[1,1,
         0,z]*G[Kzm,h] + G[1,1,0,z]*G[Kzp,h] + 2*G[1,1,0,0,z] - 12*G[1,
         1,0,0,h] + G[1,1,1,0,z] ) 
,
M16 ->  + eps^3 * (  - 2*zeta3 + G[Jz^(-1),z^(-1),0,h] + G[Jz^(-1),z,0,
         h] - 1/6*G[Jz^(-1),h]*Pi^2 - G[Jz^(-1),1,0,h] - G[Jz,z^(-1),0,
         h] - G[Jz,z,0,h] + 1/6*G[Jz,h]*Pi^2 + G[Jz,0,0,h] + G[Jz,1,0,h
         ] + 2*G[0,z^(-1),0,h] + 1/6*G[0,z]*Pi^2 + G[0,z]*G[Jz^(-1),
         z^(-1),h] - G[0,z]*G[Jz^(-1),z,h] - G[0,z]*G[Jz,z^(-1),h] + G[
         0,z]*G[Jz,z,h] + 2*G[0,z]*G[0,z^(-1),h] - 2*G[0,z]*G[0,z,h] + 
         2*G[0,z,0,h] - 1/3*G[0,h]*Pi^2 - 3*G[0,0,z]*G[Jz^(-1),h] - G[0
         ,0,z]*G[Jz,h] + G[0,0,0,z] - G[0,0,0,h] - 2*G[0,1,0,h] + 4*G[1
         ,0,0,z] - G[1,0,0,h] - 1/6*G[Cm,z]*Pi^2 - 3*G[Cm,0,0,z] - 1/6*
         G[Cp,z]*Pi^2 - 3*G[Cp,0,0,z] )

       + eps^4 * ( 11/360*Pi^4 + 2*G[z^(-1),Jz^(-1),z^(-1),0,h] + 2*G[
         z^(-1),Jz^(-1),z,0,h] - 1/3*G[z^(-1),Jz^(-1),h]*Pi^2 - 2*G[
         z^(-1),Jz^(-1),1,0,h] - 4*G[z^(-1),h]*zeta3 - 2*G[z^(-1),Jz,
         z^(-1),0,h] - 2*G[z^(-1),Jz,z,0,h] + 1/3*G[z^(-1),Jz,h]*Pi^2
          + 2*G[z^(-1),Jz,0,0,h] + 2*G[z^(-1),Jz,1,0,h] + 4*G[z^(-1),0,
         z^(-1),0,h] + 4*G[z^(-1),0,z,0,h] - 2/3*G[z^(-1),0,h]*Pi^2 - 2
         *G[z^(-1),0,0,0,h] - 4*G[z^(-1),0,1,0,h] - 2*G[z^(-1),1,0,0,h]
          - 2*G[Jz^(-1),z^(-1),z^(-1),0,h] - 2*G[Jz^(-1),z^(-1),z,0,h]
          - 2*G[Jz^(-1),z^(-1),-1,0,h] + G[Jz^(-1),z^(-1),0,0,h] + 2*G[
         Jz^(-1),z^(-1),1,0,h] - 2*G[Jz^(-1),z,z^(-1),0,h] - 2*G[
         Jz^(-1),z,z,0,h] + 1/3*G[Jz^(-1),z,h]*Pi^2 - 2*G[Jz^(-1),z,-1,
         0,h] + G[Jz^(-1),z,0,0,h] + 2*G[Jz^(-1),z,1,0,h] + 10*G[
         Jz^(-1),h]*zeta3 + G[Jz^(-1),Jz,z^(-1),0,h] + G[Jz^(-1),Jz,z,0
         ,h] - 1/6*G[Jz^(-1),Jz,h]*Pi^2 - G[Jz^(-1),Jz,0,0,h] - G[
         Jz^(-1),Jz,1,0,h] - 2*G[Jz^(-1),-1,z^(-1),0,h] - 2*G[Jz^(-1),
         -1,z,0,h] + 1/3*G[Jz^(-1),-1,h]*Pi^2 + G[Jz^(-1),-1,0,0,h] + 2
         *G[Jz^(-1),-1,1,0,h] + G[Jz^(-1),1,z^(-1),0,h] + G[Jz^(-1),1,z
         ,0,h] + 2*G[Jz^(-1),1,-1,0,h] - G[Jz^(-1),1,1,0,h] + 2*G[z,
         Jz^(-1),z^(-1),0,h] + 2*G[z,Jz^(-1),z,0,h] - 1/3*G[z,Jz^(-1),h
         ]*Pi^2 - 2*G[z,Jz^(-1),1,0,h] - 4*G[z,h]*zeta3 - 2*G[z,Jz,
         z^(-1),0,h] - 2*G[z,Jz,z,0,h] + 1/3*G[z,Jz,h]*Pi^2 + 2*G[z,Jz,
         0,0,h] + 2*G[z,Jz,1,0,h] + 4*G[z,0,z^(-1),0,h] + 4*G[z,0,z,0,h
         ] - 2/3*G[z,0,h]*Pi^2 - 2*G[z,0,0,0,h] - 4*G[z,0,1,0,h] - 2*G[
         z,1,0,0,h] + 2*G[Jz,z^(-1),z^(-1),0,h] + 2*G[Jz,z^(-1),z,0,h]
          + 2*G[Jz,z^(-1),-1,0,h] - 3*G[Jz,z^(-1),0,0,h] - 2*G[Jz,
         z^(-1),1,0,h] - G[Jz,Jz^(-1),z^(-1),0,h] - G[Jz,Jz^(-1),z,0,h]
          + 1/6*G[Jz,Jz^(-1),h]*Pi^2 + G[Jz,Jz^(-1),1,0,h] + 2*G[Jz,z,
         z^(-1),0,h] + 2*G[Jz,z,z,0,h] - 1/3*G[Jz,z,h]*Pi^2 + 2*G[Jz,z,
         -1,0,h] - 3*G[Jz,z,0,0,h] - 2*G[Jz,z,1,0,h] + 3*G[Jz,h]*zeta3
          + 2*G[Jz,-1,z^(-1),0,h] + 2*G[Jz,-1,z,0,h] - 1/3*G[Jz,-1,h]*
         Pi^2 - G[Jz,-1,0,0,h] - 2*G[Jz,-1,1,0,h] - 4*G[Jz,0,z^(-1),0,h
         ] - 4*G[Jz,0,z,0,h] + 1/2*G[Jz,0,h]*Pi^2 - 2*G[Jz,0,-1,0,h] + 
         4*G[Jz,0,0,0,h] + 4*G[Jz,0,1,0,h] - G[Jz,1,z^(-1),0,h] - G[Jz,
         1,z,0,h] - 2*G[Jz,1,-1,0,h] + 3*G[Jz,1,0,0,h] + G[Jz,1,1,0,h]
          - 6*G[-1,0,z]*G[Jz^(-1),z^(-1),h] + 6*G[-1,0,z]*G[Jz^(-1),z,h
         ] + 6*G[-1,0,z]*G[Jz,z^(-1),h] - 6*G[-1,0,z]*G[Jz,z,h] - 12*G[
         -1,0,z]*G[0,z^(-1),h] + 12*G[-1,0,z]*G[0,z,h] - 4*G[0,z^(-1),
         z^(-1),0,h] - 4*G[0,z^(-1),z,0,h] - 4*G[0,z^(-1),h]*G[1,0,z]
          - 4*G[0,z^(-1),-1,0,h] + 4*G[0,z^(-1),0,0,h] + 4*G[0,z^(-1),1
         ,0,h] - 4*G[0,z]*zeta3 + 2*G[0,z]*G[z^(-1),Jz^(-1),z^(-1),h]
          - 2*G[0,z]*G[z^(-1),Jz^(-1),z,h] + 1/3*G[0,z]*G[z^(-1),h]*
         Pi^2 - 2*G[0,z]*G[z^(-1),Jz,z^(-1),h] + 2*G[0,z]*G[z^(-1),Jz,z
         ,h] + 4*G[0,z]*G[z^(-1),0,z^(-1),h] - 4*G[0,z]*G[z^(-1),0,z,h]
          - 2*G[0,z]*G[Jz^(-1),z^(-1),z^(-1),h] + 2*G[0,z]*G[Jz^(-1),
         z^(-1),z,h] - 2*G[0,z]*G[Jz^(-1),z,z^(-1),h] + 2*G[0,z]*G[
         Jz^(-1),z,z,h] + 1/2*G[0,z]*G[Jz^(-1),h]*Pi^2 + G[0,z]*G[
         Jz^(-1),Jz,z^(-1),h] - G[0,z]*G[Jz^(-1),Jz,z,h] - 2*G[0,z]*G[
         Jz^(-1),-1,z^(-1),h] + 2*G[0,z]*G[Jz^(-1),-1,z,h] + G[0,z]*G[
         Jz^(-1),1,z^(-1),h] - G[0,z]*G[Jz^(-1),1,z,h] + 2*G[0,z]*G[z,
         Jz^(-1),z^(-1),h] - 2*G[0,z]*G[z,Jz^(-1),z,h] + 1/3*G[0,z]*G[z
         ,h]*Pi^2 - 2*G[0,z]*G[z,Jz,z^(-1),h] + 2*G[0,z]*G[z,Jz,z,h] + 
         4*G[0,z]*G[z,0,z^(-1),h] - 4*G[0,z]*G[z,0,z,h] + 2*G[0,z]*G[Jz
         ,z^(-1),z^(-1),h] - 2*G[0,z]*G[Jz,z^(-1),z,h] - G[0,z]*G[Jz,
         Jz^(-1),z^(-1),h] + G[0,z]*G[Jz,Jz^(-1),z,h] + 2*G[0,z]*G[Jz,z
         ,z^(-1),h] - 2*G[0,z]*G[Jz,z,z,h] + 2*G[0,z]*G[Jz,-1,z^(-1),h]
          - 2*G[0,z]*G[Jz,-1,z,h] - 4*G[0,z]*G[Jz,0,z^(-1),h] + 4*G[0,z
         ]*G[Jz,0,z,h] - G[0,z]*G[Jz,1,z^(-1),h] + G[0,z]*G[Jz,1,z,h]
          - 4*G[0,z]*G[0,z^(-1),z^(-1),h] + 4*G[0,z]*G[0,z^(-1),z,h] - 
         4*G[0,z]*G[0,z,z^(-1),h] + 4*G[0,z]*G[0,z,z,h] + 2*G[0,z]*G[0,
         Jz,z^(-1),h] - 2*G[0,z]*G[0,Jz,z,h] - G[0,z]*G[1,Jz^(-1),
         z^(-1),h] + G[0,z]*G[1,Jz^(-1),z,h] - 1/6*G[0,z]*G[1,h]*Pi^2
          + G[0,z]*G[1,Jz,z^(-1),h] - G[0,z]*G[1,Jz,z,h] - 4*G[0,z,
         z^(-1),0,h] - 4*G[0,z,z,0,h] + 2/3*G[0,z,h]*Pi^2 + 4*G[0,z,h]*
         G[1,0,z] - 4*G[0,z,-1,0,h] + 4*G[0,z,0,0,h] + 4*G[0,z,1,0,h]
          + 3*G[0,h]*zeta3 + 2*G[0,Jz,z^(-1),0,h] + 2*G[0,Jz,z,0,h] - 1/
         3*G[0,Jz,h]*Pi^2 - 2*G[0,Jz,0,0,h] - 2*G[0,Jz,1,0,h] - 4*G[0,
         -1,z^(-1),h]*G[0,z] - 4*G[0,-1,z^(-1),0,h] + 4*G[0,-1,z,h]*G[0
         ,z] - 4*G[0,-1,z,0,h] + 2/3*G[0,-1,h]*Pi^2 + 4*G[0,-1,h]*G[0,0
         ,z] + 18*G[0,-1,0,z]*G[Jz^(-1),h] + 6*G[0,-1,0,z]*G[Jz,h] + 2*
         G[0,-1,0,0,h] + 4*G[0,-1,1,0,h] + 2*G[0,0,z^(-1),h]*G[0,z] + 2
         *G[0,0,z^(-1),0,h] - 1/6*G[0,0,z]*Pi^2 - 6*G[0,0,z]*G[z^(-1),
         Jz^(-1),h] - 2*G[0,0,z]*G[z^(-1),Jz,h] + 7*G[0,0,z]*G[Jz^(-1),
         z^(-1),h] - G[0,0,z]*G[Jz^(-1),z,h] + G[0,0,z]*G[Jz^(-1),Jz,h]
          + 2*G[0,0,z]*G[Jz^(-1),-1,h] - G[0,0,z]*G[Jz^(-1),1,h] - 6*G[
         0,0,z]*G[z,Jz^(-1),h] - 2*G[0,0,z]*G[z,Jz,h] - 5*G[0,0,z]*G[Jz
         ,z^(-1),h] + 3*G[0,0,z]*G[Jz,Jz^(-1),h] + 3*G[0,0,z]*G[Jz,z,h]
          - 2*G[0,0,z]*G[Jz,-1,h] + G[0,0,z]*G[Jz,1,h] + 12*G[0,0,z]*G[
         0,z^(-1),h] - 4*G[0,0,z]*G[0,z,h] + 2*G[0,0,z]*G[0,Jz,h] - 2*
         G[0,0,z]*G[0,1,h] - 2*G[0,0,z]*G[1,z^(-1),h] + 3*G[0,0,z]*G[1,
         Jz^(-1),h] - 2*G[0,0,z]*G[1,z,h] + G[0,0,z]*G[1,Jz,h] - 2*G[0,
         0,z,h]*G[0,z] + 2*G[0,0,z,0,h] - 1/6*G[0,0,h]*Pi^2 - 6*G[0,0,
         -1,0,z] + 2*G[0,0,-1,0,h] + 2*G[0,0,0,z]*G[z^(-1),h] - 9*G[0,0
         ,0,z]*G[Jz^(-1),h] + 2*G[0,0,0,z]*G[z,h] - 4*G[0,0,0,z]*G[Jz,h
         ] - G[0,0,0,z]*G[1,h] + 3*G[0,0,0,0,z] - 3*G[0,0,0,0,h] - 2*G[
         0,0,1,0,z] - 2*G[0,0,1,0,h] + 2*G[0,1,z^(-1),h]*G[0,z] + 2*G[0
         ,1,z^(-1),0,h] - 2*G[0,1,z,h]*G[0,z] + 2*G[0,1,z,0,h] + 4*G[0,
         1,-1,0,h] + 6*G[0,1,0,z]*G[Jz^(-1),h] + 2*G[0,1,0,z]*G[Jz,h]
          + 2*G[0,1,0,0,z] - 2*G[0,1,0,0,h] - 2*G[0,1,1,0,h] + 2*G[1,
         z^(-1),0,0,h] - G[1,Jz^(-1),z^(-1),0,h] - G[1,Jz^(-1),z,0,h]
          + 1/6*G[1,Jz^(-1),h]*Pi^2 + G[1,Jz^(-1),1,0,h] - 12*G[1,z]*
         zeta3 + 2*G[1,z,0,0,h] + 3*G[1,h]*zeta3 + G[1,Jz,z^(-1),0,h]
          + G[1,Jz,z,0,h] - 1/6*G[1,Jz,h]*Pi^2 - G[1,Jz,0,0,h] - G[1,Jz
         ,1,0,h] - 2/3*G[1,0,z]*Pi^2 - 2*G[1,0,z]*G[Jz^(-1),z^(-1),h]
          + 2*G[1,0,z]*G[Jz^(-1),z,h] + 2*G[1,0,z]*G[Jz,z^(-1),h] - 2*
         G[1,0,z]*G[Jz,z,h] + 1/6*G[1,0,h]*Pi^2 - 24*G[1,0,-1,0,z] + 2*
         G[1,0,-1,0,h] + 8*G[1,0,0,z]*G[z^(-1),h] - 6*G[1,0,0,z]*G[
         Jz^(-1),h] + 8*G[1,0,0,z]*G[z,h] - 6*G[1,0,0,z]*G[Jz,h] - 4*G[
         1,0,0,z]*G[1,h] + 12*G[1,0,0,0,z] - 2*G[1,0,0,0,h] - 8*G[1,0,1
         ,0,z] + 8*G[1,1,0,0,z] - G[1,1,0,0,h] + 10*G[Cm,z]*zeta3 - 1/3
         *G[Cm,z]*G[z^(-1),h]*Pi^2 - 1/3*G[Cm,z]*G[z,h]*Pi^2 + 1/6*G[Cm
         ,z]*G[Jz,h]*Pi^2 + 1/6*G[Cm,z]*G[1,h]*Pi^2 + 1/2*G[Cm,0,z]*
         Pi^2 + 18*G[Cm,0,-1,0,z] - 6*G[Cm,0,0,z]*G[z^(-1),h] - 6*G[Cm,
         0,0,z]*G[z,h] + 3*G[Cm,0,0,z]*G[Jz,h] + 3*G[Cm,0,0,z]*G[1,h]
          - 9*G[Cm,0,0,0,z] + 6*G[Cm,0,1,0,z] - 6*G[Cm,1,0,0,z] + 10*G[
         Cp,z]*zeta3 - 1/3*G[Cp,z]*G[z^(-1),h]*Pi^2 - 1/3*G[Cp,z]*G[z,h
         ]*Pi^2 + 1/6*G[Cp,z]*G[Jz,h]*Pi^2 + 1/6*G[Cp,z]*G[1,h]*Pi^2 + 
         1/2*G[Cp,0,z]*Pi^2 + 18*G[Cp,0,-1,0,z] - 6*G[Cp,0,0,z]*G[
         z^(-1),h] - 6*G[Cp,0,0,z]*G[z,h] + 3*G[Cp,0,0,z]*G[Jz,h] + 3*
         G[Cp,0,0,z]*G[1,h] - 9*G[Cp,0,0,0,z] + 6*G[Cp,0,1,0,z] - 6*G[
         Cp,1,0,0,z] ) 
,
M17 ->  + eps^2 * ( G[0,0,z] - G[0,0,h] )

       + eps^3 * ( 2*G[z^(-1),0,0,h] - G[Jz^(-1),z^(-1),0,h] - G[
         Jz^(-1),z,0,h] + 1/6*G[Jz^(-1),h]*Pi^2 + G[Jz^(-1),1,0,h] + 2*
         G[z,0,0,h] + G[Jz,z^(-1),0,h] + G[Jz,z,0,h] - 1/6*G[Jz,h]*Pi^2
          - G[Jz,0,0,h] - G[Jz,1,0,h] - 1/3*G[0,z]*Pi^2 - G[0,z]*G[
         Jz^(-1),z^(-1),h] + G[0,z]*G[Jz^(-1),z,h] + G[0,z]*G[Jz,z^(-1)
         ,h] - G[0,z]*G[Jz,z,h] + 1/6*G[0,h]*Pi^2 - 6*G[0,-1,0,z] + 2*
         G[0,-1,0,h] - 2*G[0,0,z]*G[z^(-1),h] + 3*G[0,0,z]*G[Jz^(-1),h]
          - 2*G[0,0,z]*G[z,h] + G[0,0,z]*G[Jz,h] + 2*G[0,0,0,z] - 2*G[0
         ,0,0,h] - 2*G[0,1,0,z] - 2*G[1,0,0,z] - G[1,0,0,h] + 1/6*G[Cm,
         z]*Pi^2 + 3*G[Cm,0,0,z] + 1/6*G[Cp,z]*Pi^2 + 3*G[Cp,0,0,z] )

       + eps^4 * ( 1/40*Pi^4 - 4*G[z^(-1),z^(-1),0,0,h] - 4*G[z^(-1),z,
         0,0,h] + 4*G[z^(-1),h]*zeta3 - 4*G[z^(-1),0,z^(-1),0,h] - 4*G[
         z^(-1),0,z,0,h] + 1/3*G[z^(-1),0,h]*Pi^2 - 4*G[z^(-1),0,-1,0,h
         ] + 6*G[z^(-1),0,0,0,h] + 4*G[z^(-1),0,1,0,h] + 4*G[z^(-1),1,0
         ,0,h] + 2*G[Jz^(-1),z^(-1),z^(-1),0,h] + 2*G[Jz^(-1),z^(-1),z,
         0,h] + 2*G[Jz^(-1),z^(-1),-1,0,h] - G[Jz^(-1),z^(-1),0,0,h] - 
         2*G[Jz^(-1),z^(-1),1,0,h] + 2*G[Jz^(-1),z,z^(-1),0,h] + 2*G[
         Jz^(-1),z,z,0,h] - 1/3*G[Jz^(-1),z,h]*Pi^2 + 2*G[Jz^(-1),z,-1,
         0,h] - G[Jz^(-1),z,0,0,h] - 2*G[Jz^(-1),z,1,0,h] - 10*G[
         Jz^(-1),h]*zeta3 - G[Jz^(-1),Jz,z^(-1),0,h] - G[Jz^(-1),Jz,z,0
         ,h] + 1/6*G[Jz^(-1),Jz,h]*Pi^2 + G[Jz^(-1),Jz,0,0,h] + G[
         Jz^(-1),Jz,1,0,h] + 2*G[Jz^(-1),-1,z^(-1),0,h] + 2*G[Jz^(-1),
         -1,z,0,h] - 1/3*G[Jz^(-1),-1,h]*Pi^2 - G[Jz^(-1),-1,0,0,h] - 2
         *G[Jz^(-1),-1,1,0,h] - G[Jz^(-1),1,z^(-1),0,h] - G[Jz^(-1),1,z
         ,0,h] - 2*G[Jz^(-1),1,-1,0,h] + G[Jz^(-1),1,1,0,h] - 4*G[z,
         z^(-1),0,0,h] - 4*G[z,z,0,0,h] + 4*G[z,h]*zeta3 - 4*G[z,0,
         z^(-1),0,h] - 4*G[z,0,z,0,h] + 1/3*G[z,0,h]*Pi^2 - 4*G[z,0,-1,
         0,h] + 6*G[z,0,0,0,h] + 4*G[z,0,1,0,h] + 4*G[z,1,0,0,h] - 2*G[
         Jz,z^(-1),z^(-1),0,h] - 2*G[Jz,z^(-1),z,0,h] - 2*G[Jz,z^(-1),
         -1,0,h] + 3*G[Jz,z^(-1),0,0,h] + 2*G[Jz,z^(-1),1,0,h] + G[Jz,
         Jz^(-1),z^(-1),0,h] + G[Jz,Jz^(-1),z,0,h] - 1/6*G[Jz,Jz^(-1),h
         ]*Pi^2 - G[Jz,Jz^(-1),1,0,h] - 2*G[Jz,z,z^(-1),0,h] - 2*G[Jz,z
         ,z,0,h] + 1/3*G[Jz,z,h]*Pi^2 - 2*G[Jz,z,-1,0,h] + 3*G[Jz,z,0,0
         ,h] + 2*G[Jz,z,1,0,h] - 3*G[Jz,h]*zeta3 - 2*G[Jz,-1,z^(-1),0,h
         ] - 2*G[Jz,-1,z,0,h] + 1/3*G[Jz,-1,h]*Pi^2 + G[Jz,-1,0,0,h] + 
         2*G[Jz,-1,1,0,h] + 4*G[Jz,0,z^(-1),0,h] + 4*G[Jz,0,z,0,h] - 1/
         2*G[Jz,0,h]*Pi^2 + 2*G[Jz,0,-1,0,h] - 4*G[Jz,0,0,0,h] - 4*G[Jz
         ,0,1,0,h] + G[Jz,1,z^(-1),0,h] + G[Jz,1,z,0,h] + 2*G[Jz,1,-1,0
         ,h] - 3*G[Jz,1,0,0,h] - G[Jz,1,1,0,h] + 6*G[-1,0,z]*G[Jz^(-1),
         z^(-1),h] - 6*G[-1,0,z]*G[Jz^(-1),z,h] - 6*G[-1,0,z]*G[Jz,
         z^(-1),h] + 6*G[-1,0,z]*G[Jz,z,h] + 2*G[0,z^(-1),0,0,h] - 4*G[
         0,z]*zeta3 + 1/3*G[0,z]*G[z^(-1),h]*Pi^2 - 4*G[0,z]*G[z^(-1),0
         ,z^(-1),h] + 4*G[0,z]*G[z^(-1),0,z,h] + 2*G[0,z]*G[Jz^(-1),
         z^(-1),z^(-1),h] - 2*G[0,z]*G[Jz^(-1),z^(-1),z,h] + 2*G[0,z]*
         G[Jz^(-1),z,z^(-1),h] - 2*G[0,z]*G[Jz^(-1),z,z,h] - 1/2*G[0,z]
         *G[Jz^(-1),h]*Pi^2 - G[0,z]*G[Jz^(-1),Jz,z^(-1),h] + G[0,z]*G[
         Jz^(-1),Jz,z,h] + 2*G[0,z]*G[Jz^(-1),-1,z^(-1),h] - 2*G[0,z]*
         G[Jz^(-1),-1,z,h] - G[0,z]*G[Jz^(-1),1,z^(-1),h] + G[0,z]*G[
         Jz^(-1),1,z,h] + 1/3*G[0,z]*G[z,h]*Pi^2 - 4*G[0,z]*G[z,0,
         z^(-1),h] + 4*G[0,z]*G[z,0,z,h] - 2*G[0,z]*G[Jz,z^(-1),z^(-1),
         h] + 2*G[0,z]*G[Jz,z^(-1),z,h] + G[0,z]*G[Jz,Jz^(-1),z^(-1),h]
          - G[0,z]*G[Jz,Jz^(-1),z,h] - 2*G[0,z]*G[Jz,z,z^(-1),h] + 2*G[
         0,z]*G[Jz,z,z,h] - 2*G[0,z]*G[Jz,-1,z^(-1),h] + 2*G[0,z]*G[Jz,
         -1,z,h] + 4*G[0,z]*G[Jz,0,z^(-1),h] - 4*G[0,z]*G[Jz,0,z,h] + 
         G[0,z]*G[Jz,1,z^(-1),h] - G[0,z]*G[Jz,1,z,h] - G[0,z]*G[1,
         Jz^(-1),z^(-1),h] + G[0,z]*G[1,Jz^(-1),z,h] - 1/6*G[0,z]*G[1,h
         ]*Pi^2 + G[0,z]*G[1,Jz,z^(-1),h] - G[0,z]*G[1,Jz,z,h] + 2*G[0,
         z,0,0,h] + 3*G[0,h]*zeta3 + G[0,-1,z]*Pi^2 - 1/3*G[0,-1,h]*
         Pi^2 + 36*G[0,-1,-1,0,z] - 4*G[0,-1,-1,0,h] + 12*G[0,-1,0,z]*
         G[z^(-1),h] - 18*G[0,-1,0,z]*G[Jz^(-1),h] + 12*G[0,-1,0,z]*G[z
         ,h] - 6*G[0,-1,0,z]*G[Jz,h] - 24*G[0,-1,0,0,z] + 2*G[0,-1,0,0,
         h] + 12*G[0,-1,1,0,z] + 2*G[0,0,z^(-1),h]*G[0,z] + 2*G[0,0,
         z^(-1),0,h] - 1/3*G[0,0,z]*Pi^2 + 4*G[0,0,z]*G[z^(-1),z^(-1),h
         ] + 4*G[0,0,z]*G[z^(-1),z,h] - 7*G[0,0,z]*G[Jz^(-1),z^(-1),h]
          + G[0,0,z]*G[Jz^(-1),z,h] - G[0,0,z]*G[Jz^(-1),Jz,h] - 2*G[0,
         0,z]*G[Jz^(-1),-1,h] + G[0,0,z]*G[Jz^(-1),1,h] + 4*G[0,0,z]*G[
         z,z^(-1),h] + 4*G[0,0,z]*G[z,z,h] + 5*G[0,0,z]*G[Jz,z^(-1),h]
          - 3*G[0,0,z]*G[Jz,Jz^(-1),h] - 3*G[0,0,z]*G[Jz,z,h] + 2*G[0,0
         ,z]*G[Jz,-1,h] - G[0,0,z]*G[Jz,1,h] - 2*G[0,0,z]*G[0,z^(-1),h]
          - 2*G[0,0,z]*G[0,z,h] - 2*G[0,0,z]*G[1,z^(-1),h] + 3*G[0,0,z]
         *G[1,Jz^(-1),h] - 2*G[0,0,z]*G[1,z,h] + G[0,0,z]*G[1,Jz,h] - 2
         *G[0,0,z,h]*G[0,z] + 2*G[0,0,z,0,h] - 12*G[0,0,-1,0,z] + 4*G[0
         ,0,-1,0,h] - 6*G[0,0,0,z]*G[z^(-1),h] + 9*G[0,0,0,z]*G[Jz^(-1)
         ,h] - 6*G[0,0,0,z]*G[z,h] + 4*G[0,0,0,z]*G[Jz,h] - G[0,0,0,z]*
         G[1,h] + 4*G[0,0,0,0,z] - 4*G[0,0,0,0,h] - 4*G[0,0,1,0,z] - 2*
         G[0,0,1,0,h] + 1/3*G[0,1,z]*Pi^2 + 12*G[0,1,-1,0,z] + 4*G[0,1,
         0,z]*G[z^(-1),h] - 6*G[0,1,0,z]*G[Jz^(-1),h] + 4*G[0,1,0,z]*G[
         z,h] - 2*G[0,1,0,z]*G[Jz,h] - 12*G[0,1,0,0,z] - 2*G[0,1,0,0,h]
          + 4*G[0,1,1,0,z] + 2*G[1,z^(-1),0,0,h] - G[1,Jz^(-1),z^(-1),0
         ,h] - G[1,Jz^(-1),z,0,h] + 1/6*G[1,Jz^(-1),h]*Pi^2 + G[1,
         Jz^(-1),1,0,h] + 6*G[1,z]*zeta3 + 2*G[1,z,0,0,h] + 3*G[1,h]*
         zeta3 + G[1,Jz,z^(-1),0,h] + G[1,Jz,z,0,h] - 1/6*G[1,Jz,h]*
         Pi^2 - G[1,Jz,0,0,h] - G[1,Jz,1,0,h] + 1/3*G[1,0,z]*Pi^2 + 2*
         G[1,0,z]*G[Jz^(-1),z^(-1),h] - 2*G[1,0,z]*G[Jz^(-1),z,h] - 2*
         G[1,0,z]*G[Jz,z^(-1),h] + 2*G[1,0,z]*G[Jz,z,h] + 1/6*G[1,0,h]*
         Pi^2 + 12*G[1,0,-1,0,z] + 2*G[1,0,-1,0,h] - 4*G[1,0,0,z]*G[
         z^(-1),h] + 6*G[1,0,0,z]*G[Jz^(-1),h] - 4*G[1,0,0,z]*G[z,h] + 
         6*G[1,0,0,z]*G[Jz,h] - 4*G[1,0,0,z]*G[1,h] - 6*G[1,0,0,0,z] - 
         2*G[1,0,0,0,h] + 4*G[1,0,1,0,z] - 4*G[1,1,0,0,z] - G[1,1,0,0,h
         ] - 10*G[Cm,z]*zeta3 - 1/6*G[Cm,z]*G[Jz,h]*Pi^2 + 1/6*G[Cm,z]*
         G[1,h]*Pi^2 - 1/2*G[Cm,0,z]*Pi^2 - 18*G[Cm,0,-1,0,z] - 3*G[Cm,
         0,0,z]*G[Jz,h] + 3*G[Cm,0,0,z]*G[1,h] + 9*G[Cm,0,0,0,z] - 6*G[
         Cm,0,1,0,z] + 6*G[Cm,1,0,0,z] - 10*G[Cp,z]*zeta3 - 1/6*G[Cp,z]
         *G[Jz,h]*Pi^2 + 1/6*G[Cp,z]*G[1,h]*Pi^2 - 1/2*G[Cp,0,z]*Pi^2
          - 18*G[Cp,0,-1,0,z] - 3*G[Cp,0,0,z]*G[Jz,h] + 3*G[Cp,0,0,z]*
         G[1,h] + 9*G[Cp,0,0,0,z] - 6*G[Cp,0,1,0,z] + 6*G[Cp,1,0,0,z] ) 
,
M18 ->  + eps^2 * ( 1/6*Pi^2 - G[z^(-1),0,h] - G[z,0,h] - G[0,z]*G[
         z^(-1),h] + G[0,z]*G[z,h] - G[0,0,z] + G[0,0,h] + G[1,0,h] )

       + eps^3 * ( 3*zeta3 + 2*G[z^(-1),z^(-1),0,h] + 2*G[z^(-1),z,0,h]
          + 2*G[z^(-1),-1,0,h] - 3*G[z^(-1),0,0,h] - 2*G[z^(-1),1,0,h]
          - G[Jz^(-1),z^(-1),0,h] - G[Jz^(-1),z,0,h] + 1/6*G[Jz^(-1),h]
         *Pi^2 + G[Jz^(-1),1,0,h] + 2*G[z,z^(-1),0,h] + 2*G[z,z,0,h] - 
         1/3*G[z,h]*Pi^2 + 2*G[z,-1,0,h] - 3*G[z,0,0,h] - 2*G[z,1,0,h]
          + 2*G[-1,z^(-1),h]*G[0,z] + 2*G[-1,z^(-1),0,h] - 2*G[-1,z,h]*
         G[0,z] + 2*G[-1,z,0,h] - 1/3*G[-1,h]*Pi^2 - 2*G[-1,h]*G[0,0,z]
          + 6*G[-1,0,z]*G[z^(-1),h] - 6*G[-1,0,z]*G[z,h] - G[-1,0,0,h]
          - 2*G[-1,1,0,h] - 4*G[0,z^(-1),0,h] + 2*G[0,z]*G[z^(-1),
         z^(-1),h] - 2*G[0,z]*G[z^(-1),z,h] - G[0,z]*G[Jz^(-1),z^(-1),h
         ] + G[0,z]*G[Jz^(-1),z,h] + 2*G[0,z]*G[z,z^(-1),h] - 2*G[0,z]*
         G[z,z,h] - 4*G[0,z]*G[0,z^(-1),h] + 4*G[0,z]*G[0,z,h] - G[0,z]
         *G[1,z^(-1),h] + G[0,z]*G[1,z,h] - 4*G[0,z,0,h] + 1/2*G[0,h]*
         Pi^2 + 6*G[0,-1,0,z] - 2*G[0,-1,0,h] - 5*G[0,0,z]*G[z^(-1),h]
          + 3*G[0,0,z]*G[Jz^(-1),h] + 3*G[0,0,z]*G[z,h] + G[0,0,z]*G[1,
         h] - 4*G[0,0,0,z] + 4*G[0,0,0,h] + 2*G[0,1,0,z] + 4*G[0,1,0,h]
          - G[1,z^(-1),0,h] - G[1,z,0,h] - 2*G[1,-1,0,h] + 2*G[1,0,z]*
         G[z^(-1),h] - 2*G[1,0,z]*G[z,h] - 6*G[1,0,0,z] + 3*G[1,0,0,h]
          + G[1,1,0,h] + 1/6*G[Cm,z]*Pi^2 + 3*G[Cm,0,0,z] + 1/6*G[Cp,z]
         *Pi^2 + 3*G[Cp,0,0,z] )

       + eps^4 * (  - 13/360*Pi^4 - 4*G[z^(-1),z^(-1),z^(-1),0,h] - 4*
         G[z^(-1),z^(-1),z,0,h] - 4*G[z^(-1),z^(-1),-1,0,h] + 6*G[
         z^(-1),z^(-1),0,0,h] + 4*G[z^(-1),z^(-1),1,0,h] - G[z^(-1),
         Jz^(-1),z^(-1),0,h] - G[z^(-1),Jz^(-1),z,0,h] + 1/6*G[z^(-1),
         Jz^(-1),h]*Pi^2 + G[z^(-1),Jz^(-1),1,0,h] - 4*G[z^(-1),z,
         z^(-1),0,h] - 4*G[z^(-1),z,z,0,h] + 2/3*G[z^(-1),z,h]*Pi^2 - 4
         *G[z^(-1),z,-1,0,h] + 6*G[z^(-1),z,0,0,h] + 4*G[z^(-1),z,1,0,h
         ] + 22*G[z^(-1),h]*zeta3 + 3*G[z^(-1),Jz,z^(-1),0,h] + 3*G[
         z^(-1),Jz,z,0,h] - 1/2*G[z^(-1),Jz,h]*Pi^2 - 3*G[z^(-1),Jz,0,0
         ,h] - 3*G[z^(-1),Jz,1,0,h] - 4*G[z^(-1),-1,z^(-1),0,h] - 4*G[
         z^(-1),-1,z,0,h] + 1/3*G[z^(-1),-1,h]*Pi^2 - 4*G[z^(-1),-1,-1,
         0,h] + 4*G[z^(-1),-1,0,0,h] + 4*G[z^(-1),-1,1,0,h] + 2*G[
         z^(-1),0,z^(-1),0,h] + 2*G[z^(-1),0,z,0,h] + 1/6*G[z^(-1),0,h]
         *Pi^2 + 6*G[z^(-1),0,-1,0,h] - 6*G[z^(-1),0,0,0,h] - 2*G[
         z^(-1),0,1,0,h] + 2*G[z^(-1),1,z^(-1),0,h] + 2*G[z^(-1),1,z,0,
         h] + 4*G[z^(-1),1,-1,0,h] - 3*G[z^(-1),1,0,0,h] - 2*G[z^(-1),1
         ,1,0,h] + 2*G[Jz^(-1),z^(-1),z^(-1),0,h] + 2*G[Jz^(-1),z^(-1),
         z,0,h] + 2*G[Jz^(-1),z^(-1),-1,0,h] - G[Jz^(-1),z^(-1),0,0,h]
          - 2*G[Jz^(-1),z^(-1),1,0,h] + 2*G[Jz^(-1),z,z^(-1),0,h] + 2*
         G[Jz^(-1),z,z,0,h] - 1/3*G[Jz^(-1),z,h]*Pi^2 + 2*G[Jz^(-1),z,
         -1,0,h] - G[Jz^(-1),z,0,0,h] - 2*G[Jz^(-1),z,1,0,h] - 10*G[
         Jz^(-1),h]*zeta3 - G[Jz^(-1),Jz,z^(-1),0,h] - G[Jz^(-1),Jz,z,0
         ,h] + 1/6*G[Jz^(-1),Jz,h]*Pi^2 + G[Jz^(-1),Jz,0,0,h] + G[
         Jz^(-1),Jz,1,0,h] + 2*G[Jz^(-1),-1,z^(-1),0,h] + 2*G[Jz^(-1),
         -1,z,0,h] - 1/3*G[Jz^(-1),-1,h]*Pi^2 - G[Jz^(-1),-1,0,0,h] - 2
         *G[Jz^(-1),-1,1,0,h] - G[Jz^(-1),1,z^(-1),0,h] - G[Jz^(-1),1,z
         ,0,h] - 2*G[Jz^(-1),1,-1,0,h] + G[Jz^(-1),1,1,0,h] - 4*G[z,
         z^(-1),z^(-1),0,h] - 4*G[z,z^(-1),z,0,h] - 4*G[z,z^(-1),-1,0,h
         ] + 6*G[z,z^(-1),0,0,h] + 4*G[z,z^(-1),1,0,h] - G[z,Jz^(-1),
         z^(-1),0,h] - G[z,Jz^(-1),z,0,h] + 1/6*G[z,Jz^(-1),h]*Pi^2 + 
         G[z,Jz^(-1),1,0,h] - 4*G[z,z,z^(-1),0,h] - 4*G[z,z,z,0,h] + 2/
         3*G[z,z,h]*Pi^2 - 4*G[z,z,-1,0,h] + 6*G[z,z,0,0,h] + 4*G[z,z,1
         ,0,h] + 3*G[z,Jz,z^(-1),0,h] + 3*G[z,Jz,z,0,h] - 1/2*G[z,Jz,h]
         *Pi^2 - 3*G[z,Jz,0,0,h] - 3*G[z,Jz,1,0,h] - 4*G[z,-1,z^(-1),0,
         h] - 4*G[z,-1,z,0,h] + 1/3*G[z,-1,h]*Pi^2 - 4*G[z,-1,-1,0,h]
          + 4*G[z,-1,0,0,h] + 4*G[z,-1,1,0,h] + 2*G[z,0,z^(-1),0,h] + 2
         *G[z,0,z,0,h] + 1/6*G[z,0,h]*Pi^2 + 6*G[z,0,-1,0,h] - 6*G[z,0,
         0,0,h] - 2*G[z,0,1,0,h] + 2*G[z,1,z^(-1),0,h] + 2*G[z,1,z,0,h]
          + 4*G[z,1,-1,0,h] - 3*G[z,1,0,0,h] - 2*G[z,1,1,0,h] - 4*G[-1,
         z^(-1),z^(-1),h]*G[0,z] - 4*G[-1,z^(-1),z^(-1),0,h] + 4*G[-1,
         z^(-1),z,h]*G[0,z] - 4*G[-1,z^(-1),z,0,h] + 12*G[-1,z^(-1),h]*
         G[0,0,z] - 4*G[-1,z^(-1),h]*G[1,0,z] - 4*G[-1,z^(-1),-1,0,h]
          + 4*G[-1,z^(-1),0,0,h] + 4*G[-1,z^(-1),1,0,h] + G[-1,Jz^(-1),
         z^(-1),h]*G[0,z] + G[-1,Jz^(-1),z^(-1),0,h] - G[-1,Jz^(-1),z,h
         ]*G[0,z] + G[-1,Jz^(-1),z,0,h] - 1/6*G[-1,Jz^(-1),h]*Pi^2 - 3*
         G[-1,Jz^(-1),h]*G[0,0,z] - G[-1,Jz^(-1),1,0,h] - G[-1,z]*G[
         z^(-1),h]*Pi^2 + G[-1,z]*G[z,h]*Pi^2 - 4*G[-1,z,z^(-1),h]*G[0,
         z] - 4*G[-1,z,z^(-1),0,h] + 4*G[-1,z,z,h]*G[0,z] - 4*G[-1,z,z,
         0,h] + 2/3*G[-1,z,h]*Pi^2 - 4*G[-1,z,h]*G[0,0,z] + 4*G[-1,z,h]
         *G[1,0,z] - 4*G[-1,z,-1,0,h] + 4*G[-1,z,0,0,h] + 4*G[-1,z,1,0,
         h] + 7*G[-1,h]*zeta3 + 1/2*G[-1,h]*G[0,z]*Pi^2 + 12*G[-1,h]*G[
         0,-1,0,z] - 5*G[-1,h]*G[0,0,0,z] + 4*G[-1,h]*G[0,1,0,z] + G[-1
         ,Jz,z^(-1),h]*G[0,z] + G[-1,Jz,z^(-1),0,h] - G[-1,Jz,z,h]*G[0,
         z] + G[-1,Jz,z,0,h] - 1/6*G[-1,Jz,h]*Pi^2 + G[-1,Jz,h]*G[0,0,z
         ] - G[-1,Jz,0,0,h] - G[-1,Jz,1,0,h] - 4*G[-1,-1,z^(-1),h]*G[0,
         z] - 4*G[-1,-1,z^(-1),0,h] + 4*G[-1,-1,z,h]*G[0,z] - 4*G[-1,-1
         ,z,0,h] + 2/3*G[-1,-1,h]*Pi^2 + 4*G[-1,-1,h]*G[0,0,z] - 36*G[
         -1,-1,0,z]*G[z^(-1),h] + 36*G[-1,-1,0,z]*G[z,h] + 2*G[-1,-1,0,
         0,h] + 4*G[-1,-1,1,0,h] + 4*G[-1,0,z^(-1),h]*G[0,z] + 4*G[-1,0
         ,z^(-1),0,h] - 12*G[-1,0,z]*G[z^(-1),z^(-1),h] + 12*G[-1,0,z]*
         G[z^(-1),z,h] + 6*G[-1,0,z]*G[Jz^(-1),z^(-1),h] - 6*G[-1,0,z]*
         G[Jz^(-1),z,h] - 12*G[-1,0,z]*G[z,z^(-1),h] + 12*G[-1,0,z]*G[z
         ,z,h] - 12*G[-1,0,z]*G[-1,z^(-1),h] + 12*G[-1,0,z]*G[-1,z,h]
          + 24*G[-1,0,z]*G[0,z^(-1),h] - 24*G[-1,0,z]*G[0,z,h] + 6*G[-1
         ,0,z]*G[1,z^(-1),h] - 6*G[-1,0,z]*G[1,z,h] - 4*G[-1,0,z,h]*G[0
         ,z] + 4*G[-1,0,z,0,h] - 1/2*G[-1,0,h]*Pi^2 + 2*G[-1,0,-1,0,h]
          + 24*G[-1,0,0,z]*G[z^(-1),h] - 24*G[-1,0,0,z]*G[z,h] - 4*G[-1
         ,0,0,0,h] - 4*G[-1,0,1,0,h] + 2*G[-1,1,z^(-1),h]*G[0,z] + 2*G[
         -1,1,z^(-1),0,h] - 2*G[-1,1,z,h]*G[0,z] + 2*G[-1,1,z,0,h] - 2*
         G[-1,1,h]*G[0,0,z] + 4*G[-1,1,-1,0,h] - 12*G[-1,1,0,z]*G[
         z^(-1),h] + 12*G[-1,1,0,z]*G[z,h] - 3*G[-1,1,0,0,h] - 2*G[-1,1
         ,1,0,h] + 8*G[0,z^(-1),z^(-1),0,h] + 8*G[0,z^(-1),z,0,h] + 8*
         G[0,z^(-1),h]*G[1,0,z] + 8*G[0,z^(-1),-1,0,h] - 10*G[0,z^(-1),
         0,0,h] - 8*G[0,z^(-1),1,0,h] + 12*G[0,z]*zeta3 - 4*G[0,z]*G[
         z^(-1),z^(-1),z^(-1),h] + 4*G[0,z]*G[z^(-1),z^(-1),z,h] - G[0,
         z]*G[z^(-1),Jz^(-1),z^(-1),h] + G[0,z]*G[z^(-1),Jz^(-1),z,h]
          - 4*G[0,z]*G[z^(-1),z,z^(-1),h] + 4*G[0,z]*G[z^(-1),z,z,h] + 
         2/3*G[0,z]*G[z^(-1),h]*Pi^2 + 3*G[0,z]*G[z^(-1),Jz,z^(-1),h]
          - 3*G[0,z]*G[z^(-1),Jz,z,h] - 4*G[0,z]*G[z^(-1),-1,z^(-1),h]
          + 4*G[0,z]*G[z^(-1),-1,z,h] + 2*G[0,z]*G[z^(-1),0,z^(-1),h]
          - 2*G[0,z]*G[z^(-1),0,z,h] + 2*G[0,z]*G[z^(-1),1,z^(-1),h] - 
         2*G[0,z]*G[z^(-1),1,z,h] + 2*G[0,z]*G[Jz^(-1),z^(-1),z^(-1),h]
          - 2*G[0,z]*G[Jz^(-1),z^(-1),z,h] + 2*G[0,z]*G[Jz^(-1),z,
         z^(-1),h] - 2*G[0,z]*G[Jz^(-1),z,z,h] - 1/2*G[0,z]*G[Jz^(-1),h
         ]*Pi^2 - G[0,z]*G[Jz^(-1),Jz,z^(-1),h] + G[0,z]*G[Jz^(-1),Jz,z
         ,h] + 2*G[0,z]*G[Jz^(-1),-1,z^(-1),h] - 2*G[0,z]*G[Jz^(-1),-1,
         z,h] - G[0,z]*G[Jz^(-1),1,z^(-1),h] + G[0,z]*G[Jz^(-1),1,z,h]
          - 4*G[0,z]*G[z,z^(-1),z^(-1),h] + 4*G[0,z]*G[z,z^(-1),z,h] - 
         G[0,z]*G[z,Jz^(-1),z^(-1),h] + G[0,z]*G[z,Jz^(-1),z,h] - 4*G[0
         ,z]*G[z,z,z^(-1),h] + 4*G[0,z]*G[z,z,z,h] - 2/3*G[0,z]*G[z,h]*
         Pi^2 + 3*G[0,z]*G[z,Jz,z^(-1),h] - 3*G[0,z]*G[z,Jz,z,h] - 4*G[
         0,z]*G[z,-1,z^(-1),h] + 4*G[0,z]*G[z,-1,z,h] + 2*G[0,z]*G[z,0,
         z^(-1),h] - 2*G[0,z]*G[z,0,z,h] + 2*G[0,z]*G[z,1,z^(-1),h] - 2
         *G[0,z]*G[z,1,z,h] + 8*G[0,z]*G[0,z^(-1),z^(-1),h] - 8*G[0,z]*
         G[0,z^(-1),z,h] + 8*G[0,z]*G[0,z,z^(-1),h] - 8*G[0,z]*G[0,z,z,
         h] - 4*G[0,z]*G[0,Jz,z^(-1),h] + 4*G[0,z]*G[0,Jz,z,h] + 2*G[0,
         z]*G[1,z^(-1),z^(-1),h] - 2*G[0,z]*G[1,z^(-1),z,h] + G[0,z]*G[
         1,Jz^(-1),z^(-1),h] - G[0,z]*G[1,Jz^(-1),z,h] + 2*G[0,z]*G[1,z
         ,z^(-1),h] - 2*G[0,z]*G[1,z,z,h] - 2*G[0,z]*G[1,Jz,z^(-1),h]
          + 2*G[0,z]*G[1,Jz,z,h] + 2*G[0,z]*G[1,-1,z^(-1),h] - 2*G[0,z]
         *G[1,-1,z,h] - 2*G[0,z]*G[1,0,z^(-1),h] + 2*G[0,z]*G[1,0,z,h]
          - G[0,z]*G[1,1,z^(-1),h] + G[0,z]*G[1,1,z,h] + 8*G[0,z,z^(-1)
         ,0,h] + 8*G[0,z,z,0,h] - 4/3*G[0,z,h]*Pi^2 - 8*G[0,z,h]*G[1,0,
         z] + 8*G[0,z,-1,0,h] - 10*G[0,z,0,0,h] - 8*G[0,z,1,0,h] - 9*G[
         0,h]*zeta3 - 4*G[0,Jz,z^(-1),0,h] - 4*G[0,Jz,z,0,h] + 2/3*G[0,
         Jz,h]*Pi^2 + 4*G[0,Jz,0,0,h] + 4*G[0,Jz,1,0,h] + 8*G[0,-1,
         z^(-1),h]*G[0,z] + 8*G[0,-1,z^(-1),0,h] - G[0,-1,z]*Pi^2 - 8*
         G[0,-1,z,h]*G[0,z] + 8*G[0,-1,z,0,h] - G[0,-1,h]*Pi^2 - 8*G[0,
         -1,h]*G[0,0,z] - 36*G[0,-1,-1,0,z] + 4*G[0,-1,-1,0,h] + 30*G[0
         ,-1,0,z]*G[z^(-1),h] - 18*G[0,-1,0,z]*G[Jz^(-1),h] - 18*G[0,-1
         ,0,z]*G[z,h] - 6*G[0,-1,0,z]*G[1,h] + 24*G[0,-1,0,0,z] - 6*G[0
         ,-1,0,0,h] - 12*G[0,-1,1,0,z] - 8*G[0,-1,1,0,h] - 6*G[0,0,
         z^(-1),h]*G[0,z] - 6*G[0,0,z^(-1),0,h] + 2/3*G[0,0,z]*Pi^2 + 
         10*G[0,0,z]*G[z^(-1),z^(-1),h] + 3*G[0,0,z]*G[z^(-1),Jz^(-1),h
         ] - 6*G[0,0,z]*G[z^(-1),z,h] + 3*G[0,0,z]*G[z^(-1),Jz,h] + 4*
         G[0,0,z]*G[z^(-1),-1,h] - 2*G[0,0,z]*G[z^(-1),1,h] - 7*G[0,0,z
         ]*G[Jz^(-1),z^(-1),h] + G[0,0,z]*G[Jz^(-1),z,h] - G[0,0,z]*G[
         Jz^(-1),Jz,h] - 2*G[0,0,z]*G[Jz^(-1),-1,h] + G[0,0,z]*G[
         Jz^(-1),1,h] + 10*G[0,0,z]*G[z,z^(-1),h] + 3*G[0,0,z]*G[z,
         Jz^(-1),h] - 6*G[0,0,z]*G[z,z,h] + 3*G[0,0,z]*G[z,Jz,h] + 4*G[
         0,0,z]*G[z,-1,h] - 2*G[0,0,z]*G[z,1,h] - 22*G[0,0,z]*G[0,
         z^(-1),h] + 10*G[0,0,z]*G[0,z,h] - 4*G[0,0,z]*G[0,Jz,h] + 4*G[
         0,0,z]*G[0,1,h] - 3*G[0,0,z]*G[1,z^(-1),h] - 3*G[0,0,z]*G[1,
         Jz^(-1),h] + 5*G[0,0,z]*G[1,z,h] - 2*G[0,0,z]*G[1,Jz,h] - 2*G[
         0,0,z]*G[1,-1,h] + G[0,0,z]*G[1,1,h] + 6*G[0,0,z,h]*G[0,z] - 6
         *G[0,0,z,0,h] + 1/3*G[0,0,h]*Pi^2 + 24*G[0,0,-1,0,z] - 8*G[0,0
         ,-1,0,h] - 14*G[0,0,0,z]*G[z^(-1),h] + 9*G[0,0,0,z]*G[Jz^(-1),
         h] + 6*G[0,0,0,z]*G[z,h] + 4*G[0,0,0,z]*G[1,h] - 10*G[0,0,0,0,
         z] + 10*G[0,0,0,0,h] + 8*G[0,0,1,0,z] + 6*G[0,0,1,0,h] - 4*G[0
         ,1,z^(-1),h]*G[0,z] - 4*G[0,1,z^(-1),0,h] - 1/3*G[0,1,z]*Pi^2
          + 4*G[0,1,z,h]*G[0,z] - 4*G[0,1,z,0,h] - 12*G[0,1,-1,0,z] - 8
         *G[0,1,-1,0,h] + 10*G[0,1,0,z]*G[z^(-1),h] - 6*G[0,1,0,z]*G[
         Jz^(-1),h] - 6*G[0,1,0,z]*G[z,h] - 2*G[0,1,0,z]*G[1,h] + 8*G[0
         ,1,0,0,z] + 6*G[0,1,0,0,h] - 4*G[0,1,1,0,z] + 4*G[0,1,1,0,h]
          + 2*G[1,z^(-1),z^(-1),0,h] + 2*G[1,z^(-1),z,0,h] + 2*G[1,
         z^(-1),-1,0,h] - 5*G[1,z^(-1),0,0,h] - 2*G[1,z^(-1),1,0,h] + 
         G[1,Jz^(-1),z^(-1),0,h] + G[1,Jz^(-1),z,0,h] - 1/6*G[1,Jz^(-1)
         ,h]*Pi^2 - G[1,Jz^(-1),1,0,h] + 18*G[1,z]*zeta3 - 1/3*G[1,z]*
         G[z^(-1),h]*Pi^2 + 1/3*G[1,z]*G[z,h]*Pi^2 + 2*G[1,z,z^(-1),0,h
         ] + 2*G[1,z,z,0,h] - 1/3*G[1,z,h]*Pi^2 + 2*G[1,z,-1,0,h] - 5*
         G[1,z,0,0,h] - 2*G[1,z,1,0,h] - 10*G[1,h]*zeta3 - 2*G[1,Jz,
         z^(-1),0,h] - 2*G[1,Jz,z,0,h] + 1/3*G[1,Jz,h]*Pi^2 + 2*G[1,Jz,
         0,0,h] + 2*G[1,Jz,1,0,h] + 2*G[1,-1,z^(-1),0,h] + 2*G[1,-1,z,0
         ,h] + 4*G[1,-1,-1,0,h] - 12*G[1,-1,0,z]*G[z^(-1),h] + 12*G[1,
         -1,0,z]*G[z,h] - 3*G[1,-1,0,0,h] - 2*G[1,-1,1,0,h] - 2*G[1,0,
         z^(-1),0,h] + G[1,0,z]*Pi^2 - 4*G[1,0,z]*G[z^(-1),z^(-1),h] + 
         4*G[1,0,z]*G[z^(-1),z,h] + 2*G[1,0,z]*G[Jz^(-1),z^(-1),h] - 2*
         G[1,0,z]*G[Jz^(-1),z,h] - 4*G[1,0,z]*G[z,z^(-1),h] + 4*G[1,0,z
         ]*G[z,z,h] + 2*G[1,0,z]*G[1,z^(-1),h] - 2*G[1,0,z]*G[1,z,h] - 
         2*G[1,0,z,0,h] - 1/6*G[1,0,h]*Pi^2 + 36*G[1,0,-1,0,z] - 6*G[1,
         0,-1,0,h] + 2*G[1,0,0,z]*G[z^(-1),h] + 6*G[1,0,0,z]*G[Jz^(-1),
         h] - 14*G[1,0,0,z]*G[z,h] + 6*G[1,0,0,z]*G[1,h] - 18*G[1,0,0,0
         ,z] + 6*G[1,0,0,0,h] + 12*G[1,0,1,0,z] + 2*G[1,0,1,0,h] - G[1,
         1,z^(-1),0,h] - G[1,1,z,0,h] - 2*G[1,1,-1,0,h] - 4*G[1,1,0,z]*
         G[z^(-1),h] + 4*G[1,1,0,z]*G[z,h] - 12*G[1,1,0,0,z] + 3*G[1,1,
         0,0,h] + G[1,1,1,0,h] - 10*G[Cm,z]*zeta3 + 1/6*G[Cm,z]*G[
         z^(-1),h]*Pi^2 + 1/6*G[Cm,z]*G[z,h]*Pi^2 - 1/6*G[Cm,z]*G[-1,h]
         *Pi^2 - 1/6*G[Cm,z]*G[1,h]*Pi^2 - 1/2*G[Cm,0,z]*Pi^2 - 18*G[Cm
         ,0,-1,0,z] + 3*G[Cm,0,0,z]*G[z^(-1),h] + 3*G[Cm,0,0,z]*G[z,h]
          - 3*G[Cm,0,0,z]*G[-1,h] - 3*G[Cm,0,0,z]*G[1,h] + 9*G[Cm,0,0,0
         ,z] - 6*G[Cm,0,1,0,z] + 6*G[Cm,1,0,0,z] - 10*G[Cp,z]*zeta3 + 1/
         6*G[Cp,z]*G[z^(-1),h]*Pi^2 + 1/6*G[Cp,z]*G[z,h]*Pi^2 - 1/6*G[
         Cp,z]*G[-1,h]*Pi^2 - 1/6*G[Cp,z]*G[1,h]*Pi^2 - 1/2*G[Cp,0,z]*
         Pi^2 - 18*G[Cp,0,-1,0,z] + 3*G[Cp,0,0,z]*G[z^(-1),h] + 3*G[Cp,
         0,0,z]*G[z,h] - 3*G[Cp,0,0,z]*G[-1,h] - 3*G[Cp,0,0,z]*G[1,h]
          + 9*G[Cp,0,0,0,z] - 6*G[Cp,0,1,0,z] + 6*G[Cp,1,0,0,z] ) 
,
M19 ->  + eps^3 * ( G[0,0,h]*G[0,z] - 3*G[0,0,0,z] )

       + eps^4 * (  - 2*G[-1,0,z]*G[0,0,h] + 6*G[-1,0,0,0,z] - 1/6*G[0,
         z]*G[0,h]*Pi^2 - 2*G[0,-1,0,h]*G[0,z] + 8*G[0,-1,0,0,z] + 1/2*
         G[0,0,z]*Pi^2 + G[0,0,z]*G[0,0,h] - 1/6*G[0,0,h]*Pi^2 + 6*G[0,
         0,-1,0,z] + G[0,0,0,h]*G[0,z] - 10*G[0,0,0,0,z] ) 
,
M20 ->  + eps^3 * ( G[0,0,z]*G[0,h] - 3*G[0,0,0,h] )

       + eps^4 * (  - 2*G[-1,0,h]*G[0,0,z] + 6*G[-1,0,0,0,h] - 1/6*G[0,
         z]*G[0,h]*Pi^2 - 2*G[0,-1,0,z]*G[0,h] + 8*G[0,-1,0,0,h] - 1/6*
         G[0,0,z]*Pi^2 + G[0,0,z]*G[0,0,h] + 1/2*G[0,0,h]*Pi^2 + 6*G[0,
         0,-1,0,h] + G[0,0,0,z]*G[0,h] - 10*G[0,0,0,0,h] ) 
,
M21 ->  + eps^4 * ( 1/36*Pi^4 + G[z^(-1),Jz^(-1),z^(-1),0,h] + G[z^(-1)
         ,Jz^(-1),z,0,h] - 1/6*G[z^(-1),Jz^(-1),h]*Pi^2 - G[z^(-1),
         Jz^(-1),1,0,h] - 2*G[z^(-1),h]*zeta3 - G[z^(-1),Jz,z^(-1),0,h]
          - G[z^(-1),Jz,z,0,h] + 1/6*G[z^(-1),Jz,h]*Pi^2 + G[z^(-1),Jz,
         0,0,h] + G[z^(-1),Jz,1,0,h] + 2*G[z^(-1),0,z^(-1),0,h] + 2*G[
         z^(-1),0,z,0,h] - 1/3*G[z^(-1),0,h]*Pi^2 - G[z^(-1),0,0,0,h]
          - 2*G[z^(-1),0,1,0,h] - G[z^(-1),1,0,0,h] + G[z,Jz^(-1),
         z^(-1),0,h] + G[z,Jz^(-1),z,0,h] - 1/6*G[z,Jz^(-1),h]*Pi^2 - 
         G[z,Jz^(-1),1,0,h] - 2*G[z,h]*zeta3 - G[z,Jz,z^(-1),0,h] - G[z
         ,Jz,z,0,h] + 1/6*G[z,Jz,h]*Pi^2 + G[z,Jz,0,0,h] + G[z,Jz,1,0,h
         ] + 2*G[z,0,z^(-1),0,h] + 2*G[z,0,z,0,h] - 1/3*G[z,0,h]*Pi^2
          - G[z,0,0,0,h] - 2*G[z,0,1,0,h] - G[z,1,0,0,h] + G[0,z]*G[
         z^(-1),Jz^(-1),z^(-1),h] - G[0,z]*G[z^(-1),Jz^(-1),z,h] + 1/6*
         G[0,z]*G[z^(-1),h]*Pi^2 - G[0,z]*G[z^(-1),Jz,z^(-1),h] + G[0,z
         ]*G[z^(-1),Jz,z,h] + 2*G[0,z]*G[z^(-1),0,z^(-1),h] - 2*G[0,z]*
         G[z^(-1),0,z,h] + G[0,z]*G[z,Jz^(-1),z^(-1),h] - G[0,z]*G[z,
         Jz^(-1),z,h] + 1/6*G[0,z]*G[z,h]*Pi^2 - G[0,z]*G[z,Jz,z^(-1),h
         ] + G[0,z]*G[z,Jz,z,h] + 2*G[0,z]*G[z,0,z^(-1),h] - 2*G[0,z]*
         G[z,0,z,h] + G[0,z]*G[0,Jz,z^(-1),h] - G[0,z]*G[0,Jz,z,h] - G[
         0,z]*G[1,Jz^(-1),z^(-1),h] + G[0,z]*G[1,Jz^(-1),z,h] - 1/6*G[0
         ,z]*G[1,h]*Pi^2 + G[0,z]*G[1,Jz,z^(-1),h] - G[0,z]*G[1,Jz,z,h]
          - 2*G[0,z]*G[1,0,z^(-1),h] + 2*G[0,z]*G[1,0,z,h] + G[0,Jz,
         z^(-1),0,h] + G[0,Jz,z,0,h] - 1/6*G[0,Jz,h]*Pi^2 - G[0,Jz,0,0,
         h] - G[0,Jz,1,0,h] - G[0,0,z^(-1),h]*G[0,z] - G[0,0,z^(-1),0,h
         ] - 3*G[0,0,z]*G[z^(-1),Jz^(-1),h] - G[0,0,z]*G[z^(-1),Jz,h]
          - 3*G[0,0,z]*G[z,Jz^(-1),h] - G[0,0,z]*G[z,Jz,h] + G[0,0,z]*
         G[0,Jz,h] + G[0,0,z]*G[0,1,h] + 3*G[0,0,z]*G[1,Jz^(-1),h] + G[
         0,0,z]*G[1,Jz,h] + G[0,0,z,h]*G[0,z] - G[0,0,z,0,h] + 1/6*G[0,
         0,h]*Pi^2 + G[0,0,0,z]*G[z^(-1),h] + G[0,0,0,z]*G[z,h] + G[0,0
         ,0,z]*G[1,h] + G[0,0,1,0,h] - G[0,1,z^(-1),h]*G[0,z] - G[0,1,
         z^(-1),0,h] + G[0,1,z,h]*G[0,z] - G[0,1,z,0,h] + 1/6*G[0,1,h]*
         Pi^2 - G[0,1,0,0,h] + G[0,1,1,0,h] - G[1,Jz^(-1),z^(-1),0,h]
          - G[1,Jz^(-1),z,0,h] + 1/6*G[1,Jz^(-1),h]*Pi^2 + G[1,Jz^(-1),
         1,0,h] + 2*G[1,h]*zeta3 + G[1,Jz,z^(-1),0,h] + G[1,Jz,z,0,h]
          - 1/6*G[1,Jz,h]*Pi^2 - G[1,Jz,0,0,h] - G[1,Jz,1,0,h] - 2*G[1,
         0,z^(-1),0,h] - 2*G[1,0,z,0,h] + 1/3*G[1,0,h]*Pi^2 + 4*G[1,0,0
         ,z]*G[z^(-1),h] + 4*G[1,0,0,z]*G[z,h] - 8*G[1,0,0,z]*G[1,h] - 
         G[1,0,0,0,h] + 2*G[1,0,1,0,h] + 5*G[1,1,0,0,h] - 1/6*G[Cm,z]*
         G[z^(-1),h]*Pi^2 - 1/6*G[Cm,z]*G[z,h]*Pi^2 + 1/6*G[Cm,z]*G[1,h
         ]*Pi^2 - 3*G[Cm,0,0,z]*G[z^(-1),h] - 3*G[Cm,0,0,z]*G[z,h] + 3*
         G[Cm,0,0,z]*G[1,h] - 1/6*G[Cp,z]*G[z^(-1),h]*Pi^2 - 1/6*G[Cp,z
         ]*G[z,h]*Pi^2 + 1/6*G[Cp,z]*G[1,h]*Pi^2 - 3*G[Cp,0,0,z]*G[
         z^(-1),h] - 3*G[Cp,0,0,z]*G[z,h] + 3*G[Cp,0,0,z]*G[1,h] ) 
,
M22 ->  + eps^3 * (  - 2*zeta3 + G[Jz^(-1),z^(-1),0,h] + G[Jz^(-1),z,0,
         h] - 1/6*G[Jz^(-1),h]*Pi^2 - G[Jz^(-1),1,0,h] + G[Jz,z^(-1),0,
         h] + G[Jz,z,0,h] - 1/6*G[Jz,h]*Pi^2 - G[Jz,0,0,h] - G[Jz,1,0,h
         ] + 1/6*G[0,z]*Pi^2 + G[0,z]*G[Jz^(-1),z^(-1),h] - G[0,z]*G[
         Jz^(-1),z,h] + G[0,z]*G[Jz,z^(-1),h] - G[0,z]*G[Jz,z,h] - 2*G[
         0,z]*G[1,z^(-1),h] + 2*G[0,z]*G[1,z,h] - 3*G[0,0,z]*G[Jz^(-1),
         h] + G[0,0,z]*G[Jz,h] + 2*G[0,0,z]*G[1,h] + 3*G[0,0,0,z] - 3*
         G[0,0,0,h] - 2*G[1,z^(-1),0,h] - 2*G[1,z,0,h] + 1/3*G[1,h]*
         Pi^2 + G[1,0,0,h] + 2*G[1,1,0,h] - 1/6*G[Cm,z]*Pi^2 - 3*G[Cm,0
         ,0,z] - 1/6*G[Cp,z]*Pi^2 - 3*G[Cp,0,0,z] )

       + eps^4 * ( 19/360*Pi^4 - 2*G[Jz^(-1),z^(-1),z^(-1),0,h] - 2*G[
         Jz^(-1),z^(-1),z,0,h] - 2*G[Jz^(-1),z^(-1),-1,0,h] + G[Jz^(-1)
         ,z^(-1),0,0,h] + 2*G[Jz^(-1),z^(-1),1,0,h] - 2*G[Jz^(-1),z,
         z^(-1),0,h] - 2*G[Jz^(-1),z,z,0,h] + 1/3*G[Jz^(-1),z,h]*Pi^2
          - 2*G[Jz^(-1),z,-1,0,h] + G[Jz^(-1),z,0,0,h] + 2*G[Jz^(-1),z,
         1,0,h] + 10*G[Jz^(-1),h]*zeta3 + G[Jz^(-1),Jz,z^(-1),0,h] + G[
         Jz^(-1),Jz,z,0,h] - 1/6*G[Jz^(-1),Jz,h]*Pi^2 - G[Jz^(-1),Jz,0,
         0,h] - G[Jz^(-1),Jz,1,0,h] - 2*G[Jz^(-1),-1,z^(-1),0,h] - 2*G[
         Jz^(-1),-1,z,0,h] + 1/3*G[Jz^(-1),-1,h]*Pi^2 + G[Jz^(-1),-1,0,
         0,h] + 2*G[Jz^(-1),-1,1,0,h] + G[Jz^(-1),1,z^(-1),0,h] + G[
         Jz^(-1),1,z,0,h] + 2*G[Jz^(-1),1,-1,0,h] - G[Jz^(-1),1,1,0,h]
          - 2*G[Jz,z^(-1),z^(-1),0,h] - 2*G[Jz,z^(-1),z,0,h] - 2*G[Jz,
         z^(-1),-1,0,h] + 3*G[Jz,z^(-1),0,0,h] + 2*G[Jz,z^(-1),1,0,h]
          + G[Jz,Jz^(-1),z^(-1),0,h] + G[Jz,Jz^(-1),z,0,h] - 1/6*G[Jz,
         Jz^(-1),h]*Pi^2 - G[Jz,Jz^(-1),1,0,h] - 2*G[Jz,z,z^(-1),0,h]
          - 2*G[Jz,z,z,0,h] + 1/3*G[Jz,z,h]*Pi^2 - 2*G[Jz,z,-1,0,h] + 3
         *G[Jz,z,0,0,h] + 2*G[Jz,z,1,0,h] - 3*G[Jz,h]*zeta3 - 2*G[Jz,-1
         ,z^(-1),0,h] - 2*G[Jz,-1,z,0,h] + 1/3*G[Jz,-1,h]*Pi^2 + G[Jz,
         -1,0,0,h] + 2*G[Jz,-1,1,0,h] + 4*G[Jz,0,z^(-1),0,h] + 4*G[Jz,0
         ,z,0,h] - 1/2*G[Jz,0,h]*Pi^2 + 2*G[Jz,0,-1,0,h] - 4*G[Jz,0,0,0
         ,h] - 4*G[Jz,0,1,0,h] + G[Jz,1,z^(-1),0,h] + G[Jz,1,z,0,h] + 2
         *G[Jz,1,-1,0,h] - 3*G[Jz,1,0,0,h] - G[Jz,1,1,0,h] - 2*G[-1,
         Jz^(-1),z^(-1),h]*G[0,z] - 2*G[-1,Jz^(-1),z^(-1),0,h] + 2*G[-1
         ,Jz^(-1),z,h]*G[0,z] - 2*G[-1,Jz^(-1),z,0,h] + 1/3*G[-1,
         Jz^(-1),h]*Pi^2 + 6*G[-1,Jz^(-1),h]*G[0,0,z] + 2*G[-1,Jz^(-1),
         1,0,h] + 4*G[-1,h]*zeta3 - 1/3*G[-1,h]*G[0,z]*Pi^2 - 6*G[-1,h]
         *G[0,0,0,z] - 2*G[-1,Jz,z^(-1),h]*G[0,z] - 2*G[-1,Jz,z^(-1),0,
         h] + 2*G[-1,Jz,z,h]*G[0,z] - 2*G[-1,Jz,z,0,h] + 1/3*G[-1,Jz,h]
         *Pi^2 - 2*G[-1,Jz,h]*G[0,0,z] + 2*G[-1,Jz,0,0,h] + 2*G[-1,Jz,1
         ,0,h] - 6*G[-1,0,z]*G[Jz^(-1),z^(-1),h] + 6*G[-1,0,z]*G[
         Jz^(-1),z,h] - 6*G[-1,0,z]*G[Jz,z^(-1),h] + 6*G[-1,0,z]*G[Jz,z
         ,h] + 12*G[-1,0,z]*G[1,z^(-1),h] - 12*G[-1,0,z]*G[1,z,h] + 6*
         G[-1,0,0,0,h] + 4*G[-1,1,z^(-1),h]*G[0,z] + 4*G[-1,1,z^(-1),0,
         h] - 4*G[-1,1,z,h]*G[0,z] + 4*G[-1,1,z,0,h] - 2/3*G[-1,1,h]*
         Pi^2 - 4*G[-1,1,h]*G[0,0,z] - 2*G[-1,1,0,0,h] - 4*G[-1,1,1,0,h
         ] - 2*G[0,z^(-1),0,0,h] - 10*G[0,z]*zeta3 - 2*G[0,z]*G[Jz^(-1)
         ,z^(-1),z^(-1),h] + 2*G[0,z]*G[Jz^(-1),z^(-1),z,h] - 2*G[0,z]*
         G[Jz^(-1),z,z^(-1),h] + 2*G[0,z]*G[Jz^(-1),z,z,h] + 1/2*G[0,z]
         *G[Jz^(-1),h]*Pi^2 + G[0,z]*G[Jz^(-1),Jz,z^(-1),h] - G[0,z]*G[
         Jz^(-1),Jz,z,h] - 2*G[0,z]*G[Jz^(-1),-1,z^(-1),h] + 2*G[0,z]*
         G[Jz^(-1),-1,z,h] + G[0,z]*G[Jz^(-1),1,z^(-1),h] - G[0,z]*G[
         Jz^(-1),1,z,h] - 2*G[0,z]*G[Jz,z^(-1),z^(-1),h] + 2*G[0,z]*G[
         Jz,z^(-1),z,h] + G[0,z]*G[Jz,Jz^(-1),z^(-1),h] - G[0,z]*G[Jz,
         Jz^(-1),z,h] - 2*G[0,z]*G[Jz,z,z^(-1),h] + 2*G[0,z]*G[Jz,z,z,h
         ] - 2*G[0,z]*G[Jz,-1,z^(-1),h] + 2*G[0,z]*G[Jz,-1,z,h] + 4*G[0
         ,z]*G[Jz,0,z^(-1),h] - 4*G[0,z]*G[Jz,0,z,h] + G[0,z]*G[Jz,1,
         z^(-1),h] - G[0,z]*G[Jz,1,z,h] + 2*G[0,z]*G[0,Jz,z^(-1),h] - 2
         *G[0,z]*G[0,Jz,z,h] + 4*G[0,z]*G[1,z^(-1),z^(-1),h] - 4*G[0,z]
         *G[1,z^(-1),z,h] - G[0,z]*G[1,Jz^(-1),z^(-1),h] + G[0,z]*G[1,
         Jz^(-1),z,h] + 4*G[0,z]*G[1,z,z^(-1),h] - 4*G[0,z]*G[1,z,z,h]
          - 1/2*G[0,z]*G[1,h]*Pi^2 - G[0,z]*G[1,Jz,z^(-1),h] + G[0,z]*
         G[1,Jz,z,h] + 4*G[0,z]*G[1,-1,z^(-1),h] - 4*G[0,z]*G[1,-1,z,h]
          - 4*G[0,z]*G[1,0,z^(-1),h] + 4*G[0,z]*G[1,0,z,h] - 2*G[0,z]*
         G[1,1,z^(-1),h] + 2*G[0,z]*G[1,1,z,h] - 2*G[0,z,0,0,h] + 11*G[
         0,h]*zeta3 + 2*G[0,Jz,z^(-1),0,h] + 2*G[0,Jz,z,0,h] - 1/3*G[0,
         Jz,h]*Pi^2 - 2*G[0,Jz,0,0,h] - 2*G[0,Jz,1,0,h] + 18*G[0,-1,0,z
         ]*G[Jz^(-1),h] - 6*G[0,-1,0,z]*G[Jz,h] - 12*G[0,-1,0,z]*G[1,h]
          - 4*G[0,0,z^(-1),h]*G[0,z] - 4*G[0,0,z^(-1),0,h] - 1/2*G[0,0,
         z]*Pi^2 + 7*G[0,0,z]*G[Jz^(-1),z^(-1),h] - G[0,0,z]*G[Jz^(-1),
         z,h] + G[0,0,z]*G[Jz^(-1),Jz,h] + 2*G[0,0,z]*G[Jz^(-1),-1,h]
          - G[0,0,z]*G[Jz^(-1),1,h] + 5*G[0,0,z]*G[Jz,z^(-1),h] - 3*G[0
         ,0,z]*G[Jz,Jz^(-1),h] - 3*G[0,0,z]*G[Jz,z,h] + 2*G[0,0,z]*G[Jz
         ,-1,h] - G[0,0,z]*G[Jz,1,h] + 2*G[0,0,z]*G[0,z^(-1),h] + 2*G[0
         ,0,z]*G[0,z,h] + 2*G[0,0,z]*G[0,Jz,h] + 2*G[0,0,z]*G[0,1,h] - 
         12*G[0,0,z]*G[1,z^(-1),h] + 3*G[0,0,z]*G[1,Jz^(-1),h] + 4*G[0,
         0,z]*G[1,z,h] - G[0,0,z]*G[1,Jz,h] - 4*G[0,0,z]*G[1,-1,h] + 2*
         G[0,0,z]*G[1,1,h] + 4*G[0,0,z,h]*G[0,z] - 4*G[0,0,z,0,h] + 7/6
         *G[0,0,h]*Pi^2 - 18*G[0,0,-1,0,z] + 22*G[0,0,-1,0,h] - 9*G[0,0
         ,0,z]*G[Jz^(-1),h] + 4*G[0,0,0,z]*G[Jz,h] + 5*G[0,0,0,z]*G[1,h
         ] + 9*G[0,0,0,0,z] - 9*G[0,0,0,0,h] - 6*G[0,0,1,0,z] + 12*G[0,
         0,1,0,h] - 2*G[0,1,z^(-1),h]*G[0,z] - 2*G[0,1,z^(-1),0,h] + 2*
         G[0,1,z,h]*G[0,z] - 2*G[0,1,z,0,h] + 1/3*G[0,1,h]*Pi^2 + 6*G[0
         ,1,0,z]*G[Jz^(-1),h] - 2*G[0,1,0,z]*G[Jz,h] - 4*G[0,1,0,z]*G[1
         ,h] + 6*G[0,1,0,0,z] - 8*G[0,1,0,0,h] + 2*G[0,1,1,0,h] + 4*G[1
         ,z^(-1),z^(-1),0,h] + 4*G[1,z^(-1),z,0,h] + 4*G[1,z^(-1),-1,0,
         h] - 4*G[1,z^(-1),0,0,h] - 4*G[1,z^(-1),1,0,h] - G[1,Jz^(-1),
         z^(-1),0,h] - G[1,Jz^(-1),z,0,h] + 1/6*G[1,Jz^(-1),h]*Pi^2 + 
         G[1,Jz^(-1),1,0,h] + 4*G[1,z,z^(-1),0,h] + 4*G[1,z,z,0,h] - 2/
         3*G[1,z,h]*Pi^2 + 4*G[1,z,-1,0,h] - 4*G[1,z,0,0,h] - 4*G[1,z,1
         ,0,h] - 7*G[1,h]*zeta3 - G[1,Jz,z^(-1),0,h] - G[1,Jz,z,0,h] + 
         1/6*G[1,Jz,h]*Pi^2 + G[1,Jz,0,0,h] + G[1,Jz,1,0,h] + 4*G[1,-1,
         z^(-1),0,h] + 4*G[1,-1,z,0,h] - 2/3*G[1,-1,h]*Pi^2 - 2*G[1,-1,
         0,0,h] - 4*G[1,-1,1,0,h] - 4*G[1,0,z^(-1),0,h] - 2*G[1,0,z]*G[
         Jz^(-1),z^(-1),h] + 2*G[1,0,z]*G[Jz^(-1),z,h] - 2*G[1,0,z]*G[
         Jz,z^(-1),h] + 2*G[1,0,z]*G[Jz,z,h] + 4*G[1,0,z]*G[1,z^(-1),h]
          - 4*G[1,0,z]*G[1,z,h] - 4*G[1,0,z,0,h] + 1/2*G[1,0,h]*Pi^2 - 
         2*G[1,0,-1,0,h] - 6*G[1,0,0,z]*G[Jz^(-1),h] + 6*G[1,0,0,z]*G[
         Jz,h] + 4*G[1,0,0,0,h] + 4*G[1,0,1,0,h] - 2*G[1,1,z^(-1),0,h]
          - 2*G[1,1,z,0,h] - 4*G[1,1,-1,0,h] + 3*G[1,1,0,0,h] + 2*G[1,1
         ,1,0,h] + 10*G[Cm,z]*zeta3 - 1/6*G[Cm,z]*G[Jz,h]*Pi^2 + 1/3*G[
         Cm,z]*G[-1,h]*Pi^2 + 1/6*G[Cm,z]*G[1,h]*Pi^2 + 1/2*G[Cm,0,z]*
         Pi^2 + 18*G[Cm,0,-1,0,z] - 3*G[Cm,0,0,z]*G[Jz,h] + 6*G[Cm,0,0,
         z]*G[-1,h] + 3*G[Cm,0,0,z]*G[1,h] - 9*G[Cm,0,0,0,z] + 6*G[Cm,0
         ,1,0,z] - 6*G[Cm,1,0,0,z] + 10*G[Cp,z]*zeta3 - 1/6*G[Cp,z]*G[
         Jz,h]*Pi^2 + 1/3*G[Cp,z]*G[-1,h]*Pi^2 + 1/6*G[Cp,z]*G[1,h]*
         Pi^2 + 1/2*G[Cp,0,z]*Pi^2 + 18*G[Cp,0,-1,0,z] - 3*G[Cp,0,0,z]*
         G[Jz,h] + 6*G[Cp,0,0,z]*G[-1,h] + 3*G[Cp,0,0,z]*G[1,h] - 9*G[
         Cp,0,0,0,z] + 6*G[Cp,0,1,0,z] - 6*G[Cp,1,0,0,z] ) 
,
M23 ->  + eps^4 * (  - 1/24*Pi^4 + 3*G[z^(-1),h]*zeta3 + G[z^(-1),Lzm,
         z^(-1),0,h] - G[z^(-1),Lzm,z,0,h] + 1/6*G[z^(-1),Lzm,h]*Pi^2
          + 2*G[z^(-1),Lzm,0,0,h] + G[z^(-1),Lzp,z^(-1),0,h] - G[z^(-1)
         ,Lzp,z,0,h] + 1/6*G[z^(-1),Lzp,h]*Pi^2 + 2*G[z^(-1),Lzp,0,0,h]
          - G[z^(-1),Kzm,z^(-1),0,h] + G[z^(-1),Kzm,z,0,h] - 1/6*G[
         z^(-1),Kzm,h]*Pi^2 + 2*G[z^(-1),Kzm,0,0,h] - G[z^(-1),Kzp,
         z^(-1),0,h] + G[z^(-1),Kzp,z,0,h] - 1/6*G[z^(-1),Kzp,h]*Pi^2
          + 2*G[z^(-1),Kzp,0,0,h] - 2*G[z^(-1),0,0,0,h] - 4*G[z^(-1),1,
         0,0,h] + 3*G[z,h]*zeta3 + G[z,Lzm,z^(-1),0,h] - G[z,Lzm,z,0,h]
          + 1/6*G[z,Lzm,h]*Pi^2 + 2*G[z,Lzm,0,0,h] + G[z,Lzp,z^(-1),0,h
         ] - G[z,Lzp,z,0,h] + 1/6*G[z,Lzp,h]*Pi^2 + 2*G[z,Lzp,0,0,h] - 
         G[z,Kzm,z^(-1),0,h] + G[z,Kzm,z,0,h] - 1/6*G[z,Kzm,h]*Pi^2 + 2
         *G[z,Kzm,0,0,h] - G[z,Kzp,z^(-1),0,h] + G[z,Kzp,z,0,h] - 1/6*
         G[z,Kzp,h]*Pi^2 + 2*G[z,Kzp,0,0,h] - 2*G[z,0,0,0,h] - 4*G[z,1,
         0,0,h] + 2*G[0,z]*zeta3 - 1/6*G[0,z]*G[z^(-1),h]*Pi^2 + G[0,z]
         *G[z^(-1),Lzm,z^(-1),h] + G[0,z]*G[z^(-1),Lzm,z,h] - G[0,z]*G[
         z^(-1),Lzm,0,h] + G[0,z]*G[z^(-1),Lzp,z^(-1),h] + G[0,z]*G[
         z^(-1),Lzp,z,h] - G[0,z]*G[z^(-1),Lzp,0,h] - G[0,z]*G[z^(-1),
         Kzm,z^(-1),h] - G[0,z]*G[z^(-1),Kzm,z,h] + G[0,z]*G[z^(-1),Kzm
         ,0,h] - G[0,z]*G[z^(-1),Kzp,z^(-1),h] - G[0,z]*G[z^(-1),Kzp,z,
         h] + G[0,z]*G[z^(-1),Kzp,0,h] - 1/6*G[0,z]*G[z,h]*Pi^2 + G[0,z
         ]*G[z,Lzm,z^(-1),h] + G[0,z]*G[z,Lzm,z,h] - G[0,z]*G[z,Lzm,0,h
         ] + G[0,z]*G[z,Lzp,z^(-1),h] + G[0,z]*G[z,Lzp,z,h] - G[0,z]*G[
         z,Lzp,0,h] - G[0,z]*G[z,Kzm,z^(-1),h] - G[0,z]*G[z,Kzm,z,h] + 
         G[0,z]*G[z,Kzm,0,h] - G[0,z]*G[z,Kzp,z^(-1),h] - G[0,z]*G[z,
         Kzp,z,h] + G[0,z]*G[z,Kzp,0,h] + 1/6*G[0,z]*G[0,h]*Pi^2 - G[0,
         z]*G[0,Lzm,z^(-1),h] - G[0,z]*G[0,Lzm,z,h] + G[0,z]*G[0,Lzm,0,
         h] - G[0,z]*G[0,Lzp,z^(-1),h] - G[0,z]*G[0,Lzp,z,h] + G[0,z]*
         G[0,Lzp,0,h] + G[0,z]*G[0,Kzm,z^(-1),h] + G[0,z]*G[0,Kzm,z,h]
          - G[0,z]*G[0,Kzm,0,h] + G[0,z]*G[0,Kzp,z^(-1),h] + G[0,z]*G[0
         ,Kzp,z,h] - G[0,z]*G[0,Kzp,0,h] - 3*G[0,h]*zeta3 - G[0,h]*G[1,
         0,0,z] - G[0,Lzm,z^(-1),0,h] + G[0,Lzm,z,0,h] - 1/6*G[0,Lzm,h]
         *Pi^2 + G[0,Lzm,h]*G[1,0,z] - 2*G[0,Lzm,0,0,h] - G[0,Lzp,
         z^(-1),0,h] + G[0,Lzp,z,0,h] - 1/6*G[0,Lzp,h]*Pi^2 + G[0,Lzp,h
         ]*G[1,0,z] - 2*G[0,Lzp,0,0,h] + G[0,Kzm,z^(-1),0,h] - G[0,Kzm,
         z,0,h] + 1/6*G[0,Kzm,h]*Pi^2 - G[0,Kzm,h]*G[1,0,z] - 2*G[0,Kzm
         ,0,0,h] + G[0,Kzp,z^(-1),0,h] - G[0,Kzp,z,0,h] + 1/6*G[0,Kzp,h
         ]*Pi^2 - G[0,Kzp,h]*G[1,0,z] - 2*G[0,Kzp,0,0,h] - 1/6*G[0,0,z]
         *Pi^2 - G[0,0,z]*G[z^(-1),Kzm,h] - G[0,0,z]*G[z^(-1),Kzp,h] + 
         G[0,0,z]*G[z^(-1),0,h] - G[0,0,z]*G[z,Kzm,h] - G[0,0,z]*G[z,
         Kzp,h] + G[0,0,z]*G[z,0,h] + G[0,0,z]*G[0,Kzm,h] + G[0,0,z]*G[
         0,Kzp,h] - G[0,0,z]*G[0,0,h] - G[0,0,0,z]*G[z^(-1),h] - G[0,0,
         0,z]*G[z,h] + G[0,0,0,z]*G[0,h] + 2*G[0,0,0,0,h] + G[0,0,1,0,z
         ] + 1/6*G[0,1,z]*Pi^2 + G[0,1,0,z]*G[z^(-1),h] + G[0,1,0,z]*G[
         z,h] - G[0,1,0,z]*G[0,h] + 3*G[0,1,0,0,z] + 4*G[0,1,0,0,h] - 
         G[0,1,1,0,z] - 3*G[1,z]*zeta3 + 1/6*G[1,0,z]*Pi^2 - G[1,0,z]*
         G[z^(-1),Lzm,h] - G[1,0,z]*G[z^(-1),Lzp,h] + G[1,0,z]*G[z^(-1)
         ,Kzm,h] + G[1,0,z]*G[z^(-1),Kzp,h] - G[1,0,z]*G[z,Lzm,h] - G[1
         ,0,z]*G[z,Lzp,h] + G[1,0,z]*G[z,Kzm,h] + G[1,0,z]*G[z,Kzp,h]
          + G[1,0,0,z]*G[z^(-1),h] + G[1,0,0,z]*G[z,h] + 3*G[1,0,0,0,z]
          - G[1,0,1,0,z] - 5*G[1,1,0,0,z] ) 
,
M24 ->  + eps^3 * ( zeta3 - G[Lzm,z^(-1),0,h] + G[Lzm,z,0,h] - 1/6*G[
         Lzm,h]*Pi^2 - 2*G[Lzm,0,0,h] - G[Lzp,z^(-1),0,h] + G[Lzp,z,0,h
         ] - 1/6*G[Lzp,h]*Pi^2 - 2*G[Lzp,0,0,h] - G[Kzm,z^(-1),0,h] + 
         G[Kzm,z,0,h] - 1/6*G[Kzm,h]*Pi^2 + 2*G[Kzm,0,0,h] - G[Kzp,
         z^(-1),0,h] + G[Kzp,z,0,h] - 1/6*G[Kzp,h]*Pi^2 + 2*G[Kzp,0,0,h
         ] + 2*G[0,z^(-1),0,h] - 1/6*G[0,z]*Pi^2 - G[0,z]*G[Lzm,z^(-1),
         h] - G[0,z]*G[Lzm,z,h] + G[0,z]*G[Lzm,0,h] - G[0,z]*G[Lzp,
         z^(-1),h] - G[0,z]*G[Lzp,z,h] + G[0,z]*G[Lzp,0,h] - G[0,z]*G[
         Kzm,z^(-1),h] - G[0,z]*G[Kzm,z,h] + G[0,z]*G[Kzm,0,h] - G[0,z]
         *G[Kzp,z^(-1),h] - G[0,z]*G[Kzp,z,h] + G[0,z]*G[Kzp,0,h] + 2*
         G[0,z]*G[0,z^(-1),h] + 2*G[0,z]*G[0,z,h] - 2*G[0,z,0,h] + 1/3*
         G[0,h]*Pi^2 - 2*G[0,h]*G[1,0,z] - G[0,0,z]*G[Kzm,h] - G[0,0,z]
         *G[Kzp,h] + G[0,0,z]*G[0,h] - 2*G[0,0,h]*G[0,z] + 3*G[0,0,0,z]
          + G[0,1,0,z] + 1/3*G[1,z]*Pi^2 + G[1,0,z]*G[Lzm,h] + G[1,0,z]
         *G[Lzp,h] + G[1,0,z]*G[Kzm,h] + G[1,0,z]*G[Kzp,h] + G[1,0,0,z]
          - 2*G[1,1,0,z] )

       + eps^4 * (  - 5/72*Pi^4 + 2*G[Lzm,z^(-1),z^(-1),0,h] - 2*G[Lzm,
         z^(-1),z,0,h] + 2/3*G[Lzm,z^(-1),h]*Pi^2 + 6*G[Lzm,z^(-1),-1,0
         ,h] - 3*G[Lzm,z^(-1),0,0,h] + 2*G[Lzm,z^(-1),1,0,h] + 2*G[Lzm,
         z,z^(-1),0,h] - 2*G[Lzm,z,z,0,h] + 1/3*G[Lzm,z,h]*Pi^2 - 6*G[
         Lzm,z,-1,0,h] + 5*G[Lzm,z,0,0,h] - 2*G[Lzm,z,1,0,h] + 5*G[Lzm,
         h]*zeta3 - G[Lzm,Kzm,z^(-1),0,h] + G[Lzm,Kzm,z,0,h] - 1/6*G[
         Lzm,Kzm,h]*Pi^2 + 2*G[Lzm,Kzm,0,0,h] - G[Lzm,Kzp,z^(-1),0,h]
          + G[Lzm,Kzp,z,0,h] - 1/6*G[Lzm,Kzp,h]*Pi^2 + 2*G[Lzm,Kzp,0,0,
         h] - G[Lzm,0,z^(-1),0,h] + G[Lzm,0,z,0,h] + 12*G[Lzm,0,-1,0,h]
          - 8*G[Lzm,0,0,0,h] + 4*G[Lzm,0,1,0,h] - 6*G[Lzm,1,0,0,h] + 2*
         G[Lzp,z^(-1),z^(-1),0,h] - 2*G[Lzp,z^(-1),z,0,h] + 2/3*G[Lzp,
         z^(-1),h]*Pi^2 + 6*G[Lzp,z^(-1),-1,0,h] - 3*G[Lzp,z^(-1),0,0,h
         ] + 2*G[Lzp,z^(-1),1,0,h] + 2*G[Lzp,z,z^(-1),0,h] - 2*G[Lzp,z,
         z,0,h] + 1/3*G[Lzp,z,h]*Pi^2 - 6*G[Lzp,z,-1,0,h] + 5*G[Lzp,z,0
         ,0,h] - 2*G[Lzp,z,1,0,h] + 5*G[Lzp,h]*zeta3 - G[Lzp,Kzm,z^(-1)
         ,0,h] + G[Lzp,Kzm,z,0,h] - 1/6*G[Lzp,Kzm,h]*Pi^2 + 2*G[Lzp,Kzm
         ,0,0,h] - G[Lzp,Kzp,z^(-1),0,h] + G[Lzp,Kzp,z,0,h] - 1/6*G[Lzp
         ,Kzp,h]*Pi^2 + 2*G[Lzp,Kzp,0,0,h] - G[Lzp,0,z^(-1),0,h] + G[
         Lzp,0,z,0,h] + 12*G[Lzp,0,-1,0,h] - 8*G[Lzp,0,0,0,h] + 4*G[Lzp
         ,0,1,0,h] - 6*G[Lzp,1,0,0,h] + 2*G[Kzm,z^(-1),z^(-1),0,h] - 2*
         G[Kzm,z^(-1),z,0,h] + 2/3*G[Kzm,z^(-1),h]*Pi^2 + 6*G[Kzm,
         z^(-1),-1,0,h] - 5*G[Kzm,z^(-1),0,0,h] + 2*G[Kzm,z^(-1),1,0,h]
          + 2*G[Kzm,z,z^(-1),0,h] - 2*G[Kzm,z,z,0,h] + 1/3*G[Kzm,z,h]*
         Pi^2 - 6*G[Kzm,z,-1,0,h] + 3*G[Kzm,z,0,0,h] - 2*G[Kzm,z,1,0,h]
          - 9*G[Kzm,h]*zeta3 - G[Kzm,Lzm,z^(-1),0,h] + G[Kzm,Lzm,z,0,h]
          - 1/6*G[Kzm,Lzm,h]*Pi^2 - 2*G[Kzm,Lzm,0,0,h] - G[Kzm,Lzp,
         z^(-1),0,h] + G[Kzm,Lzp,z,0,h] - 1/6*G[Kzm,Lzp,h]*Pi^2 - 2*G[
         Kzm,Lzp,0,0,h] - G[Kzm,0,z^(-1),0,h] + G[Kzm,0,z,0,h] - 2/3*G[
         Kzm,0,h]*Pi^2 - 12*G[Kzm,0,-1,0,h] + 8*G[Kzm,0,0,0,h] - 4*G[
         Kzm,0,1,0,h] + 6*G[Kzm,1,0,0,h] + 2*G[Kzp,z^(-1),z^(-1),0,h]
          - 2*G[Kzp,z^(-1),z,0,h] + 2/3*G[Kzp,z^(-1),h]*Pi^2 + 6*G[Kzp,
         z^(-1),-1,0,h] - 5*G[Kzp,z^(-1),0,0,h] + 2*G[Kzp,z^(-1),1,0,h]
          + 2*G[Kzp,z,z^(-1),0,h] - 2*G[Kzp,z,z,0,h] + 1/3*G[Kzp,z,h]*
         Pi^2 - 6*G[Kzp,z,-1,0,h] + 3*G[Kzp,z,0,0,h] - 2*G[Kzp,z,1,0,h]
          - 9*G[Kzp,h]*zeta3 - G[Kzp,Lzm,z^(-1),0,h] + G[Kzp,Lzm,z,0,h]
          - 1/6*G[Kzp,Lzm,h]*Pi^2 - 2*G[Kzp,Lzm,0,0,h] - G[Kzp,Lzp,
         z^(-1),0,h] + G[Kzp,Lzp,z,0,h] - 1/6*G[Kzp,Lzp,h]*Pi^2 - 2*G[
         Kzp,Lzp,0,0,h] - G[Kzp,0,z^(-1),0,h] + G[Kzp,0,z,0,h] - 2/3*G[
         Kzp,0,h]*Pi^2 - 12*G[Kzp,0,-1,0,h] + 8*G[Kzp,0,0,0,h] - 4*G[
         Kzp,0,1,0,h] + 6*G[Kzp,1,0,0,h] - 2*G[-1,z]*zeta3 + 1/3*G[-1,z
         ]*G[Lzm,h]*Pi^2 + 1/3*G[-1,z]*G[Lzp,h]*Pi^2 + 1/3*G[-1,z]*G[
         Kzm,h]*Pi^2 + 1/3*G[-1,z]*G[Kzp,h]*Pi^2 - 2/3*G[-1,z]*G[0,h]*
         Pi^2 + 1/3*G[-1,0,z]*Pi^2 + 2*G[-1,0,z]*G[Lzm,z^(-1),h] + 2*G[
         -1,0,z]*G[Lzm,z,h] - 2*G[-1,0,z]*G[Lzm,0,h] + 2*G[-1,0,z]*G[
         Lzp,z^(-1),h] + 2*G[-1,0,z]*G[Lzp,z,h] - 2*G[-1,0,z]*G[Lzp,0,h
         ] + 2*G[-1,0,z]*G[Kzm,z^(-1),h] + 2*G[-1,0,z]*G[Kzm,z,h] - 2*
         G[-1,0,z]*G[Kzm,0,h] + 2*G[-1,0,z]*G[Kzp,z^(-1),h] + 2*G[-1,0,
         z]*G[Kzp,z,h] - 2*G[-1,0,z]*G[Kzp,0,h] - 4*G[-1,0,z]*G[0,
         z^(-1),h] - 4*G[-1,0,z]*G[0,z,h] + 4*G[-1,0,z]*G[0,0,h] + G[-1
         ,0,0,z]*G[Lzm,h] + G[-1,0,0,z]*G[Lzp,h] + G[-1,0,0,z]*G[Kzm,h]
          + G[-1,0,0,z]*G[Kzp,h] - 2*G[-1,0,0,z]*G[0,h] - 6*G[-1,0,0,0,
         z] - 2*G[-1,0,1,0,z] - 2/3*G[-1,1,z]*Pi^2 - 2*G[-1,1,0,z]*G[
         Lzm,h] - 2*G[-1,1,0,z]*G[Lzp,h] - 2*G[-1,1,0,z]*G[Kzm,h] - 2*
         G[-1,1,0,z]*G[Kzp,h] + 4*G[-1,1,0,z]*G[0,h] - 2*G[-1,1,0,0,z]
          + 4*G[-1,1,1,0,z] - 4*G[0,z^(-1),z^(-1),0,h] + 4*G[0,z^(-1),z
         ,0,h] - 4/3*G[0,z^(-1),h]*Pi^2 + 4*G[0,z^(-1),h]*G[1,0,z] - 12
         *G[0,z^(-1),-1,0,h] + 8*G[0,z^(-1),0,0,h] - 4*G[0,z^(-1),1,0,h
         ] - 8*G[0,z]*zeta3 + 2*G[0,z]*G[Lzm,z^(-1),z^(-1),h] + 2*G[0,z
         ]*G[Lzm,z^(-1),z,h] - 2*G[0,z]*G[Lzm,z^(-1),0,h] + 2*G[0,z]*G[
         Lzm,z,z^(-1),h] + 2*G[0,z]*G[Lzm,z,z,h] - 2*G[0,z]*G[Lzm,z,0,h
         ] - 1/2*G[0,z]*G[Lzm,h]*Pi^2 - G[0,z]*G[Lzm,Kzm,z^(-1),h] - G[
         0,z]*G[Lzm,Kzm,z,h] + G[0,z]*G[Lzm,Kzm,0,h] - G[0,z]*G[Lzm,Kzp
         ,z^(-1),h] - G[0,z]*G[Lzm,Kzp,z,h] + G[0,z]*G[Lzm,Kzp,0,h] - 
         G[0,z]*G[Lzm,0,z^(-1),h] - G[0,z]*G[Lzm,0,z,h] + G[0,z]*G[Lzm,
         0,0,h] + 2*G[0,z]*G[Lzp,z^(-1),z^(-1),h] + 2*G[0,z]*G[Lzp,
         z^(-1),z,h] - 2*G[0,z]*G[Lzp,z^(-1),0,h] + 2*G[0,z]*G[Lzp,z,
         z^(-1),h] + 2*G[0,z]*G[Lzp,z,z,h] - 2*G[0,z]*G[Lzp,z,0,h] - 1/
         2*G[0,z]*G[Lzp,h]*Pi^2 - G[0,z]*G[Lzp,Kzm,z^(-1),h] - G[0,z]*
         G[Lzp,Kzm,z,h] + G[0,z]*G[Lzp,Kzm,0,h] - G[0,z]*G[Lzp,Kzp,
         z^(-1),h] - G[0,z]*G[Lzp,Kzp,z,h] + G[0,z]*G[Lzp,Kzp,0,h] - G[
         0,z]*G[Lzp,0,z^(-1),h] - G[0,z]*G[Lzp,0,z,h] + G[0,z]*G[Lzp,0,
         0,h] + 2*G[0,z]*G[Kzm,z^(-1),z^(-1),h] + 2*G[0,z]*G[Kzm,z^(-1)
         ,z,h] - 2*G[0,z]*G[Kzm,z^(-1),0,h] + 2*G[0,z]*G[Kzm,z,z^(-1),h
         ] + 2*G[0,z]*G[Kzm,z,z,h] - 2*G[0,z]*G[Kzm,z,0,h] + 1/6*G[0,z]
         *G[Kzm,h]*Pi^2 - G[0,z]*G[Kzm,Lzm,z^(-1),h] - G[0,z]*G[Kzm,Lzm
         ,z,h] + G[0,z]*G[Kzm,Lzm,0,h] - G[0,z]*G[Kzm,Lzp,z^(-1),h] - 
         G[0,z]*G[Kzm,Lzp,z,h] + G[0,z]*G[Kzm,Lzp,0,h] - G[0,z]*G[Kzm,0
         ,z^(-1),h] - G[0,z]*G[Kzm,0,z,h] + G[0,z]*G[Kzm,0,0,h] + 2*G[0
         ,z]*G[Kzp,z^(-1),z^(-1),h] + 2*G[0,z]*G[Kzp,z^(-1),z,h] - 2*G[
         0,z]*G[Kzp,z^(-1),0,h] + 2*G[0,z]*G[Kzp,z,z^(-1),h] + 2*G[0,z]
         *G[Kzp,z,z,h] - 2*G[0,z]*G[Kzp,z,0,h] + 1/6*G[0,z]*G[Kzp,h]*
         Pi^2 - G[0,z]*G[Kzp,Lzm,z^(-1),h] - G[0,z]*G[Kzp,Lzm,z,h] + G[
         0,z]*G[Kzp,Lzm,0,h] - G[0,z]*G[Kzp,Lzp,z^(-1),h] - G[0,z]*G[
         Kzp,Lzp,z,h] + G[0,z]*G[Kzp,Lzp,0,h] - G[0,z]*G[Kzp,0,z^(-1),h
         ] - G[0,z]*G[Kzp,0,z,h] + G[0,z]*G[Kzp,0,0,h] - 4*G[0,z]*G[0,
         z^(-1),z^(-1),h] - 4*G[0,z]*G[0,z^(-1),z,h] + 4*G[0,z]*G[0,
         z^(-1),0,h] - 4*G[0,z]*G[0,z,z^(-1),h] - 4*G[0,z]*G[0,z,z,h]
          + 4*G[0,z]*G[0,z,0,h] + 1/3*G[0,z]*G[0,h]*Pi^2 + G[0,z]*G[0,
         Lzm,z^(-1),h] + G[0,z]*G[0,Lzm,z,h] - G[0,z]*G[0,Lzm,0,h] + G[
         0,z]*G[0,Lzp,z^(-1),h] + G[0,z]*G[0,Lzp,z,h] - G[0,z]*G[0,Lzp,
         0,h] + G[0,z]*G[0,Kzm,z^(-1),h] + G[0,z]*G[0,Kzm,z,h] - G[0,z]
         *G[0,Kzm,0,h] + G[0,z]*G[0,Kzp,z^(-1),h] + G[0,z]*G[0,Kzp,z,h]
          - G[0,z]*G[0,Kzp,0,h] - 4*G[0,z,z^(-1),0,h] + 4*G[0,z,z,0,h]
          - 2/3*G[0,z,h]*Pi^2 + 4*G[0,z,h]*G[1,0,z] + 12*G[0,z,-1,0,h]
          - 8*G[0,z,0,0,h] + 4*G[0,z,1,0,h] + 4*G[0,h]*zeta3 + 2/3*G[0,
         h]*G[1,z]*Pi^2 + 4*G[0,h]*G[1,-1,0,z] - G[0,h]*G[1,0,0,z] - 2*
         G[0,h]*G[1,1,0,z] + G[0,Lzm,z^(-1),0,h] - G[0,Lzm,z,0,h] + 1/6
         *G[0,Lzm,h]*Pi^2 - G[0,Lzm,h]*G[1,0,z] + 2*G[0,Lzm,0,0,h] + G[
         0,Lzp,z^(-1),0,h] - G[0,Lzp,z,0,h] + 1/6*G[0,Lzp,h]*Pi^2 - G[0
         ,Lzp,h]*G[1,0,z] + 2*G[0,Lzp,0,0,h] + G[0,Kzm,z^(-1),0,h] - G[
         0,Kzm,z,0,h] + 1/6*G[0,Kzm,h]*Pi^2 - G[0,Kzm,h]*G[1,0,z] - 2*
         G[0,Kzm,0,0,h] + G[0,Kzp,z^(-1),0,h] - G[0,Kzp,z,0,h] + 1/6*G[
         0,Kzp,h]*Pi^2 - G[0,Kzp,h]*G[1,0,z] - 2*G[0,Kzp,0,0,h] + 1/3*
         G[0,-1,z]*Pi^2 + 2*G[0,-1,0,z]*G[Kzm,h] + 2*G[0,-1,0,z]*G[Kzp,
         h] - 2*G[0,-1,0,z]*G[0,h] + G[0,-1,0,0,z] - 2*G[0,-1,1,0,z] + 
         2*G[0,0,z^(-1),h]*G[0,z] + 2*G[0,0,z^(-1),0,h] - 2/3*G[0,0,z]*
         Pi^2 - G[0,0,z]*G[Lzm,z^(-1),h] - G[0,0,z]*G[Lzm,z,h] - G[0,0,
         z]*G[Lzm,Kzm,h] - G[0,0,z]*G[Lzm,Kzp,h] + 2*G[0,0,z]*G[Lzm,0,h
         ] - G[0,0,z]*G[Lzp,z^(-1),h] - G[0,0,z]*G[Lzp,z,h] - G[0,0,z]*
         G[Lzp,Kzm,h] - G[0,0,z]*G[Lzp,Kzp,h] + 2*G[0,0,z]*G[Lzp,0,h]
          + G[0,0,z]*G[Kzm,z^(-1),h] + G[0,0,z]*G[Kzm,z,h] - G[0,0,z]*
         G[Kzm,0,h] + G[0,0,z]*G[Kzp,z^(-1),h] + G[0,0,z]*G[Kzp,z,h] - 
         G[0,0,z]*G[Kzp,0,h] + G[0,0,z]*G[0,Kzm,h] + G[0,0,z]*G[0,Kzp,h
         ] - G[0,0,z]*G[0,0,h] + 2*G[0,0,z,h]*G[0,z] - 2*G[0,0,z,0,h]
          + 2/3*G[0,0,h]*Pi^2 - 2*G[0,0,h]*G[1,0,z] - 22*G[0,0,-1,0,z]
          - G[0,0,0,z]*G[Lzm,h] - G[0,0,0,z]*G[Lzp,h] + G[0,0,0,z]*G[
         Kzm,h] + G[0,0,0,z]*G[Kzp,h] - 2*G[0,0,0,h]*G[0,z] + 14*G[0,0,
         0,0,z] - 8*G[0,0,1,0,z] - 2*G[0,1,-1,0,z] + 2*G[0,1,0,z]*G[Lzm
         ,h] + 2*G[0,1,0,z]*G[Lzp,h] - G[0,1,0,z]*G[Kzm,h] - G[0,1,0,z]
         *G[Kzp,h] - G[0,1,0,z]*G[0,h] + 12*G[0,1,0,0,z] - G[0,1,1,0,z]
          + 4*G[1,z]*zeta3 - 1/3*G[1,z]*G[Lzm,h]*Pi^2 - 1/3*G[1,z]*G[
         Lzp,h]*Pi^2 - 1/3*G[1,z]*G[Kzm,h]*Pi^2 - 1/3*G[1,z]*G[Kzp,h]*
         Pi^2 - 2/3*G[1,-1,z]*Pi^2 - 2*G[1,-1,0,z]*G[Lzm,h] - 2*G[1,-1,
         0,z]*G[Lzp,h] - 2*G[1,-1,0,z]*G[Kzm,h] - 2*G[1,-1,0,z]*G[Kzp,h
         ] - 2*G[1,-1,0,0,z] + 4*G[1,-1,1,0,z] + 1/3*G[1,0,z]*Pi^2 - 2*
         G[1,0,z]*G[Lzm,z^(-1),h] - 2*G[1,0,z]*G[Lzm,z,h] + G[1,0,z]*G[
         Lzm,Kzm,h] + G[1,0,z]*G[Lzm,Kzp,h] + G[1,0,z]*G[Lzm,0,h] - 2*
         G[1,0,z]*G[Lzp,z^(-1),h] - 2*G[1,0,z]*G[Lzp,z,h] + G[1,0,z]*G[
         Lzp,Kzm,h] + G[1,0,z]*G[Lzp,Kzp,h] + G[1,0,z]*G[Lzp,0,h] - 2*
         G[1,0,z]*G[Kzm,z^(-1),h] - 2*G[1,0,z]*G[Kzm,z,h] + G[1,0,z]*G[
         Kzm,Lzm,h] + G[1,0,z]*G[Kzm,Lzp,h] + G[1,0,z]*G[Kzm,0,h] - 2*
         G[1,0,z]*G[Kzp,z^(-1),h] - 2*G[1,0,z]*G[Kzp,z,h] + G[1,0,z]*G[
         Kzp,Lzm,h] + G[1,0,z]*G[Kzp,Lzp,h] + G[1,0,z]*G[Kzp,0,h] - 2*
         G[1,0,-1,0,z] + 2*G[1,0,0,z]*G[Lzm,h] + 2*G[1,0,0,z]*G[Lzp,h]
          - G[1,0,0,z]*G[Kzm,h] - G[1,0,0,z]*G[Kzp,h] - G[1,0,1,0,z] + 
         2/3*G[1,1,z]*Pi^2 + 4*G[1,1,-1,0,z] + G[1,1,0,z]*G[Lzm,h] + G[
         1,1,0,z]*G[Lzp,h] + G[1,1,0,z]*G[Kzm,h] + G[1,1,0,z]*G[Kzp,h]
          - G[1,1,0,0,z] - 2*G[1,1,1,0,z] ) 
,
M25 ->  + eps^4 * (  - 53/360*Pi^4 + 2*G[Lzm,z^(-1),0,0,z] - 2*G[Lzm,
         z^(-1),0,1,z] - 2*G[Lzm,z^(-1),1,0,z] + 3/2*G[Lzm,0,z^(-1),0,z
         ] - G[Lzm,0,z^(-1),1,z] + 1/12*G[Lzm,0,z]*Pi^2 + 1/2*G[Lzm,0,z
         ,0,z] - G[Lzm,0,z,1,z] + G[Lzm,0,0,z^(-1),z] + G[Lzm,0,0,z,z]
          - G[Lzm,0,1,z^(-1),z] - G[Lzm,0,1,z,z] - 1/2*G[Lzm,0,1,0,z]
          - 2*G[Lzm,1,z^(-1),0,z] - 1/6*G[Lzm,1,z]*Pi^2 - G[Lzm,1,0,
         z^(-1),z] - G[Lzm,1,0,z,z] - G[Lzm,1,0,0,z] + G[Lzm,1,0,1,z]
          + 2*G[Lzm,1,1,0,z] + 2*G[Lzp,z^(-1),0,0,z] - 2*G[Lzp,z^(-1),0
         ,1,z] - 2*G[Lzp,z^(-1),1,0,z] + 3/2*G[Lzp,0,z^(-1),0,z] - G[
         Lzp,0,z^(-1),1,z] + 1/12*G[Lzp,0,z]*Pi^2 + 1/2*G[Lzp,0,z,0,z]
          - G[Lzp,0,z,1,z] + G[Lzp,0,0,z^(-1),z] + G[Lzp,0,0,z,z] - G[
         Lzp,0,1,z^(-1),z] - G[Lzp,0,1,z,z] - 1/2*G[Lzp,0,1,0,z] - 2*G[
         Lzp,1,z^(-1),0,z] - 1/6*G[Lzp,1,z]*Pi^2 - G[Lzp,1,0,z^(-1),z]
          - G[Lzp,1,0,z,z] - G[Lzp,1,0,0,z] + G[Lzp,1,0,1,z] + 2*G[Lzp,
         1,1,0,z] - 2*G[Kzm,z^(-1),0,0,z] + 2*G[Kzm,z^(-1),0,1,z] + 2*
         G[Kzm,z^(-1),1,0,z] - 3/2*G[Kzm,0,z^(-1),0,z] + G[Kzm,0,z^(-1)
         ,1,z] - 1/12*G[Kzm,0,z]*Pi^2 - 1/2*G[Kzm,0,z,0,z] + G[Kzm,0,z,
         1,z] - G[Kzm,0,0,z^(-1),z] - G[Kzm,0,0,z,z] + 9/2*G[Kzm,0,0,0,
         z] - 3*G[Kzm,0,0,1,z] + G[Kzm,0,1,z^(-1),z] + G[Kzm,0,1,z,z]
          - 5/2*G[Kzm,0,1,0,z] + 2*G[Kzm,1,z^(-1),0,z] + 1/6*G[Kzm,1,z]
         *Pi^2 + G[Kzm,1,0,z^(-1),z] + G[Kzm,1,0,z,z] - 2*G[Kzm,1,0,0,z
         ] - G[Kzm,1,0,1,z] - 2*G[Kzm,1,1,0,z] - 2*G[Kzp,z^(-1),0,0,z]
          + 2*G[Kzp,z^(-1),0,1,z] + 2*G[Kzp,z^(-1),1,0,z] - 3/2*G[Kzp,0
         ,z^(-1),0,z] + G[Kzp,0,z^(-1),1,z] - 1/12*G[Kzp,0,z]*Pi^2 - 1/
         2*G[Kzp,0,z,0,z] + G[Kzp,0,z,1,z] - G[Kzp,0,0,z^(-1),z] - G[
         Kzp,0,0,z,z] + 9/2*G[Kzp,0,0,0,z] - 3*G[Kzp,0,0,1,z] + G[Kzp,0
         ,1,z^(-1),z] + G[Kzp,0,1,z,z] - 5/2*G[Kzp,0,1,0,z] + 2*G[Kzp,1
         ,z^(-1),0,z] + 1/6*G[Kzp,1,z]*Pi^2 + G[Kzp,1,0,z^(-1),z] + G[
         Kzp,1,0,z,z] - 2*G[Kzp,1,0,0,z] - G[Kzp,1,0,1,z] - 2*G[Kzp,1,1
         ,0,z] - 2*G[0,z^(-1),0,0,h] + 1/2*G[0,z]*zeta3 - 2*G[0,z]*G[0,
         z^(-1),0,h] + 2*G[0,z]*G[0,z,0,h] + 1/4*G[0,z]*G[0,h]*Pi^2 + 
         G[0,z]*G[0,Lzm,z^(-1),h] + G[0,z]*G[0,Lzm,z,h] - G[0,z]*G[0,
         Lzm,0,h] + G[0,z]*G[0,Lzp,z^(-1),h] + G[0,z]*G[0,Lzp,z,h] - G[
         0,z]*G[0,Lzp,0,h] - G[0,z]*G[0,Kzm,z^(-1),h] - G[0,z]*G[0,Kzm,
         z,h] + G[0,z]*G[0,Kzm,0,h] - G[0,z]*G[0,Kzp,z^(-1),h] - G[0,z]
         *G[0,Kzp,z,h] + G[0,z]*G[0,Kzp,0,h] + G[0,z]*G[0,Jz,z^(-1),h]
          - G[0,z]*G[0,Jz,z,h] + 4*G[0,z]*G[1,z^(-1),0,h] + G[0,z]*G[1,
         Jz^(-1),z^(-1),h] - G[0,z]*G[1,Jz^(-1),z,h] - 4*G[0,z]*G[1,z,0
         ,h] - 1/3*G[0,z]*G[1,h]*Pi^2 - 2*G[0,z]*G[1,Lzm,z^(-1),h] - 2*
         G[0,z]*G[1,Lzm,z,h] + 2*G[0,z]*G[1,Lzm,0,h] - 2*G[0,z]*G[1,Lzp
         ,z^(-1),h] - 2*G[0,z]*G[1,Lzp,z,h] + 2*G[0,z]*G[1,Lzp,0,h] + 2
         *G[0,z]*G[1,Kzm,z^(-1),h] + 2*G[0,z]*G[1,Kzm,z,h] - 2*G[0,z]*
         G[1,Kzm,0,h] + 2*G[0,z]*G[1,Kzp,z^(-1),h] + 2*G[0,z]*G[1,Kzp,z
         ,h] - 2*G[0,z]*G[1,Kzp,0,h] - G[0,z]*G[1,Jz,z^(-1),h] + G[0,z]
         *G[1,Jz,z,h] - 2*G[0,z]*G[1,0,z^(-1),h] + 2*G[0,z]*G[1,0,z,h]
          - 2*G[0,z,0,0,h] + 3/2*G[0,h]*zeta3 - G[0,h]*G[Lzm,z^(-1),0,z
         ] - 1/12*G[0,h]*G[Lzm,z]*Pi^2 - 1/2*G[0,h]*G[Lzm,0,z^(-1),z]
          - 1/2*G[0,h]*G[Lzm,0,z,z] + 1/2*G[0,h]*G[Lzm,1,0,z] - G[0,h]*
         G[Lzp,z^(-1),0,z] - 1/12*G[0,h]*G[Lzp,z]*Pi^2 - 1/2*G[0,h]*G[
         Lzp,0,z^(-1),z] - 1/2*G[0,h]*G[Lzp,0,z,z] + 1/2*G[0,h]*G[Lzp,1
         ,0,z] + G[0,h]*G[Kzm,z^(-1),0,z] + 1/12*G[0,h]*G[Kzm,z]*Pi^2
          + 1/2*G[0,h]*G[Kzm,0,z^(-1),z] + 1/2*G[0,h]*G[Kzm,0,z,z] - 3/
         2*G[0,h]*G[Kzm,0,0,z] - 1/2*G[0,h]*G[Kzm,1,0,z] + G[0,h]*G[Kzp
         ,z^(-1),0,z] + 1/12*G[0,h]*G[Kzp,z]*Pi^2 + 1/2*G[0,h]*G[Kzp,0,
         z^(-1),z] + 1/2*G[0,h]*G[Kzp,0,z,z] - 3/2*G[0,h]*G[Kzp,0,0,z]
          - 1/2*G[0,h]*G[Kzp,1,0,z] - 1/2*G[0,h]*G[0,Lzm,z^(-1),z] - 1/
         2*G[0,h]*G[0,Lzm,z,z] + 1/2*G[0,h]*G[0,Lzm,0,z] - 1/2*G[0,h]*
         G[0,Lzp,z^(-1),z] - 1/2*G[0,h]*G[0,Lzp,z,z] + 1/2*G[0,h]*G[0,
         Lzp,0,z] + 1/2*G[0,h]*G[0,Kzm,z^(-1),z] + 1/2*G[0,h]*G[0,Kzm,z
         ,z] + 1/2*G[0,h]*G[0,Kzp,z^(-1),z] + 1/2*G[0,h]*G[0,Kzp,z,z]
          + 1/2*G[0,h]*G[1,Lzm,0,z] + 1/2*G[0,h]*G[1,Lzp,0,z] - 1/2*G[0
         ,h]*G[1,Kzm,0,z] - 1/2*G[0,h]*G[1,Kzp,0,z] + 1/2*G[0,h]*G[1,0,
         Lzm,z] + 1/2*G[0,h]*G[1,0,Lzp,z] - 1/2*G[0,h]*G[1,0,Kzm,z] - 1/
         2*G[0,h]*G[1,0,Kzp,z] + 5/2*G[0,h]*G[1,0,0,z] + G[0,Lzm,z^(-1)
         ,z]*G[1,h] - 1/2*G[0,Lzm,z^(-1),0,z] + G[0,Lzm,z^(-1),0,h] - 
         G[0,Lzm,z^(-1),1,z] - 1/12*G[0,Lzm,z]*Pi^2 + G[0,Lzm,z,z]*G[1,
         h] + 1/2*G[0,Lzm,z,0,z] - G[0,Lzm,z,0,h] - G[0,Lzm,z,1,z] + 1/
         6*G[0,Lzm,h]*Pi^2 - G[0,Lzm,h]*G[1,0,z] - G[0,Lzm,0,z]*G[1,h]
          - G[0,Lzm,0,0,z] + 2*G[0,Lzm,0,0,h] + G[0,Lzm,0,1,z] - G[0,
         Lzm,1,z^(-1),z] - G[0,Lzm,1,z,z] + 3/2*G[0,Lzm,1,0,z] + G[0,
         Lzp,z^(-1),z]*G[1,h] - 1/2*G[0,Lzp,z^(-1),0,z] + G[0,Lzp,
         z^(-1),0,h] - G[0,Lzp,z^(-1),1,z] - 1/12*G[0,Lzp,z]*Pi^2 + G[0
         ,Lzp,z,z]*G[1,h] + 1/2*G[0,Lzp,z,0,z] - G[0,Lzp,z,0,h] - G[0,
         Lzp,z,1,z] + 1/6*G[0,Lzp,h]*Pi^2 - G[0,Lzp,h]*G[1,0,z] - G[0,
         Lzp,0,z]*G[1,h] - G[0,Lzp,0,0,z] + 2*G[0,Lzp,0,0,h] + G[0,Lzp,
         0,1,z] - G[0,Lzp,1,z^(-1),z] - G[0,Lzp,1,z,z] + 3/2*G[0,Lzp,1,
         0,z] - G[0,Kzm,z^(-1),z]*G[1,h] + 1/2*G[0,Kzm,z^(-1),0,z] - G[
         0,Kzm,z^(-1),0,h] + G[0,Kzm,z^(-1),1,z] + 1/12*G[0,Kzm,z]*Pi^2
          - G[0,Kzm,z,z]*G[1,h] - 1/2*G[0,Kzm,z,0,z] + G[0,Kzm,z,0,h]
          + G[0,Kzm,z,1,z] - 1/6*G[0,Kzm,h]*Pi^2 + G[0,Kzm,h]*G[1,0,z]
          - 3/2*G[0,Kzm,0,0,z] + 2*G[0,Kzm,0,0,h] + G[0,Kzm,1,z^(-1),z]
          + G[0,Kzm,1,z,z] - 1/2*G[0,Kzm,1,0,z] - G[0,Kzp,z^(-1),z]*G[1
         ,h] + 1/2*G[0,Kzp,z^(-1),0,z] - G[0,Kzp,z^(-1),0,h] + G[0,Kzp,
         z^(-1),1,z] + 1/12*G[0,Kzp,z]*Pi^2 - G[0,Kzp,z,z]*G[1,h] - 1/2
         *G[0,Kzp,z,0,z] + G[0,Kzp,z,0,h] + G[0,Kzp,z,1,z] - 1/6*G[0,
         Kzp,h]*Pi^2 + G[0,Kzp,h]*G[1,0,z] - 3/2*G[0,Kzp,0,0,z] + 2*G[0
         ,Kzp,0,0,h] + G[0,Kzp,1,z^(-1),z] + G[0,Kzp,1,z,z] - 1/2*G[0,
         Kzp,1,0,z] + G[0,Jz,z^(-1),0,h] + G[0,Jz,z,0,h] - 1/6*G[0,Jz,h
         ]*Pi^2 - G[0,Jz,0,0,h] - G[0,Jz,1,0,h] + G[0,0,z^(-1),h]*G[0,z
         ] + G[0,0,z^(-1),0,h] - 1/3*G[0,0,z]*Pi^2 - 2*G[0,0,z]*G[0,
         z^(-1),h] - 2*G[0,0,z]*G[0,z,h] - G[0,0,z]*G[0,Kzm,h] - G[0,0,
         z]*G[0,Kzp,h] + G[0,0,z]*G[0,Jz,h] + G[0,0,z]*G[0,1,h] + 4*G[0
         ,0,z]*G[1,z^(-1),h] - 3*G[0,0,z]*G[1,Jz^(-1),h] + 4*G[0,0,z]*
         G[1,z,h] + 2*G[0,0,z]*G[1,Kzm,h] + 2*G[0,0,z]*G[1,Kzp,h] - G[0
         ,0,z]*G[1,Jz,h] - 2*G[0,0,z]*G[1,0,h] - G[0,0,z,h]*G[0,z] + G[
         0,0,z,0,h] - 1/6*G[0,0,h]*Pi^2 - G[0,0,Lzm,z^(-1),z] - G[0,0,
         Lzm,z,z] + G[0,0,Lzm,0,z] - G[0,0,Lzp,z^(-1),z] - G[0,0,Lzp,z,
         z] + G[0,0,Lzp,0,z] + G[0,0,Kzm,z^(-1),z] + 1/2*G[0,0,Kzm,z]*
         G[0,h] - G[0,0,Kzm,z]*G[1,h] + G[0,0,Kzm,z,z] - 1/2*G[0,0,Kzm,
         0,z] + G[0,0,Kzm,1,z] + G[0,0,Kzp,z^(-1),z] + 1/2*G[0,0,Kzp,z]
         *G[0,h] - G[0,0,Kzp,z]*G[1,h] + G[0,0,Kzp,z,z] - 1/2*G[0,0,Kzp
         ,0,z] + G[0,0,Kzp,1,z] + 3*G[0,0,0,z]*G[1,h] + 3/2*G[0,0,0,Kzm
         ,z] + 3/2*G[0,0,0,Kzp,z] - 4*G[0,0,0,1,z] - G[0,0,1,Kzm,z] - 
         G[0,0,1,Kzp,z] + G[0,0,1,0,z] - G[0,0,1,0,h] - G[0,1,z^(-1),h]
         *G[0,z] - G[0,1,z^(-1),0,h] + 1/2*G[0,1,z]*Pi^2 + G[0,1,z,h]*
         G[0,z] - G[0,1,z,0,h] + 1/6*G[0,1,h]*Pi^2 + G[0,1,Lzm,z^(-1),z
         ] + G[0,1,Lzm,z,z] - 1/2*G[0,1,Lzm,0,z] + G[0,1,Lzp,z^(-1),z]
          + G[0,1,Lzp,z,z] - 1/2*G[0,1,Lzp,0,z] - G[0,1,Kzm,z^(-1),z]
          - G[0,1,Kzm,z,z] - 1/2*G[0,1,Kzm,0,z] - G[0,1,Kzp,z^(-1),z]
          - G[0,1,Kzp,z,z] - 1/2*G[0,1,Kzp,0,z] - 3/2*G[0,1,0,z]*G[0,h]
          + 3*G[0,1,0,z]*G[1,h] + 1/2*G[0,1,0,Lzm,z] + 1/2*G[0,1,0,Lzp,
         z] - 3/2*G[0,1,0,Kzm,z] - 3/2*G[0,1,0,Kzp,z] + 9/2*G[0,1,0,0,z
         ] - G[0,1,0,0,h] + 5*G[0,1,0,1,z] + 2*G[0,1,1,0,z] + G[0,1,1,0
         ,h] - 1/6*G[0,Cm,z]*Pi^2 - 3*G[0,Cm,0,0,z] - 1/6*G[0,Cp,z]*
         Pi^2 - 3*G[0,Cp,0,0,z] + 4*G[1,z^(-1),0,0,h] + G[1,Jz^(-1),
         z^(-1),0,h] + G[1,Jz^(-1),z,0,h] - 1/6*G[1,Jz^(-1),h]*Pi^2 - 
         G[1,Jz^(-1),1,0,h] + 7*G[1,z]*zeta3 + 4*G[1,z,0,0,h] - 5*G[1,h
         ]*zeta3 + 2*G[1,h]*G[Lzm,z^(-1),0,z] + 1/6*G[1,h]*G[Lzm,z]*
         Pi^2 + G[1,h]*G[Lzm,0,z^(-1),z] + G[1,h]*G[Lzm,0,z,z] - G[1,h]
         *G[Lzm,1,0,z] + 2*G[1,h]*G[Lzp,z^(-1),0,z] + 1/6*G[1,h]*G[Lzp,
         z]*Pi^2 + G[1,h]*G[Lzp,0,z^(-1),z] + G[1,h]*G[Lzp,0,z,z] - G[1
         ,h]*G[Lzp,1,0,z] - 2*G[1,h]*G[Kzm,z^(-1),0,z] - 1/6*G[1,h]*G[
         Kzm,z]*Pi^2 - G[1,h]*G[Kzm,0,z^(-1),z] - G[1,h]*G[Kzm,0,z,z]
          + 3*G[1,h]*G[Kzm,0,0,z] + G[1,h]*G[Kzm,1,0,z] - 2*G[1,h]*G[
         Kzp,z^(-1),0,z] - 1/6*G[1,h]*G[Kzp,z]*Pi^2 - G[1,h]*G[Kzp,0,
         z^(-1),z] - G[1,h]*G[Kzp,0,z,z] + 3*G[1,h]*G[Kzp,0,0,z] + G[1,
         h]*G[Kzp,1,0,z] - G[1,h]*G[1,Lzm,0,z] - G[1,h]*G[1,Lzp,0,z] + 
         G[1,h]*G[1,Kzm,0,z] + G[1,h]*G[1,Kzp,0,z] + 2*G[1,Lzm,z^(-1),0
         ,z] - 2*G[1,Lzm,z^(-1),0,h] + 1/6*G[1,Lzm,z]*Pi^2 + 2*G[1,Lzm,
         z,0,h] - 1/3*G[1,Lzm,h]*Pi^2 + G[1,Lzm,0,z^(-1),z] + G[1,Lzm,0
         ,z,z] - G[1,Lzm,0,0,z] - 4*G[1,Lzm,0,0,h] + G[1,Lzm,0,1,z] + 2
         *G[1,Lzp,z^(-1),0,z] - 2*G[1,Lzp,z^(-1),0,h] + 1/6*G[1,Lzp,z]*
         Pi^2 + 2*G[1,Lzp,z,0,h] - 1/3*G[1,Lzp,h]*Pi^2 + G[1,Lzp,0,
         z^(-1),z] + G[1,Lzp,0,z,z] - G[1,Lzp,0,0,z] - 4*G[1,Lzp,0,0,h]
          + G[1,Lzp,0,1,z] - 2*G[1,Kzm,z^(-1),0,z] + 2*G[1,Kzm,z^(-1),0
         ,h] - 1/6*G[1,Kzm,z]*Pi^2 - 2*G[1,Kzm,z,0,h] + 1/3*G[1,Kzm,h]*
         Pi^2 - G[1,Kzm,0,z^(-1),z] - G[1,Kzm,0,z,z] + 4*G[1,Kzm,0,0,z]
          - 4*G[1,Kzm,0,0,h] - G[1,Kzm,0,1,z] - 2*G[1,Kzp,z^(-1),0,z]
          + 2*G[1,Kzp,z^(-1),0,h] - 1/6*G[1,Kzp,z]*Pi^2 - 2*G[1,Kzp,z,0
         ,h] + 1/3*G[1,Kzp,h]*Pi^2 - G[1,Kzp,0,z^(-1),z] - G[1,Kzp,0,z,
         z] + 4*G[1,Kzp,0,0,z] - 4*G[1,Kzp,0,0,h] - G[1,Kzp,0,1,z] - G[
         1,Jz,z^(-1),0,h] - G[1,Jz,z,0,h] + 1/6*G[1,Jz,h]*Pi^2 + G[1,Jz
         ,0,0,h] + G[1,Jz,1,0,h] - 2*G[1,0,z^(-1),0,h] + 1/6*G[1,0,z]*
         Pi^2 + 2*G[1,0,z]*G[1,Lzm,h] + 2*G[1,0,z]*G[1,Lzp,h] - 2*G[1,0
         ,z]*G[1,Kzm,h] - 2*G[1,0,z]*G[1,Kzp,h] - 2*G[1,0,z,0,h] + 1/3*
         G[1,0,h]*Pi^2 + G[1,0,Lzm,z^(-1),z] - G[1,0,Lzm,z]*G[1,h] + G[
         1,0,Lzm,z,z] - G[1,0,Lzm,0,z] + G[1,0,Lzm,1,z] + G[1,0,Lzp,
         z^(-1),z] - G[1,0,Lzp,z]*G[1,h] + G[1,0,Lzp,z,z] - G[1,0,Lzp,0
         ,z] + G[1,0,Lzp,1,z] - G[1,0,Kzm,z^(-1),z] + G[1,0,Kzm,z]*G[1,
         h] - G[1,0,Kzm,z,z] - G[1,0,Kzm,1,z] - G[1,0,Kzp,z^(-1),z] + 
         G[1,0,Kzp,z]*G[1,h] - G[1,0,Kzp,z,z] - G[1,0,Kzp,1,z] - 5*G[1,
         0,0,z]*G[1,h] + G[1,0,0,Lzm,z] + G[1,0,0,Lzp,z] - 2*G[1,0,0,
         Kzm,z] - 2*G[1,0,0,Kzp,z] - 15/2*G[1,0,0,0,z] + 3*G[1,0,0,0,h]
          + 5*G[1,0,0,1,z] - G[1,0,1,Lzm,z] - G[1,0,1,Lzp,z] + G[1,0,1,
         Kzm,z] + G[1,0,1,Kzp,z] + 2*G[1,0,1,0,z] + 2*G[1,0,1,0,h] - 2*
         G[1,1,Lzm,0,z] - 2*G[1,1,Lzp,0,z] + 2*G[1,1,Kzm,0,z] + 2*G[1,1
         ,Kzp,0,z] - 2*G[1,1,0,Lzm,z] - 2*G[1,1,0,Lzp,z] + 2*G[1,1,0,
         Kzm,z] + 2*G[1,1,0,Kzp,z] - 6*G[1,1,0,0,z] + 3*G[1,1,0,0,h] + 
         1/3*G[1,Cm,z]*Pi^2 + 6*G[1,Cm,0,0,z] + 1/3*G[1,Cp,z]*Pi^2 + 6*
         G[1,Cp,0,0,z] - 1/6*G[Cm,z]*G[1,h]*Pi^2 - 3*G[Cm,0,0,z]*G[1,h]
          - 1/6*G[Cp,z]*G[1,h]*Pi^2 - 3*G[Cp,0,0,z]*G[1,h] ) 
,
M26 ->  + eps^3 * ( 4*zeta3 + 2*G[Lzm,z^(-1),0,z] - G[Lzm,z^(-1),0,h]
          + 1/6*G[Lzm,z]*Pi^2 + G[Lzm,z,0,h] - 1/6*G[Lzm,h]*Pi^2 + G[
         Lzm,0,z^(-1),z] + G[Lzm,0,z,z] - 2*G[Lzm,0,0,h] - G[Lzm,1,0,z]
          + 2*G[Lzp,z^(-1),0,z] - G[Lzp,z^(-1),0,h] + 1/6*G[Lzp,z]*Pi^2
          + G[Lzp,z,0,h] - 1/6*G[Lzp,h]*Pi^2 + G[Lzp,0,z^(-1),z] + G[
         Lzp,0,z,z] - 2*G[Lzp,0,0,h] - G[Lzp,1,0,z] + 2*G[Kzm,z^(-1),0,
         z] - G[Kzm,z^(-1),0,h] + 1/6*G[Kzm,z]*Pi^2 + G[Kzm,z,0,h] - 1/
         6*G[Kzm,h]*Pi^2 + G[Kzm,0,z^(-1),z] + G[Kzm,0,z,z] - 3*G[Kzm,0
         ,0,z] + 2*G[Kzm,0,0,h] - G[Kzm,1,0,z] + 2*G[Kzp,z^(-1),0,z] - 
         G[Kzp,z^(-1),0,h] + 1/6*G[Kzp,z]*Pi^2 + G[Kzp,z,0,h] - 1/6*G[
         Kzp,h]*Pi^2 + G[Kzp,0,z^(-1),z] + G[Kzp,0,z,z] - 3*G[Kzp,0,0,z
         ] + 2*G[Kzp,0,0,h] - G[Kzp,1,0,z] + 2*G[0,z^(-1),0,h] - 1/3*G[
         0,z]*Pi^2 - G[0,z]*G[Lzm,z^(-1),h] - G[0,z]*G[Lzm,z,h] + G[0,z
         ]*G[Lzm,0,h] - G[0,z]*G[Lzp,z^(-1),h] - G[0,z]*G[Lzp,z,h] + G[
         0,z]*G[Lzp,0,h] - G[0,z]*G[Kzm,z^(-1),h] - G[0,z]*G[Kzm,z,h]
          + G[0,z]*G[Kzm,0,h] - G[0,z]*G[Kzp,z^(-1),h] - G[0,z]*G[Kzp,z
         ,h] + G[0,z]*G[Kzp,0,h] + 2*G[0,z]*G[0,z^(-1),h] + 2*G[0,z]*G[
         0,z,h] - 2*G[0,z,0,h] + 1/3*G[0,h]*Pi^2 - 2*G[0,h]*G[1,0,z] + 
         G[0,Lzm,z^(-1),z] + G[0,Lzm,z,z] - G[0,Lzm,0,z] + G[0,Lzp,
         z^(-1),z] + G[0,Lzp,z,z] - G[0,Lzp,0,z] + G[0,Kzm,z^(-1),z] + 
         G[0,Kzm,z,z] + G[0,Kzp,z^(-1),z] + G[0,Kzp,z,z] - 8*G[0,-1,0,z
         ] - G[0,0,z]*G[Kzm,h] - G[0,0,z]*G[Kzp,h] + G[0,0,z]*G[0,h] + 
         G[0,0,Kzm,z] + G[0,0,Kzp,z] - 3*G[0,0,0,z] - 6*G[0,1,0,z] - G[
         1,Lzm,0,z] - G[1,Lzp,0,z] - G[1,Kzm,0,z] - G[1,Kzp,0,z] + G[1,
         0,z]*G[Lzm,h] + G[1,0,z]*G[Lzp,h] + G[1,0,z]*G[Kzm,h] + G[1,0,
         z]*G[Kzp,h] - G[1,0,Lzm,z] - G[1,0,Lzp,z] - G[1,0,Kzm,z] - G[1
         ,0,Kzp,z] + 4*G[1,0,0,z] )

       + eps^4 * (  - 7/20*Pi^4 - 2*G[z^(-1),Jz^(-1),z^(-1),0,h] - 2*G[
         z^(-1),Jz^(-1),z,0,h] + 1/3*G[z^(-1),Jz^(-1),h]*Pi^2 + 2*G[
         z^(-1),Jz^(-1),1,0,h] + 4*G[z^(-1),h]*zeta3 - 2*G[z^(-1),Jz,
         z^(-1),0,h] - 2*G[z^(-1),Jz,z,0,h] + 1/3*G[z^(-1),Jz,h]*Pi^2
          + 2*G[z^(-1),Jz,0,0,h] + 2*G[z^(-1),Jz,1,0,h] - 6*G[z^(-1),0,
         0,0,h] + 4*G[z^(-1),1,z^(-1),0,h] + 4*G[z^(-1),1,z,0,h] - 2/3*
         G[z^(-1),1,h]*Pi^2 - 2*G[z^(-1),1,0,0,h] - 4*G[z^(-1),1,1,0,h]
          + 2*G[z,Jz^(-1),z^(-1),0,h] + 2*G[z,Jz^(-1),z,0,h] - 1/3*G[z,
         Jz^(-1),h]*Pi^2 - 2*G[z,Jz^(-1),1,0,h] - 4*G[z,h]*zeta3 + 2*G[
         z,Jz,z^(-1),0,h] + 2*G[z,Jz,z,0,h] - 1/3*G[z,Jz,h]*Pi^2 - 2*G[
         z,Jz,0,0,h] - 2*G[z,Jz,1,0,h] + 6*G[z,0,0,0,h] - 4*G[z,1,
         z^(-1),0,h] - 4*G[z,1,z,0,h] + 2/3*G[z,1,h]*Pi^2 + 2*G[z,1,0,0
         ,h] + 4*G[z,1,1,0,h] - 4*G[Lzm,z^(-1),z^(-1),0,z] + 2*G[Lzm,
         z^(-1),z^(-1),0,h] - 2/3*G[Lzm,z^(-1),z]*Pi^2 - 2*G[Lzm,z^(-1)
         ,z,0,h] + 2/3*G[Lzm,z^(-1),h]*Pi^2 - 8*G[Lzm,z^(-1),-1,0,z] + 
         6*G[Lzm,z^(-1),-1,0,h] - 2*G[Lzm,z^(-1),0,z^(-1),z] - 2*G[Lzm,
         z^(-1),0,z,z] + 8*G[Lzm,z^(-1),0,0,z] - 3*G[Lzm,z^(-1),0,0,h]
          + 2*G[Lzm,z^(-1),1,0,h] - 5*G[Lzm,z]*zeta3 - 4*G[Lzm,z,z^(-1)
         ,0,z] + 2*G[Lzm,z,z^(-1),0,h] - 1/3*G[Lzm,z,z]*Pi^2 - 2*G[Lzm,
         z,z,0,h] + 1/3*G[Lzm,z,h]*Pi^2 + 4*G[Lzm,z,-1,0,z] - 6*G[Lzm,z
         ,-1,0,h] - 2*G[Lzm,z,0,z^(-1),z] - 2*G[Lzm,z,0,z,z] + 5*G[Lzm,
         z,0,0,h] + 4*G[Lzm,z,1,0,z] - 2*G[Lzm,z,1,0,h] + 5*G[Lzm,h]*
         zeta3 + 2*G[Lzm,Kzm,z^(-1),0,z] - G[Lzm,Kzm,z^(-1),0,h] + 1/6*
         G[Lzm,Kzm,z]*Pi^2 + G[Lzm,Kzm,z,0,h] - 1/6*G[Lzm,Kzm,h]*Pi^2
          + G[Lzm,Kzm,0,z^(-1),z] + G[Lzm,Kzm,0,z,z] - 3*G[Lzm,Kzm,0,0,
         z] + 2*G[Lzm,Kzm,0,0,h] - G[Lzm,Kzm,1,0,z] + 2*G[Lzm,Kzp,
         z^(-1),0,z] - G[Lzm,Kzp,z^(-1),0,h] + 1/6*G[Lzm,Kzp,z]*Pi^2 + 
         G[Lzm,Kzp,z,0,h] - 1/6*G[Lzm,Kzp,h]*Pi^2 + G[Lzm,Kzp,0,z^(-1),
         z] + G[Lzm,Kzp,0,z,z] - 3*G[Lzm,Kzp,0,0,z] + 2*G[Lzm,Kzp,0,0,h
         ] - G[Lzm,Kzp,1,0,z] - 2*G[Lzm,-1,z^(-1),0,z] - 1/3*G[Lzm,-1,z
         ]*Pi^2 - 2*G[Lzm,-1,z,0,z] - 2*G[Lzm,-1,0,z^(-1),z] - 2*G[Lzm,
         -1,0,z,z] + 3*G[Lzm,-1,0,0,z] + 2*G[Lzm,-1,1,0,z] - 2*G[Lzm,0,
         z^(-1),z^(-1),z] - 2*G[Lzm,0,z^(-1),z,z] + 5*G[Lzm,0,z^(-1),0,
         z] - G[Lzm,0,z^(-1),0,h] + 1/2*G[Lzm,0,z]*Pi^2 - 2*G[Lzm,0,z,
         z^(-1),z] - 2*G[Lzm,0,z,z,z] + 3*G[Lzm,0,z,0,z] + G[Lzm,0,z,0,
         h] + G[Lzm,0,Kzm,z^(-1),z] + G[Lzm,0,Kzm,z,z] + G[Lzm,0,Kzp,
         z^(-1),z] + G[Lzm,0,Kzp,z,z] - 10*G[Lzm,0,-1,0,z] + 12*G[Lzm,0
         ,-1,0,h] + 3*G[Lzm,0,0,z^(-1),z] + 3*G[Lzm,0,0,z,z] + G[Lzm,0,
         0,Kzm,z] + G[Lzm,0,0,Kzp,z] - 8*G[Lzm,0,0,0,h] - 7*G[Lzm,0,1,0
         ,z] + 4*G[Lzm,0,1,0,h] + 2*G[Lzm,1,z^(-1),0,z] + 1/3*G[Lzm,1,z
         ]*Pi^2 + 2*G[Lzm,1,z,0,z] - G[Lzm,1,Kzm,0,z] - G[Lzm,1,Kzp,0,z
         ] + 2*G[Lzm,1,-1,0,z] + 2*G[Lzm,1,0,z^(-1),z] + 2*G[Lzm,1,0,z,
         z] - G[Lzm,1,0,Kzm,z] - G[Lzm,1,0,Kzp,z] + 2*G[Lzm,1,0,0,z] - 
         6*G[Lzm,1,0,0,h] - G[Lzm,1,1,0,z] - 4*G[Lzp,z^(-1),z^(-1),0,z]
          + 2*G[Lzp,z^(-1),z^(-1),0,h] - 2/3*G[Lzp,z^(-1),z]*Pi^2 - 2*
         G[Lzp,z^(-1),z,0,h] + 2/3*G[Lzp,z^(-1),h]*Pi^2 - 8*G[Lzp,
         z^(-1),-1,0,z] + 6*G[Lzp,z^(-1),-1,0,h] - 2*G[Lzp,z^(-1),0,
         z^(-1),z] - 2*G[Lzp,z^(-1),0,z,z] + 8*G[Lzp,z^(-1),0,0,z] - 3*
         G[Lzp,z^(-1),0,0,h] + 2*G[Lzp,z^(-1),1,0,h] - 5*G[Lzp,z]*zeta3
          - 4*G[Lzp,z,z^(-1),0,z] + 2*G[Lzp,z,z^(-1),0,h] - 1/3*G[Lzp,z
         ,z]*Pi^2 - 2*G[Lzp,z,z,0,h] + 1/3*G[Lzp,z,h]*Pi^2 + 4*G[Lzp,z,
         -1,0,z] - 6*G[Lzp,z,-1,0,h] - 2*G[Lzp,z,0,z^(-1),z] - 2*G[Lzp,
         z,0,z,z] + 5*G[Lzp,z,0,0,h] + 4*G[Lzp,z,1,0,z] - 2*G[Lzp,z,1,0
         ,h] + 5*G[Lzp,h]*zeta3 + 2*G[Lzp,Kzm,z^(-1),0,z] - G[Lzp,Kzm,
         z^(-1),0,h] + 1/6*G[Lzp,Kzm,z]*Pi^2 + G[Lzp,Kzm,z,0,h] - 1/6*
         G[Lzp,Kzm,h]*Pi^2 + G[Lzp,Kzm,0,z^(-1),z] + G[Lzp,Kzm,0,z,z]
          - 3*G[Lzp,Kzm,0,0,z] + 2*G[Lzp,Kzm,0,0,h] - G[Lzp,Kzm,1,0,z]
          + 2*G[Lzp,Kzp,z^(-1),0,z] - G[Lzp,Kzp,z^(-1),0,h] + 1/6*G[Lzp
         ,Kzp,z]*Pi^2 + G[Lzp,Kzp,z,0,h] - 1/6*G[Lzp,Kzp,h]*Pi^2 + G[
         Lzp,Kzp,0,z^(-1),z] + G[Lzp,Kzp,0,z,z] - 3*G[Lzp,Kzp,0,0,z] + 
         2*G[Lzp,Kzp,0,0,h] - G[Lzp,Kzp,1,0,z] - 2*G[Lzp,-1,z^(-1),0,z]
          - 1/3*G[Lzp,-1,z]*Pi^2 - 2*G[Lzp,-1,z,0,z] - 2*G[Lzp,-1,0,
         z^(-1),z] - 2*G[Lzp,-1,0,z,z] + 3*G[Lzp,-1,0,0,z] + 2*G[Lzp,-1
         ,1,0,z] - 2*G[Lzp,0,z^(-1),z^(-1),z] - 2*G[Lzp,0,z^(-1),z,z]
          + 5*G[Lzp,0,z^(-1),0,z] - G[Lzp,0,z^(-1),0,h] + 1/2*G[Lzp,0,z
         ]*Pi^2 - 2*G[Lzp,0,z,z^(-1),z] - 2*G[Lzp,0,z,z,z] + 3*G[Lzp,0,
         z,0,z] + G[Lzp,0,z,0,h] + G[Lzp,0,Kzm,z^(-1),z] + G[Lzp,0,Kzm,
         z,z] + G[Lzp,0,Kzp,z^(-1),z] + G[Lzp,0,Kzp,z,z] - 10*G[Lzp,0,
         -1,0,z] + 12*G[Lzp,0,-1,0,h] + 3*G[Lzp,0,0,z^(-1),z] + 3*G[Lzp
         ,0,0,z,z] + G[Lzp,0,0,Kzm,z] + G[Lzp,0,0,Kzp,z] - 8*G[Lzp,0,0,
         0,h] - 7*G[Lzp,0,1,0,z] + 4*G[Lzp,0,1,0,h] + 2*G[Lzp,1,z^(-1),
         0,z] + 1/3*G[Lzp,1,z]*Pi^2 + 2*G[Lzp,1,z,0,z] - G[Lzp,1,Kzm,0,
         z] - G[Lzp,1,Kzp,0,z] + 2*G[Lzp,1,-1,0,z] + 2*G[Lzp,1,0,z^(-1)
         ,z] + 2*G[Lzp,1,0,z,z] - G[Lzp,1,0,Kzm,z] - G[Lzp,1,0,Kzp,z]
          + 2*G[Lzp,1,0,0,z] - 6*G[Lzp,1,0,0,h] - G[Lzp,1,1,0,z] - 4*G[
         Kzm,z^(-1),z^(-1),0,z] + 2*G[Kzm,z^(-1),z^(-1),0,h] - 2/3*G[
         Kzm,z^(-1),z]*Pi^2 - 2*G[Kzm,z^(-1),z,0,h] + 2/3*G[Kzm,z^(-1),
         h]*Pi^2 - 8*G[Kzm,z^(-1),-1,0,z] + 6*G[Kzm,z^(-1),-1,0,h] - 2*
         G[Kzm,z^(-1),0,z^(-1),z] - 2*G[Kzm,z^(-1),0,z,z] + 8*G[Kzm,
         z^(-1),0,0,z] - 5*G[Kzm,z^(-1),0,0,h] + 2*G[Kzm,z^(-1),1,0,h]
          + 9*G[Kzm,z]*zeta3 - 4*G[Kzm,z,z^(-1),0,z] + 2*G[Kzm,z,z^(-1)
         ,0,h] - 1/3*G[Kzm,z,z]*Pi^2 - 2*G[Kzm,z,z,0,h] + 1/3*G[Kzm,z,h
         ]*Pi^2 + 4*G[Kzm,z,-1,0,z] - 6*G[Kzm,z,-1,0,h] - 2*G[Kzm,z,0,
         z^(-1),z] - 2*G[Kzm,z,0,z,z] + 3*G[Kzm,z,0,0,h] + 4*G[Kzm,z,1,
         0,z] - 2*G[Kzm,z,1,0,h] - 9*G[Kzm,h]*zeta3 + 2*G[Kzm,Lzm,
         z^(-1),0,z] - G[Kzm,Lzm,z^(-1),0,h] + 1/6*G[Kzm,Lzm,z]*Pi^2 + 
         G[Kzm,Lzm,z,0,h] - 1/6*G[Kzm,Lzm,h]*Pi^2 + G[Kzm,Lzm,0,z^(-1),
         z] + G[Kzm,Lzm,0,z,z] - 2*G[Kzm,Lzm,0,0,h] - G[Kzm,Lzm,1,0,z]
          + 2*G[Kzm,Lzp,z^(-1),0,z] - G[Kzm,Lzp,z^(-1),0,h] + 1/6*G[Kzm
         ,Lzp,z]*Pi^2 + G[Kzm,Lzp,z,0,h] - 1/6*G[Kzm,Lzp,h]*Pi^2 + G[
         Kzm,Lzp,0,z^(-1),z] + G[Kzm,Lzp,0,z,z] - 2*G[Kzm,Lzp,0,0,h] - 
         G[Kzm,Lzp,1,0,z] - 2*G[Kzm,-1,z^(-1),0,z] - 1/3*G[Kzm,-1,z]*
         Pi^2 - 2*G[Kzm,-1,z,0,z] - 2*G[Kzm,-1,0,z^(-1),z] - 2*G[Kzm,-1
         ,0,z,z] + 3*G[Kzm,-1,0,0,z] + 2*G[Kzm,-1,1,0,z] - 2*G[Kzm,0,
         z^(-1),z^(-1),z] - 2*G[Kzm,0,z^(-1),z,z] + 3*G[Kzm,0,z^(-1),0,
         z] - G[Kzm,0,z^(-1),0,h] + 1/2*G[Kzm,0,z]*Pi^2 - 2*G[Kzm,0,z,
         z^(-1),z] - 2*G[Kzm,0,z,z,z] + G[Kzm,0,z,0,z] + G[Kzm,0,z,0,h]
          - 2/3*G[Kzm,0,h]*Pi^2 + G[Kzm,0,Lzm,z^(-1),z] + G[Kzm,0,Lzm,z
         ,z] - G[Kzm,0,Lzm,0,z] + G[Kzm,0,Lzp,z^(-1),z] + G[Kzm,0,Lzp,z
         ,z] - G[Kzm,0,Lzp,0,z] + 12*G[Kzm,0,-1,0,z] - 12*G[Kzm,0,-1,0,
         h] + G[Kzm,0,0,z^(-1),z] + G[Kzm,0,0,z,z] - 9*G[Kzm,0,0,0,z]
          + 8*G[Kzm,0,0,0,h] + 4*G[Kzm,0,1,0,z] - 4*G[Kzm,0,1,0,h] + 2*
         G[Kzm,1,z^(-1),0,z] + 1/3*G[Kzm,1,z]*Pi^2 + 2*G[Kzm,1,z,0,z]
          - G[Kzm,1,Lzm,0,z] - G[Kzm,1,Lzp,0,z] + 2*G[Kzm,1,-1,0,z] + 2
         *G[Kzm,1,0,z^(-1),z] + 2*G[Kzm,1,0,z,z] - G[Kzm,1,0,Lzm,z] - 
         G[Kzm,1,0,Lzp,z] - 7*G[Kzm,1,0,0,z] + 6*G[Kzm,1,0,0,h] - G[Kzm
         ,1,1,0,z] - 4*G[Kzp,z^(-1),z^(-1),0,z] + 2*G[Kzp,z^(-1),z^(-1)
         ,0,h] - 2/3*G[Kzp,z^(-1),z]*Pi^2 - 2*G[Kzp,z^(-1),z,0,h] + 2/3
         *G[Kzp,z^(-1),h]*Pi^2 - 8*G[Kzp,z^(-1),-1,0,z] + 6*G[Kzp,
         z^(-1),-1,0,h] - 2*G[Kzp,z^(-1),0,z^(-1),z] - 2*G[Kzp,z^(-1),0
         ,z,z] + 8*G[Kzp,z^(-1),0,0,z] - 5*G[Kzp,z^(-1),0,0,h] + 2*G[
         Kzp,z^(-1),1,0,h] + 9*G[Kzp,z]*zeta3 - 4*G[Kzp,z,z^(-1),0,z]
          + 2*G[Kzp,z,z^(-1),0,h] - 1/3*G[Kzp,z,z]*Pi^2 - 2*G[Kzp,z,z,0
         ,h] + 1/3*G[Kzp,z,h]*Pi^2 + 4*G[Kzp,z,-1,0,z] - 6*G[Kzp,z,-1,0
         ,h] - 2*G[Kzp,z,0,z^(-1),z] - 2*G[Kzp,z,0,z,z] + 3*G[Kzp,z,0,0
         ,h] + 4*G[Kzp,z,1,0,z] - 2*G[Kzp,z,1,0,h] - 9*G[Kzp,h]*zeta3
          + 2*G[Kzp,Lzm,z^(-1),0,z] - G[Kzp,Lzm,z^(-1),0,h] + 1/6*G[Kzp
         ,Lzm,z]*Pi^2 + G[Kzp,Lzm,z,0,h] - 1/6*G[Kzp,Lzm,h]*Pi^2 + G[
         Kzp,Lzm,0,z^(-1),z] + G[Kzp,Lzm,0,z,z] - 2*G[Kzp,Lzm,0,0,h] - 
         G[Kzp,Lzm,1,0,z] + 2*G[Kzp,Lzp,z^(-1),0,z] - G[Kzp,Lzp,z^(-1),
         0,h] + 1/6*G[Kzp,Lzp,z]*Pi^2 + G[Kzp,Lzp,z,0,h] - 1/6*G[Kzp,
         Lzp,h]*Pi^2 + G[Kzp,Lzp,0,z^(-1),z] + G[Kzp,Lzp,0,z,z] - 2*G[
         Kzp,Lzp,0,0,h] - G[Kzp,Lzp,1,0,z] - 2*G[Kzp,-1,z^(-1),0,z] - 1/
         3*G[Kzp,-1,z]*Pi^2 - 2*G[Kzp,-1,z,0,z] - 2*G[Kzp,-1,0,z^(-1),z
         ] - 2*G[Kzp,-1,0,z,z] + 3*G[Kzp,-1,0,0,z] + 2*G[Kzp,-1,1,0,z]
          - 2*G[Kzp,0,z^(-1),z^(-1),z] - 2*G[Kzp,0,z^(-1),z,z] + 3*G[
         Kzp,0,z^(-1),0,z] - G[Kzp,0,z^(-1),0,h] + 1/2*G[Kzp,0,z]*Pi^2
          - 2*G[Kzp,0,z,z^(-1),z] - 2*G[Kzp,0,z,z,z] + G[Kzp,0,z,0,z]
          + G[Kzp,0,z,0,h] - 2/3*G[Kzp,0,h]*Pi^2 + G[Kzp,0,Lzm,z^(-1),z
         ] + G[Kzp,0,Lzm,z,z] - G[Kzp,0,Lzm,0,z] + G[Kzp,0,Lzp,z^(-1),z
         ] + G[Kzp,0,Lzp,z,z] - G[Kzp,0,Lzp,0,z] + 12*G[Kzp,0,-1,0,z]
          - 12*G[Kzp,0,-1,0,h] + G[Kzp,0,0,z^(-1),z] + G[Kzp,0,0,z,z]
          - 9*G[Kzp,0,0,0,z] + 8*G[Kzp,0,0,0,h] + 4*G[Kzp,0,1,0,z] - 4*
         G[Kzp,0,1,0,h] + 2*G[Kzp,1,z^(-1),0,z] + 1/3*G[Kzp,1,z]*Pi^2
          + 2*G[Kzp,1,z,0,z] - G[Kzp,1,Lzm,0,z] - G[Kzp,1,Lzp,0,z] + 2*
         G[Kzp,1,-1,0,z] + 2*G[Kzp,1,0,z^(-1),z] + 2*G[Kzp,1,0,z,z] - 
         G[Kzp,1,0,Lzm,z] - G[Kzp,1,0,Lzp,z] - 7*G[Kzp,1,0,0,z] + 6*G[
         Kzp,1,0,0,h] - G[Kzp,1,1,0,z] - 8*G[-1,z]*zeta3 + 1/3*G[-1,z]*
         G[Lzm,h]*Pi^2 + 1/3*G[-1,z]*G[Lzp,h]*Pi^2 + 1/3*G[-1,z]*G[Kzm,
         h]*Pi^2 + 1/3*G[-1,z]*G[Kzp,h]*Pi^2 - 2/3*G[-1,z]*G[0,h]*Pi^2
          - 2*G[-1,Lzm,z^(-1),0,z] - 1/3*G[-1,Lzm,z]*Pi^2 - 2*G[-1,Lzm,
         z,0,z] - 2*G[-1,Lzm,0,z^(-1),z] - 2*G[-1,Lzm,0,z,z] + 3*G[-1,
         Lzm,0,0,z] + 2*G[-1,Lzm,1,0,z] - 2*G[-1,Lzp,z^(-1),0,z] - 1/3*
         G[-1,Lzp,z]*Pi^2 - 2*G[-1,Lzp,z,0,z] - 2*G[-1,Lzp,0,z^(-1),z]
          - 2*G[-1,Lzp,0,z,z] + 3*G[-1,Lzp,0,0,z] + 2*G[-1,Lzp,1,0,z]
          - 2*G[-1,Kzm,z^(-1),0,z] - 1/3*G[-1,Kzm,z]*Pi^2 - 2*G[-1,Kzm,
         z,0,z] - 2*G[-1,Kzm,0,z^(-1),z] - 2*G[-1,Kzm,0,z,z] + 3*G[-1,
         Kzm,0,0,z] + 2*G[-1,Kzm,1,0,z] - 2*G[-1,Kzp,z^(-1),0,z] - 1/3*
         G[-1,Kzp,z]*Pi^2 - 2*G[-1,Kzp,z,0,z] - 2*G[-1,Kzp,0,z^(-1),z]
          - 2*G[-1,Kzp,0,z,z] + 3*G[-1,Kzp,0,0,z] + 2*G[-1,Kzp,1,0,z]
          + 2/3*G[-1,0,z]*Pi^2 + 2*G[-1,0,z]*G[Lzm,z^(-1),h] + 2*G[-1,0
         ,z]*G[Lzm,z,h] - 2*G[-1,0,z]*G[Lzm,0,h] + 2*G[-1,0,z]*G[Lzp,
         z^(-1),h] + 2*G[-1,0,z]*G[Lzp,z,h] - 2*G[-1,0,z]*G[Lzp,0,h] + 
         2*G[-1,0,z]*G[Kzm,z^(-1),h] + 2*G[-1,0,z]*G[Kzm,z,h] - 2*G[-1,
         0,z]*G[Kzm,0,h] + 2*G[-1,0,z]*G[Kzp,z^(-1),h] + 2*G[-1,0,z]*G[
         Kzp,z,h] - 2*G[-1,0,z]*G[Kzp,0,h] - 4*G[-1,0,z]*G[0,z^(-1),h]
          - 4*G[-1,0,z]*G[0,z,h] - 2*G[-1,0,Lzm,z^(-1),z] - 2*G[-1,0,
         Lzm,z,z] + G[-1,0,Lzm,0,z] - 2*G[-1,0,Lzp,z^(-1),z] - 2*G[-1,0
         ,Lzp,z,z] + G[-1,0,Lzp,0,z] - 2*G[-1,0,Kzm,z^(-1),z] - 2*G[-1,
         0,Kzm,z,z] + G[-1,0,Kzm,0,z] - 2*G[-1,0,Kzp,z^(-1),z] - 2*G[-1
         ,0,Kzp,z,z] + G[-1,0,Kzp,0,z] + 16*G[-1,0,-1,0,z] + G[-1,0,0,z
         ]*G[Lzm,h] + G[-1,0,0,z]*G[Lzp,h] + G[-1,0,0,z]*G[Kzm,h] + G[
         -1,0,0,z]*G[Kzp,h] - 2*G[-1,0,0,z]*G[0,h] - G[-1,0,0,Lzm,z] - 
         G[-1,0,0,Lzp,z] - G[-1,0,0,Kzm,z] - G[-1,0,0,Kzp,z] + 6*G[-1,0
         ,0,0,z] + 12*G[-1,0,1,0,z] + 2*G[-1,1,Lzm,0,z] + 2*G[-1,1,Lzp,
         0,z] + 2*G[-1,1,Kzm,0,z] + 2*G[-1,1,Kzp,0,z] - 2*G[-1,1,0,z]*
         G[Lzm,h] - 2*G[-1,1,0,z]*G[Lzp,h] - 2*G[-1,1,0,z]*G[Kzm,h] - 2
         *G[-1,1,0,z]*G[Kzp,h] + 4*G[-1,1,0,z]*G[0,h] + 2*G[-1,1,0,Lzm,
         z] + 2*G[-1,1,0,Lzp,z] + 2*G[-1,1,0,Kzm,z] + 2*G[-1,1,0,Kzp,z]
          - 8*G[-1,1,0,0,z] - 4*G[0,z^(-1),z^(-1),0,h] + 4*G[0,z^(-1),z
         ,0,h] - 4/3*G[0,z^(-1),h]*Pi^2 + 4*G[0,z^(-1),h]*G[1,0,z] - 12
         *G[0,z^(-1),-1,0,h] + 8*G[0,z^(-1),0,0,h] - 4*G[0,z^(-1),1,0,h
         ] + 12*G[0,z]*zeta3 - 2*G[0,z]*G[z^(-1),Jz^(-1),z^(-1),h] + 2*
         G[0,z]*G[z^(-1),Jz^(-1),z,h] - 1/3*G[0,z]*G[z^(-1),h]*Pi^2 - 2
         *G[0,z]*G[z^(-1),Jz,z^(-1),h] + 2*G[0,z]*G[z^(-1),Jz,z,h] + 4*
         G[0,z]*G[z^(-1),1,z^(-1),h] - 4*G[0,z]*G[z^(-1),1,z,h] + 2*G[0
         ,z]*G[z,Jz^(-1),z^(-1),h] - 2*G[0,z]*G[z,Jz^(-1),z,h] + 1/3*G[
         0,z]*G[z,h]*Pi^2 + 2*G[0,z]*G[z,Jz,z^(-1),h] - 2*G[0,z]*G[z,Jz
         ,z,h] - 4*G[0,z]*G[z,1,z^(-1),h] + 4*G[0,z]*G[z,1,z,h] + 2*G[0
         ,z]*G[Lzm,z^(-1),z^(-1),h] + 2*G[0,z]*G[Lzm,z^(-1),z,h] - 2*G[
         0,z]*G[Lzm,z^(-1),0,h] + 2*G[0,z]*G[Lzm,z,z^(-1),h] + 2*G[0,z]
         *G[Lzm,z,z,h] - 2*G[0,z]*G[Lzm,z,0,h] - 1/2*G[0,z]*G[Lzm,h]*
         Pi^2 - G[0,z]*G[Lzm,Kzm,z^(-1),h] - G[0,z]*G[Lzm,Kzm,z,h] + G[
         0,z]*G[Lzm,Kzm,0,h] - G[0,z]*G[Lzm,Kzp,z^(-1),h] - G[0,z]*G[
         Lzm,Kzp,z,h] + G[0,z]*G[Lzm,Kzp,0,h] - G[0,z]*G[Lzm,0,z^(-1),h
         ] - G[0,z]*G[Lzm,0,z,h] + G[0,z]*G[Lzm,0,0,h] + 2*G[0,z]*G[Lzp
         ,z^(-1),z^(-1),h] + 2*G[0,z]*G[Lzp,z^(-1),z,h] - 2*G[0,z]*G[
         Lzp,z^(-1),0,h] + 2*G[0,z]*G[Lzp,z,z^(-1),h] + 2*G[0,z]*G[Lzp,
         z,z,h] - 2*G[0,z]*G[Lzp,z,0,h] - 1/2*G[0,z]*G[Lzp,h]*Pi^2 - G[
         0,z]*G[Lzp,Kzm,z^(-1),h] - G[0,z]*G[Lzp,Kzm,z,h] + G[0,z]*G[
         Lzp,Kzm,0,h] - G[0,z]*G[Lzp,Kzp,z^(-1),h] - G[0,z]*G[Lzp,Kzp,z
         ,h] + G[0,z]*G[Lzp,Kzp,0,h] - G[0,z]*G[Lzp,0,z^(-1),h] - G[0,z
         ]*G[Lzp,0,z,h] + G[0,z]*G[Lzp,0,0,h] + 2*G[0,z]*G[Kzm,z^(-1),
         z^(-1),h] + 2*G[0,z]*G[Kzm,z^(-1),z,h] - 2*G[0,z]*G[Kzm,z^(-1)
         ,0,h] + 2*G[0,z]*G[Kzm,z,z^(-1),h] + 2*G[0,z]*G[Kzm,z,z,h] - 2
         *G[0,z]*G[Kzm,z,0,h] + 1/6*G[0,z]*G[Kzm,h]*Pi^2 - G[0,z]*G[Kzm
         ,Lzm,z^(-1),h] - G[0,z]*G[Kzm,Lzm,z,h] + G[0,z]*G[Kzm,Lzm,0,h]
          - G[0,z]*G[Kzm,Lzp,z^(-1),h] - G[0,z]*G[Kzm,Lzp,z,h] + G[0,z]
         *G[Kzm,Lzp,0,h] - G[0,z]*G[Kzm,0,z^(-1),h] - G[0,z]*G[Kzm,0,z,
         h] + G[0,z]*G[Kzm,0,0,h] + 2*G[0,z]*G[Kzp,z^(-1),z^(-1),h] + 2
         *G[0,z]*G[Kzp,z^(-1),z,h] - 2*G[0,z]*G[Kzp,z^(-1),0,h] + 2*G[0
         ,z]*G[Kzp,z,z^(-1),h] + 2*G[0,z]*G[Kzp,z,z,h] - 2*G[0,z]*G[Kzp
         ,z,0,h] + 1/6*G[0,z]*G[Kzp,h]*Pi^2 - G[0,z]*G[Kzp,Lzm,z^(-1),h
         ] - G[0,z]*G[Kzp,Lzm,z,h] + G[0,z]*G[Kzp,Lzm,0,h] - G[0,z]*G[
         Kzp,Lzp,z^(-1),h] - G[0,z]*G[Kzp,Lzp,z,h] + G[0,z]*G[Kzp,Lzp,0
         ,h] - G[0,z]*G[Kzp,0,z^(-1),h] - G[0,z]*G[Kzp,0,z,h] + G[0,z]*
         G[Kzp,0,0,h] - 4*G[0,z]*G[0,z^(-1),z^(-1),h] - 4*G[0,z]*G[0,
         z^(-1),z,h] + 4*G[0,z]*G[0,z^(-1),0,h] - 4*G[0,z]*G[0,z,z^(-1)
         ,h] - 4*G[0,z]*G[0,z,z,h] + 4*G[0,z]*G[0,z,0,h] + G[0,z]*G[0,
         Lzm,z^(-1),h] + G[0,z]*G[0,Lzm,z,h] - G[0,z]*G[0,Lzm,0,h] + G[
         0,z]*G[0,Lzp,z^(-1),h] + G[0,z]*G[0,Lzp,z,h] - G[0,z]*G[0,Lzp,
         0,h] + G[0,z]*G[0,Kzm,z^(-1),h] + G[0,z]*G[0,Kzm,z,h] - G[0,z]
         *G[0,Kzm,0,h] + G[0,z]*G[0,Kzp,z^(-1),h] + G[0,z]*G[0,Kzp,z,h]
          - G[0,z]*G[0,Kzp,0,h] - 4*G[0,z,z^(-1),0,h] + 4*G[0,z,z,0,h]
          - 2/3*G[0,z,h]*Pi^2 + 4*G[0,z,h]*G[1,0,z] + 12*G[0,z,-1,0,h]
          - 8*G[0,z,0,0,h] + 4*G[0,z,1,0,h] + 4*G[0,h]*zeta3 + 2/3*G[0,
         h]*G[1,z]*Pi^2 + 4*G[0,h]*G[1,-1,0,z] - G[0,h]*G[1,0,0,z] - 2*
         G[0,h]*G[1,1,0,z] - 2*G[0,Lzm,z^(-1),z^(-1),z] - 2*G[0,Lzm,
         z^(-1),z,z] + G[0,Lzm,z^(-1),0,z] + G[0,Lzm,z^(-1),0,h] + 1/3*
         G[0,Lzm,z]*Pi^2 - 2*G[0,Lzm,z,z^(-1),z] - 2*G[0,Lzm,z,z,z] + 3
         *G[0,Lzm,z,0,z] - G[0,Lzm,z,0,h] + 1/6*G[0,Lzm,h]*Pi^2 - G[0,
         Lzm,h]*G[1,0,z] + G[0,Lzm,Kzm,z^(-1),z] + G[0,Lzm,Kzm,z,z] + 
         G[0,Lzm,Kzp,z^(-1),z] + G[0,Lzm,Kzp,z,z] + G[0,Lzm,0,z^(-1),z]
          + G[0,Lzm,0,z,z] + G[0,Lzm,0,Kzm,z] + G[0,Lzm,0,Kzp,z] - 4*G[
         0,Lzm,0,0,z] + 2*G[0,Lzm,0,0,h] - G[0,Lzm,1,0,z] - 2*G[0,Lzp,
         z^(-1),z^(-1),z] - 2*G[0,Lzp,z^(-1),z,z] + G[0,Lzp,z^(-1),0,z]
          + G[0,Lzp,z^(-1),0,h] + 1/3*G[0,Lzp,z]*Pi^2 - 2*G[0,Lzp,z,
         z^(-1),z] - 2*G[0,Lzp,z,z,z] + 3*G[0,Lzp,z,0,z] - G[0,Lzp,z,0,
         h] + 1/6*G[0,Lzp,h]*Pi^2 - G[0,Lzp,h]*G[1,0,z] + G[0,Lzp,Kzm,
         z^(-1),z] + G[0,Lzp,Kzm,z,z] + G[0,Lzp,Kzp,z^(-1),z] + G[0,Lzp
         ,Kzp,z,z] + G[0,Lzp,0,z^(-1),z] + G[0,Lzp,0,z,z] + G[0,Lzp,0,
         Kzm,z] + G[0,Lzp,0,Kzp,z] - 4*G[0,Lzp,0,0,z] + 2*G[0,Lzp,0,0,h
         ] - G[0,Lzp,1,0,z] - 2*G[0,Kzm,z^(-1),z^(-1),z] - 2*G[0,Kzm,
         z^(-1),z,z] - G[0,Kzm,z^(-1),0,z] + G[0,Kzm,z^(-1),0,h] - 1/3*
         G[0,Kzm,z]*Pi^2 - 2*G[0,Kzm,z,z^(-1),z] - 2*G[0,Kzm,z,z,z] + 
         G[0,Kzm,z,0,z] - G[0,Kzm,z,0,h] + 1/6*G[0,Kzm,h]*Pi^2 - G[0,
         Kzm,h]*G[1,0,z] + G[0,Kzm,Lzm,z^(-1),z] + G[0,Kzm,Lzm,z,z] - 
         G[0,Kzm,Lzm,0,z] + G[0,Kzm,Lzp,z^(-1),z] + G[0,Kzm,Lzp,z,z] - 
         G[0,Kzm,Lzp,0,z] - 2*G[0,Kzm,-1,0,z] - G[0,Kzm,0,z^(-1),z] - 
         G[0,Kzm,0,z,z] + 3*G[0,Kzm,0,0,z] - 2*G[0,Kzm,0,0,h] + 2*G[0,
         Kzm,1,0,z] - 2*G[0,Kzp,z^(-1),z^(-1),z] - 2*G[0,Kzp,z^(-1),z,z
         ] - G[0,Kzp,z^(-1),0,z] + G[0,Kzp,z^(-1),0,h] - 1/3*G[0,Kzp,z]
         *Pi^2 - 2*G[0,Kzp,z,z^(-1),z] - 2*G[0,Kzp,z,z,z] + G[0,Kzp,z,0
         ,z] - G[0,Kzp,z,0,h] + 1/6*G[0,Kzp,h]*Pi^2 - G[0,Kzp,h]*G[1,0,
         z] + G[0,Kzp,Lzm,z^(-1),z] + G[0,Kzp,Lzm,z,z] - G[0,Kzp,Lzm,0,
         z] + G[0,Kzp,Lzp,z^(-1),z] + G[0,Kzp,Lzp,z,z] - G[0,Kzp,Lzp,0,
         z] - 2*G[0,Kzp,-1,0,z] - G[0,Kzp,0,z^(-1),z] - G[0,Kzp,0,z,z]
          + 3*G[0,Kzp,0,0,z] - 2*G[0,Kzp,0,0,h] + 2*G[0,Kzp,1,0,z] + 10/
         3*G[0,-1,z]*Pi^2 - 2*G[0,-1,Kzm,0,z] - 2*G[0,-1,Kzp,0,z] + 56*
         G[0,-1,-1,0,z] + 2*G[0,-1,0,z]*G[Kzm,h] + 2*G[0,-1,0,z]*G[Kzp,
         h] - 2*G[0,-1,0,z]*G[0,h] - 4*G[0,-1,0,h]*G[0,z] - 2*G[0,-1,0,
         Kzm,z] - 2*G[0,-1,0,Kzp,z] - 34*G[0,-1,0,0,z] + 44*G[0,-1,1,0,
         z] + 2*G[0,0,z^(-1),h]*G[0,z] + 2*G[0,0,z^(-1),0,h] - 2/3*G[0,
         0,z]*Pi^2 + 6*G[0,0,z]*G[z^(-1),Jz^(-1),h] - 2*G[0,0,z]*G[
         z^(-1),Jz,h] + 4*G[0,0,z]*G[z^(-1),0,h] - 4*G[0,0,z]*G[z^(-1),
         1,h] - 6*G[0,0,z]*G[z,Jz^(-1),h] + 2*G[0,0,z]*G[z,Jz,h] - 4*G[
         0,0,z]*G[z,0,h] + 4*G[0,0,z]*G[z,1,h] - G[0,0,z]*G[Lzm,z^(-1),
         h] - G[0,0,z]*G[Lzm,z,h] - G[0,0,z]*G[Lzm,Kzm,h] - G[0,0,z]*G[
         Lzm,Kzp,h] + 2*G[0,0,z]*G[Lzm,0,h] - G[0,0,z]*G[Lzp,z^(-1),h]
          - G[0,0,z]*G[Lzp,z,h] - G[0,0,z]*G[Lzp,Kzm,h] - G[0,0,z]*G[
         Lzp,Kzp,h] + 2*G[0,0,z]*G[Lzp,0,h] + G[0,0,z]*G[Kzm,z^(-1),h]
          + G[0,0,z]*G[Kzm,z,h] - G[0,0,z]*G[Kzm,0,h] + G[0,0,z]*G[Kzp,
         z^(-1),h] + G[0,0,z]*G[Kzp,z,h] - G[0,0,z]*G[Kzp,0,h] + G[0,0,
         z]*G[0,Kzm,h] + G[0,0,z]*G[0,Kzp,h] + G[0,0,z]*G[0,0,h] + 2*G[
         0,0,z,h]*G[0,z] - 2*G[0,0,z,0,h] + 1/3*G[0,0,h]*Pi^2 - 2*G[0,0
         ,h]*G[1,0,z] - G[0,0,Lzm,z^(-1),z] - G[0,0,Lzm,z,z] + G[0,0,
         Lzm,Kzm,z] + G[0,0,Lzm,Kzp,z] + G[0,0,Lzm,0,z] - G[0,0,Lzp,
         z^(-1),z] - G[0,0,Lzp,z,z] + G[0,0,Lzp,Kzm,z] + G[0,0,Lzp,Kzp,
         z] + G[0,0,Lzp,0,z] - 3*G[0,0,Kzm,z^(-1),z] - 3*G[0,0,Kzm,z,z]
          - 3*G[0,0,Kzp,z^(-1),z] - 3*G[0,0,Kzp,z,z] + 16*G[0,0,-1,0,z]
          - 6*G[0,0,0,z]*G[z^(-1),h] + 6*G[0,0,0,z]*G[z,h] - G[0,0,0,z]
         *G[Lzm,h] - G[0,0,0,z]*G[Lzp,h] + G[0,0,0,z]*G[Kzm,h] + G[0,0,
         0,z]*G[Kzp,h] + G[0,0,0,Lzm,z] + G[0,0,0,Lzp,z] - 4*G[0,0,0,
         Kzm,z] - 4*G[0,0,0,Kzp,z] - 6*G[0,0,0,0,z] + 8*G[0,0,1,0,z] + 
         2*G[0,1,z]*Pi^2 - G[0,1,Lzm,0,z] - G[0,1,Lzp,0,z] + 2*G[0,1,
         Kzm,0,z] + 2*G[0,1,Kzp,0,z] + 44*G[0,1,-1,0,z] + 2*G[0,1,0,z]*
         G[Lzm,h] + 2*G[0,1,0,z]*G[Lzp,h] - G[0,1,0,z]*G[Kzm,h] - G[0,1
         ,0,z]*G[Kzp,h] - G[0,1,0,z]*G[0,h] - G[0,1,0,Lzm,z] - G[0,1,0,
         Lzp,z] + 2*G[0,1,0,Kzm,z] + 2*G[0,1,0,Kzp,z] - 29*G[0,1,0,0,z]
          + 10*G[0,1,1,0,z] - G[0,Cm,z]*Pi^2 - 18*G[0,Cm,0,0,z] - G[0,
         Cp,z]*Pi^2 - 18*G[0,Cp,0,0,z] + 8*G[1,z]*zeta3 - 1/3*G[1,z]*G[
         Lzm,h]*Pi^2 - 1/3*G[1,z]*G[Lzp,h]*Pi^2 - 1/3*G[1,z]*G[Kzm,h]*
         Pi^2 - 1/3*G[1,z]*G[Kzp,h]*Pi^2 + 2*G[1,Lzm,z^(-1),0,z] + 1/3*
         G[1,Lzm,z]*Pi^2 + 2*G[1,Lzm,z,0,z] - G[1,Lzm,Kzm,0,z] - G[1,
         Lzm,Kzp,0,z] + 2*G[1,Lzm,-1,0,z] + 2*G[1,Lzm,0,z^(-1),z] + 2*
         G[1,Lzm,0,z,z] - G[1,Lzm,0,Kzm,z] - G[1,Lzm,0,Kzp,z] - 4*G[1,
         Lzm,0,0,z] - G[1,Lzm,1,0,z] + 2*G[1,Lzp,z^(-1),0,z] + 1/3*G[1,
         Lzp,z]*Pi^2 + 2*G[1,Lzp,z,0,z] - G[1,Lzp,Kzm,0,z] - G[1,Lzp,
         Kzp,0,z] + 2*G[1,Lzp,-1,0,z] + 2*G[1,Lzp,0,z^(-1),z] + 2*G[1,
         Lzp,0,z,z] - G[1,Lzp,0,Kzm,z] - G[1,Lzp,0,Kzp,z] - 4*G[1,Lzp,0
         ,0,z] - G[1,Lzp,1,0,z] + 2*G[1,Kzm,z^(-1),0,z] + 1/3*G[1,Kzm,z
         ]*Pi^2 + 2*G[1,Kzm,z,0,z] - G[1,Kzm,Lzm,0,z] - G[1,Kzm,Lzp,0,z
         ] + 2*G[1,Kzm,-1,0,z] + 2*G[1,Kzm,0,z^(-1),z] + 2*G[1,Kzm,0,z,
         z] - G[1,Kzm,0,Lzm,z] - G[1,Kzm,0,Lzp,z] - G[1,Kzm,0,0,z] - G[
         1,Kzm,1,0,z] + 2*G[1,Kzp,z^(-1),0,z] + 1/3*G[1,Kzp,z]*Pi^2 + 2
         *G[1,Kzp,z,0,z] - G[1,Kzp,Lzm,0,z] - G[1,Kzp,Lzp,0,z] + 2*G[1,
         Kzp,-1,0,z] + 2*G[1,Kzp,0,z^(-1),z] + 2*G[1,Kzp,0,z,z] - G[1,
         Kzp,0,Lzm,z] - G[1,Kzp,0,Lzp,z] - G[1,Kzp,0,0,z] - G[1,Kzp,1,0
         ,z] + 2*G[1,-1,Lzm,0,z] + 2*G[1,-1,Lzp,0,z] + 2*G[1,-1,Kzm,0,z
         ] + 2*G[1,-1,Kzp,0,z] - 2*G[1,-1,0,z]*G[Lzm,h] - 2*G[1,-1,0,z]
         *G[Lzp,h] - 2*G[1,-1,0,z]*G[Kzm,h] - 2*G[1,-1,0,z]*G[Kzp,h] + 
         2*G[1,-1,0,Lzm,z] + 2*G[1,-1,0,Lzp,z] + 2*G[1,-1,0,Kzm,z] + 2*
         G[1,-1,0,Kzp,z] - 8*G[1,-1,0,0,z] - 2/3*G[1,0,z]*Pi^2 - 2*G[1,
         0,z]*G[Lzm,z^(-1),h] - 2*G[1,0,z]*G[Lzm,z,h] + G[1,0,z]*G[Lzm,
         Kzm,h] + G[1,0,z]*G[Lzm,Kzp,h] + G[1,0,z]*G[Lzm,0,h] - 2*G[1,0
         ,z]*G[Lzp,z^(-1),h] - 2*G[1,0,z]*G[Lzp,z,h] + G[1,0,z]*G[Lzp,
         Kzm,h] + G[1,0,z]*G[Lzp,Kzp,h] + G[1,0,z]*G[Lzp,0,h] - 2*G[1,0
         ,z]*G[Kzm,z^(-1),h] - 2*G[1,0,z]*G[Kzm,z,h] + G[1,0,z]*G[Kzm,
         Lzm,h] + G[1,0,z]*G[Kzm,Lzp,h] + G[1,0,z]*G[Kzm,0,h] - 2*G[1,0
         ,z]*G[Kzp,z^(-1),h] - 2*G[1,0,z]*G[Kzp,z,h] + G[1,0,z]*G[Kzp,
         Lzm,h] + G[1,0,z]*G[Kzp,Lzp,h] + G[1,0,z]*G[Kzp,0,h] + 2*G[1,0
         ,Lzm,z^(-1),z] + 2*G[1,0,Lzm,z,z] - G[1,0,Lzm,Kzm,z] - G[1,0,
         Lzm,Kzp,z] - 2*G[1,0,Lzm,0,z] + 2*G[1,0,Lzp,z^(-1),z] + 2*G[1,
         0,Lzp,z,z] - G[1,0,Lzp,Kzm,z] - G[1,0,Lzp,Kzp,z] - 2*G[1,0,Lzp
         ,0,z] + 2*G[1,0,Kzm,z^(-1),z] + 2*G[1,0,Kzm,z,z] - G[1,0,Kzm,
         Lzm,z] - G[1,0,Kzm,Lzp,z] + G[1,0,Kzm,0,z] + 2*G[1,0,Kzp,
         z^(-1),z] + 2*G[1,0,Kzp,z,z] - G[1,0,Kzp,Lzm,z] - G[1,0,Kzp,
         Lzp,z] + G[1,0,Kzp,0,z] - 20*G[1,0,-1,0,z] + 2*G[1,0,0,z]*G[
         Lzm,h] + 2*G[1,0,0,z]*G[Lzp,h] - G[1,0,0,z]*G[Kzm,h] - G[1,0,0
         ,z]*G[Kzp,h] + 3*G[1,0,0,Kzm,z] + 3*G[1,0,0,Kzp,z] + 9*G[1,0,0
         ,0,z] - 14*G[1,0,1,0,z] - G[1,1,Lzm,0,z] - G[1,1,Lzp,0,z] - G[
         1,1,Kzm,0,z] - G[1,1,Kzp,0,z] + G[1,1,0,z]*G[Lzm,h] + G[1,1,0,
         z]*G[Lzp,h] + G[1,1,0,z]*G[Kzm,h] + G[1,1,0,z]*G[Kzp,h] - G[1,
         1,0,Lzm,z] - G[1,1,0,Lzp,z] - G[1,1,0,Kzm,z] - G[1,1,0,Kzp,z]
          + 4*G[1,1,0,0,z] + 1/3*G[Cm,z]*G[z^(-1),h]*Pi^2 - 1/3*G[Cm,z]
         *G[z,h]*Pi^2 + 6*G[Cm,0,0,z]*G[z^(-1),h] - 6*G[Cm,0,0,z]*G[z,h
         ] + 1/3*G[Cp,z]*G[z^(-1),h]*Pi^2 - 1/3*G[Cp,z]*G[z,h]*Pi^2 + 6
         *G[Cp,0,0,z]*G[z^(-1),h] - 6*G[Cp,0,0,z]*G[z,h] ) 
,
M27 ->  + eps^3 * (  - 2*zeta3 + G[Jz^(-1),z^(-1),0,h] + G[Jz^(-1),z,0,
         h] - 1/6*G[Jz^(-1),h]*Pi^2 - G[Jz^(-1),1,0,h] + G[Jz,z^(-1),0,
         h] + G[Jz,z,0,h] - 1/6*G[Jz,h]*Pi^2 - G[Jz,0,0,h] - G[Jz,1,0,h
         ] + 1/6*G[0,z]*Pi^2 + G[0,z]*G[Jz^(-1),z^(-1),h] - G[0,z]*G[
         Jz^(-1),z,h] + G[0,z]*G[Jz,z^(-1),h] - G[0,z]*G[Jz,z,h] - 2*G[
         0,z]*G[1,z^(-1),h] + 2*G[0,z]*G[1,z,h] - 3*G[0,0,z]*G[Jz^(-1),
         h] + G[0,0,z]*G[Jz,h] - 2*G[0,0,z]*G[0,h] + 2*G[0,0,z]*G[1,h]
          + 3*G[0,0,0,z] + 3*G[0,0,0,h] - 2*G[1,z^(-1),0,h] - 2*G[1,z,0
         ,h] + 1/3*G[1,h]*Pi^2 + G[1,0,0,h] + 2*G[1,1,0,h] - 1/6*G[Cm,z
         ]*Pi^2 - 3*G[Cm,0,0,z] - 1/6*G[Cp,z]*Pi^2 - 3*G[Cp,0,0,z] )

       + eps^4 * (  - 137/360*Pi^4 - 8*G[z^(-1),h]*zeta3 - 4*G[z^(-1),
         Lzm,z^(-1),0,z] + 2*G[z^(-1),Lzm,z^(-1),0,h] - 1/3*G[z^(-1),
         Lzm,z]*Pi^2 - 2*G[z^(-1),Lzm,z,0,h] + 1/3*G[z^(-1),Lzm,h]*Pi^2
          - 2*G[z^(-1),Lzm,0,z^(-1),z] - 2*G[z^(-1),Lzm,0,z,z] + 4*G[
         z^(-1),Lzm,0,0,h] + 2*G[z^(-1),Lzm,1,0,z] - 4*G[z^(-1),Lzp,
         z^(-1),0,z] + 2*G[z^(-1),Lzp,z^(-1),0,h] - 1/3*G[z^(-1),Lzp,z]
         *Pi^2 - 2*G[z^(-1),Lzp,z,0,h] + 1/3*G[z^(-1),Lzp,h]*Pi^2 - 2*
         G[z^(-1),Lzp,0,z^(-1),z] - 2*G[z^(-1),Lzp,0,z,z] + 4*G[z^(-1),
         Lzp,0,0,h] + 2*G[z^(-1),Lzp,1,0,z] - 4*G[z^(-1),Kzm,z^(-1),0,z
         ] + 2*G[z^(-1),Kzm,z^(-1),0,h] - 1/3*G[z^(-1),Kzm,z]*Pi^2 - 2*
         G[z^(-1),Kzm,z,0,h] + 1/3*G[z^(-1),Kzm,h]*Pi^2 - 2*G[z^(-1),
         Kzm,0,z^(-1),z] - 2*G[z^(-1),Kzm,0,z,z] + 6*G[z^(-1),Kzm,0,0,z
         ] - 4*G[z^(-1),Kzm,0,0,h] + 2*G[z^(-1),Kzm,1,0,z] - 4*G[z^(-1)
         ,Kzp,z^(-1),0,z] + 2*G[z^(-1),Kzp,z^(-1),0,h] - 1/3*G[z^(-1),
         Kzp,z]*Pi^2 - 2*G[z^(-1),Kzp,z,0,h] + 1/3*G[z^(-1),Kzp,h]*Pi^2
          - 2*G[z^(-1),Kzp,0,z^(-1),z] - 2*G[z^(-1),Kzp,0,z,z] + 6*G[
         z^(-1),Kzp,0,0,z] - 4*G[z^(-1),Kzp,0,0,h] + 2*G[z^(-1),Kzp,1,0
         ,z] - 4*G[z^(-1),0,z^(-1),0,h] + 4*G[z^(-1),0,z,0,h] - 2/3*G[
         z^(-1),0,h]*Pi^2 - 2*G[z^(-1),0,Lzm,z^(-1),z] - 2*G[z^(-1),0,
         Lzm,z,z] + 2*G[z^(-1),0,Lzm,0,z] - 2*G[z^(-1),0,Lzp,z^(-1),z]
          - 2*G[z^(-1),0,Lzp,z,z] + 2*G[z^(-1),0,Lzp,0,z] - 2*G[z^(-1),
         0,Kzm,z^(-1),z] - 2*G[z^(-1),0,Kzm,z,z] - 2*G[z^(-1),0,Kzp,
         z^(-1),z] - 2*G[z^(-1),0,Kzp,z,z] - 2*G[z^(-1),0,0,Kzm,z] - 2*
         G[z^(-1),0,0,Kzp,z] + 2*G[z^(-1),1,Lzm,0,z] + 2*G[z^(-1),1,Lzp
         ,0,z] + 2*G[z^(-1),1,Kzm,0,z] + 2*G[z^(-1),1,Kzp,0,z] + 2*G[
         z^(-1),1,0,Lzm,z] + 2*G[z^(-1),1,0,Lzp,z] + 2*G[z^(-1),1,0,Kzm
         ,z] + 2*G[z^(-1),1,0,Kzp,z] - 2*G[Jz^(-1),z^(-1),z^(-1),0,h]
          - 2*G[Jz^(-1),z^(-1),z,0,h] - 2*G[Jz^(-1),z^(-1),-1,0,h] + G[
         Jz^(-1),z^(-1),0,0,h] + 2*G[Jz^(-1),z^(-1),1,0,h] - 2*G[
         Jz^(-1),z,z^(-1),0,h] - 2*G[Jz^(-1),z,z,0,h] + 1/3*G[Jz^(-1),z
         ,h]*Pi^2 - 2*G[Jz^(-1),z,-1,0,h] + G[Jz^(-1),z,0,0,h] + 2*G[
         Jz^(-1),z,1,0,h] + 10*G[Jz^(-1),h]*zeta3 + G[Jz^(-1),Jz,z^(-1)
         ,0,h] + G[Jz^(-1),Jz,z,0,h] - 1/6*G[Jz^(-1),Jz,h]*Pi^2 - G[
         Jz^(-1),Jz,0,0,h] - G[Jz^(-1),Jz,1,0,h] - 2*G[Jz^(-1),-1,
         z^(-1),0,h] - 2*G[Jz^(-1),-1,z,0,h] + 1/3*G[Jz^(-1),-1,h]*Pi^2
          + G[Jz^(-1),-1,0,0,h] + 2*G[Jz^(-1),-1,1,0,h] + G[Jz^(-1),1,
         z^(-1),0,h] + G[Jz^(-1),1,z,0,h] + 2*G[Jz^(-1),1,-1,0,h] - G[
         Jz^(-1),1,1,0,h] + 8*G[z,h]*zeta3 + 4*G[z,h]*G[Lzm,z^(-1),0,z]
          + 1/3*G[z,h]*G[Lzm,z]*Pi^2 + 2*G[z,h]*G[Lzm,0,z^(-1),z] + 2*
         G[z,h]*G[Lzm,0,z,z] - 2*G[z,h]*G[Lzm,1,0,z] + 4*G[z,h]*G[Lzp,
         z^(-1),0,z] + 1/3*G[z,h]*G[Lzp,z]*Pi^2 + 2*G[z,h]*G[Lzp,0,
         z^(-1),z] + 2*G[z,h]*G[Lzp,0,z,z] - 2*G[z,h]*G[Lzp,1,0,z] + 4*
         G[z,h]*G[Kzm,z^(-1),0,z] + 1/3*G[z,h]*G[Kzm,z]*Pi^2 + 2*G[z,h]
         *G[Kzm,0,z^(-1),z] + 2*G[z,h]*G[Kzm,0,z,z] - 6*G[z,h]*G[Kzm,0,
         0,z] - 2*G[z,h]*G[Kzm,1,0,z] + 4*G[z,h]*G[Kzp,z^(-1),0,z] + 1/
         3*G[z,h]*G[Kzp,z]*Pi^2 + 2*G[z,h]*G[Kzp,0,z^(-1),z] + 2*G[z,h]
         *G[Kzp,0,z,z] - 6*G[z,h]*G[Kzp,0,0,z] - 2*G[z,h]*G[Kzp,1,0,z]
          - 2*G[z,Lzm,z^(-1),0,h] + 2*G[z,Lzm,z,0,h] - 1/3*G[z,Lzm,h]*
         Pi^2 - 4*G[z,Lzm,0,0,h] - 2*G[z,Lzp,z^(-1),0,h] + 2*G[z,Lzp,z,
         0,h] - 1/3*G[z,Lzp,h]*Pi^2 - 4*G[z,Lzp,0,0,h] - 2*G[z,Kzm,
         z^(-1),0,h] + 2*G[z,Kzm,z,0,h] - 1/3*G[z,Kzm,h]*Pi^2 + 4*G[z,
         Kzm,0,0,h] - 2*G[z,Kzp,z^(-1),0,h] + 2*G[z,Kzp,z,0,h] - 1/3*G[
         z,Kzp,h]*Pi^2 + 4*G[z,Kzp,0,0,h] + 4*G[z,0,z^(-1),0,h] - 4*G[z
         ,0,z,0,h] + 2/3*G[z,0,h]*Pi^2 - 4*G[Lzm,z^(-1),z,0,z] + 4*G[
         Lzm,z^(-1),-1,0,z] - 4*G[Lzm,z^(-1),0,z]*G[z^(-1),h] - 4*G[Lzm
         ,z^(-1),0,z,z] + 4*G[Lzm,z^(-1),0,-1,z] + 4*G[Lzm,z^(-1),0,0,z
         ] + 4*G[Lzm,z^(-1),0,1,z] + 4*G[Lzm,z^(-1),1,0,z] - 1/3*G[Lzm,
         z]*G[z^(-1),h]*Pi^2 - 4*G[Lzm,z,z^(-1),0,z] - 1/3*G[Lzm,z,z]*
         Pi^2 - 2*G[Lzm,z,0,z^(-1),z] - 2*G[Lzm,z,0,z,z] + 2*G[Lzm,z,1,
         0,z] + 4*G[Lzm,-1,z^(-1),0,z] + 1/3*G[Lzm,-1,z]*Pi^2 + 2*G[Lzm
         ,-1,0,z^(-1),z] + 2*G[Lzm,-1,0,z,z] - 2*G[Lzm,-1,1,0,z] - 2*G[
         Lzm,0,z^(-1),z]*G[z^(-1),h] - 2*G[Lzm,0,z^(-1),z,z] + 2*G[Lzm,
         0,z^(-1),-1,z] + 3*G[Lzm,0,z^(-1),0,z] + 2*G[Lzm,0,z^(-1),1,z]
          + 1/6*G[Lzm,0,z]*Pi^2 - 2*G[Lzm,0,z,z^(-1),z] - 2*G[Lzm,0,z,z
         ]*G[z^(-1),h] - 4*G[Lzm,0,z,z,z] + 2*G[Lzm,0,z,-1,z] + G[Lzm,0
         ,z,0,z] + 2*G[Lzm,0,z,1,z] + 2*G[Lzm,0,-1,z^(-1),z] + 2*G[Lzm,
         0,-1,z,z] + 2*G[Lzm,0,0,z^(-1),z] + 2*G[Lzm,0,0,z,z] + 2*G[Lzm
         ,0,1,z^(-1),z] + 2*G[Lzm,0,1,z,z] - G[Lzm,0,1,0,z] + 4*G[Lzm,1
         ,z^(-1),0,z] + 1/3*G[Lzm,1,z]*Pi^2 + 2*G[Lzm,1,z,0,z] - 2*G[
         Lzm,1,-1,0,z] + 2*G[Lzm,1,0,z^(-1),z] + 2*G[Lzm,1,0,z]*G[
         z^(-1),h] + 4*G[Lzm,1,0,z,z] - 2*G[Lzm,1,0,-1,z] - 2*G[Lzm,1,0
         ,0,z] - 2*G[Lzm,1,0,1,z] - 4*G[Lzm,1,1,0,z] - 4*G[Lzp,z^(-1),z
         ,0,z] + 4*G[Lzp,z^(-1),-1,0,z] - 4*G[Lzp,z^(-1),0,z]*G[z^(-1),
         h] - 4*G[Lzp,z^(-1),0,z,z] + 4*G[Lzp,z^(-1),0,-1,z] + 4*G[Lzp,
         z^(-1),0,0,z] + 4*G[Lzp,z^(-1),0,1,z] + 4*G[Lzp,z^(-1),1,0,z]
          - 1/3*G[Lzp,z]*G[z^(-1),h]*Pi^2 - 4*G[Lzp,z,z^(-1),0,z] - 1/3
         *G[Lzp,z,z]*Pi^2 - 2*G[Lzp,z,0,z^(-1),z] - 2*G[Lzp,z,0,z,z] + 
         2*G[Lzp,z,1,0,z] + 4*G[Lzp,-1,z^(-1),0,z] + 1/3*G[Lzp,-1,z]*
         Pi^2 + 2*G[Lzp,-1,0,z^(-1),z] + 2*G[Lzp,-1,0,z,z] - 2*G[Lzp,-1
         ,1,0,z] - 2*G[Lzp,0,z^(-1),z]*G[z^(-1),h] - 2*G[Lzp,0,z^(-1),z
         ,z] + 2*G[Lzp,0,z^(-1),-1,z] + 3*G[Lzp,0,z^(-1),0,z] + 2*G[Lzp
         ,0,z^(-1),1,z] + 1/6*G[Lzp,0,z]*Pi^2 - 2*G[Lzp,0,z,z^(-1),z]
          - 2*G[Lzp,0,z,z]*G[z^(-1),h] - 4*G[Lzp,0,z,z,z] + 2*G[Lzp,0,z
         ,-1,z] + G[Lzp,0,z,0,z] + 2*G[Lzp,0,z,1,z] + 2*G[Lzp,0,-1,
         z^(-1),z] + 2*G[Lzp,0,-1,z,z] + 2*G[Lzp,0,0,z^(-1),z] + 2*G[
         Lzp,0,0,z,z] + 2*G[Lzp,0,1,z^(-1),z] + 2*G[Lzp,0,1,z,z] - G[
         Lzp,0,1,0,z] + 4*G[Lzp,1,z^(-1),0,z] + 1/3*G[Lzp,1,z]*Pi^2 + 2
         *G[Lzp,1,z,0,z] - 2*G[Lzp,1,-1,0,z] + 2*G[Lzp,1,0,z^(-1),z] + 
         2*G[Lzp,1,0,z]*G[z^(-1),h] + 4*G[Lzp,1,0,z,z] - 2*G[Lzp,1,0,-1
         ,z] - 2*G[Lzp,1,0,0,z] - 2*G[Lzp,1,0,1,z] - 4*G[Lzp,1,1,0,z]
          - 4*G[Kzm,z^(-1),z,0,z] + 4*G[Kzm,z^(-1),-1,0,z] - 4*G[Kzm,
         z^(-1),0,z]*G[z^(-1),h] - 4*G[Kzm,z^(-1),0,z,z] + 4*G[Kzm,
         z^(-1),0,-1,z] - 4*G[Kzm,z^(-1),0,0,z] + 4*G[Kzm,z^(-1),0,1,z]
          + 4*G[Kzm,z^(-1),1,0,z] - 1/3*G[Kzm,z]*G[z^(-1),h]*Pi^2 - 4*
         G[Kzm,z,z^(-1),0,z] - 1/3*G[Kzm,z,z]*Pi^2 - 2*G[Kzm,z,0,z^(-1)
         ,z] - 2*G[Kzm,z,0,z,z] + 6*G[Kzm,z,0,0,z] + 2*G[Kzm,z,1,0,z]
          + 4*G[Kzm,-1,z^(-1),0,z] + 1/3*G[Kzm,-1,z]*Pi^2 + 2*G[Kzm,-1,
         0,z^(-1),z] + 2*G[Kzm,-1,0,z,z] - 6*G[Kzm,-1,0,0,z] - 2*G[Kzm,
         -1,1,0,z] - 2*G[Kzm,0,z^(-1),z]*G[z^(-1),h] - 2*G[Kzm,0,z^(-1)
         ,z,z] + 2*G[Kzm,0,z^(-1),-1,z] - 3*G[Kzm,0,z^(-1),0,z] + 2*G[
         Kzm,0,z^(-1),1,z] - 1/6*G[Kzm,0,z]*Pi^2 - 2*G[Kzm,0,z,z^(-1),z
         ] - 2*G[Kzm,0,z,z]*G[z^(-1),h] - 4*G[Kzm,0,z,z,z] + 2*G[Kzm,0,
         z,-1,z] + 5*G[Kzm,0,z,0,z] + 2*G[Kzm,0,z,1,z] + 2*G[Kzm,0,-1,
         z^(-1),z] + 2*G[Kzm,0,-1,z,z] - 6*G[Kzm,0,-1,0,z] - 2*G[Kzm,0,
         0,z^(-1),z] + 6*G[Kzm,0,0,z]*G[z^(-1),h] + 4*G[Kzm,0,0,z,z] - 
         6*G[Kzm,0,0,-1,z] + 9*G[Kzm,0,0,0,z] - 6*G[Kzm,0,0,1,z] + 2*G[
         Kzm,0,1,z^(-1),z] + 2*G[Kzm,0,1,z,z] - 5*G[Kzm,0,1,0,z] + 4*G[
         Kzm,1,z^(-1),0,z] + 1/3*G[Kzm,1,z]*Pi^2 + 2*G[Kzm,1,z,0,z] - 2
         *G[Kzm,1,-1,0,z] + 2*G[Kzm,1,0,z^(-1),z] + 2*G[Kzm,1,0,z]*G[
         z^(-1),h] + 4*G[Kzm,1,0,z,z] - 2*G[Kzm,1,0,-1,z] - 4*G[Kzm,1,0
         ,0,z] - 2*G[Kzm,1,0,1,z] - 4*G[Kzm,1,1,0,z] - 4*G[Kzp,z^(-1),z
         ,0,z] + 4*G[Kzp,z^(-1),-1,0,z] - 4*G[Kzp,z^(-1),0,z]*G[z^(-1),
         h] - 4*G[Kzp,z^(-1),0,z,z] + 4*G[Kzp,z^(-1),0,-1,z] - 4*G[Kzp,
         z^(-1),0,0,z] + 4*G[Kzp,z^(-1),0,1,z] + 4*G[Kzp,z^(-1),1,0,z]
          - 1/3*G[Kzp,z]*G[z^(-1),h]*Pi^2 - 4*G[Kzp,z,z^(-1),0,z] - 1/3
         *G[Kzp,z,z]*Pi^2 - 2*G[Kzp,z,0,z^(-1),z] - 2*G[Kzp,z,0,z,z] + 
         6*G[Kzp,z,0,0,z] + 2*G[Kzp,z,1,0,z] + 4*G[Kzp,-1,z^(-1),0,z]
          + 1/3*G[Kzp,-1,z]*Pi^2 + 2*G[Kzp,-1,0,z^(-1),z] + 2*G[Kzp,-1,
         0,z,z] - 6*G[Kzp,-1,0,0,z] - 2*G[Kzp,-1,1,0,z] - 2*G[Kzp,0,
         z^(-1),z]*G[z^(-1),h] - 2*G[Kzp,0,z^(-1),z,z] + 2*G[Kzp,0,
         z^(-1),-1,z] - 3*G[Kzp,0,z^(-1),0,z] + 2*G[Kzp,0,z^(-1),1,z]
          - 1/6*G[Kzp,0,z]*Pi^2 - 2*G[Kzp,0,z,z^(-1),z] - 2*G[Kzp,0,z,z
         ]*G[z^(-1),h] - 4*G[Kzp,0,z,z,z] + 2*G[Kzp,0,z,-1,z] + 5*G[Kzp
         ,0,z,0,z] + 2*G[Kzp,0,z,1,z] + 2*G[Kzp,0,-1,z^(-1),z] + 2*G[
         Kzp,0,-1,z,z] - 6*G[Kzp,0,-1,0,z] - 2*G[Kzp,0,0,z^(-1),z] + 6*
         G[Kzp,0,0,z]*G[z^(-1),h] + 4*G[Kzp,0,0,z,z] - 6*G[Kzp,0,0,-1,z
         ] + 9*G[Kzp,0,0,0,z] - 6*G[Kzp,0,0,1,z] + 2*G[Kzp,0,1,z^(-1),z
         ] + 2*G[Kzp,0,1,z,z] - 5*G[Kzp,0,1,0,z] + 4*G[Kzp,1,z^(-1),0,z
         ] + 1/3*G[Kzp,1,z]*Pi^2 + 2*G[Kzp,1,z,0,z] - 2*G[Kzp,1,-1,0,z]
          + 2*G[Kzp,1,0,z^(-1),z] + 2*G[Kzp,1,0,z]*G[z^(-1),h] + 4*G[
         Kzp,1,0,z,z] - 2*G[Kzp,1,0,-1,z] - 4*G[Kzp,1,0,0,z] - 2*G[Kzp,
         1,0,1,z] - 4*G[Kzp,1,1,0,z] - 2*G[Jz,z^(-1),z^(-1),0,h] - 2*G[
         Jz,z^(-1),z,0,h] - 2*G[Jz,z^(-1),-1,0,h] + 3*G[Jz,z^(-1),0,0,h
         ] + 2*G[Jz,z^(-1),1,0,h] + G[Jz,Jz^(-1),z^(-1),0,h] + G[Jz,
         Jz^(-1),z,0,h] - 1/6*G[Jz,Jz^(-1),h]*Pi^2 - G[Jz,Jz^(-1),1,0,h
         ] - 2*G[Jz,z,z^(-1),0,h] - 2*G[Jz,z,z,0,h] + 1/3*G[Jz,z,h]*
         Pi^2 - 2*G[Jz,z,-1,0,h] + 3*G[Jz,z,0,0,h] + 2*G[Jz,z,1,0,h] - 
         3*G[Jz,h]*zeta3 - 2*G[Jz,-1,z^(-1),0,h] - 2*G[Jz,-1,z,0,h] + 1/
         3*G[Jz,-1,h]*Pi^2 + G[Jz,-1,0,0,h] + 2*G[Jz,-1,1,0,h] + 4*G[Jz
         ,0,z^(-1),0,h] + 4*G[Jz,0,z,0,h] - 1/2*G[Jz,0,h]*Pi^2 + 2*G[Jz
         ,0,-1,0,h] - 4*G[Jz,0,0,0,h] - 4*G[Jz,0,1,0,h] + G[Jz,1,z^(-1)
         ,0,h] + G[Jz,1,z,0,h] + 2*G[Jz,1,-1,0,h] - 3*G[Jz,1,0,0,h] - 
         G[Jz,1,1,0,h] - 2*G[-1,Jz^(-1),z^(-1),h]*G[0,z] - 2*G[-1,
         Jz^(-1),z^(-1),0,h] + 2*G[-1,Jz^(-1),z,h]*G[0,z] - 2*G[-1,
         Jz^(-1),z,0,h] + 1/3*G[-1,Jz^(-1),h]*Pi^2 + 6*G[-1,Jz^(-1),h]*
         G[0,0,z] + 2*G[-1,Jz^(-1),1,0,h] + 4*G[-1,h]*zeta3 - 1/3*G[-1,
         h]*G[0,z]*Pi^2 - 6*G[-1,h]*G[0,0,0,z] + 4*G[-1,Lzm,z^(-1),0,z]
          + 1/3*G[-1,Lzm,z]*Pi^2 + 2*G[-1,Lzm,0,z^(-1),z] + 2*G[-1,Lzm,
         0,z,z] - 2*G[-1,Lzm,1,0,z] + 4*G[-1,Lzp,z^(-1),0,z] + 1/3*G[-1
         ,Lzp,z]*Pi^2 + 2*G[-1,Lzp,0,z^(-1),z] + 2*G[-1,Lzp,0,z,z] - 2*
         G[-1,Lzp,1,0,z] + 4*G[-1,Kzm,z^(-1),0,z] + 1/3*G[-1,Kzm,z]*
         Pi^2 + 2*G[-1,Kzm,0,z^(-1),z] + 2*G[-1,Kzm,0,z,z] - 6*G[-1,Kzm
         ,0,0,z] - 2*G[-1,Kzm,1,0,z] + 4*G[-1,Kzp,z^(-1),0,z] + 1/3*G[
         -1,Kzp,z]*Pi^2 + 2*G[-1,Kzp,0,z^(-1),z] + 2*G[-1,Kzp,0,z,z] - 
         6*G[-1,Kzp,0,0,z] - 2*G[-1,Kzp,1,0,z] - 2*G[-1,Jz,z^(-1),h]*G[
         0,z] - 2*G[-1,Jz,z^(-1),0,h] + 2*G[-1,Jz,z,h]*G[0,z] - 2*G[-1,
         Jz,z,0,h] + 1/3*G[-1,Jz,h]*Pi^2 - 2*G[-1,Jz,h]*G[0,0,z] + 2*G[
         -1,Jz,0,0,h] + 2*G[-1,Jz,1,0,h] - 6*G[-1,0,z]*G[Jz^(-1),z^(-1)
         ,h] + 6*G[-1,0,z]*G[Jz^(-1),z,h] - 6*G[-1,0,z]*G[Jz,z^(-1),h]
          + 6*G[-1,0,z]*G[Jz,z,h] + 12*G[-1,0,z]*G[1,z^(-1),h] - 12*G[
         -1,0,z]*G[1,z,h] + 4*G[-1,0,h]*G[0,0,z] + 2*G[-1,0,Lzm,z^(-1),
         z] + 2*G[-1,0,Lzm,z,z] - 2*G[-1,0,Lzm,0,z] + 2*G[-1,0,Lzp,
         z^(-1),z] + 2*G[-1,0,Lzp,z,z] - 2*G[-1,0,Lzp,0,z] + 2*G[-1,0,
         Kzm,z^(-1),z] + 2*G[-1,0,Kzm,z,z] + 2*G[-1,0,Kzp,z^(-1),z] + 2
         *G[-1,0,Kzp,z,z] + 2*G[-1,0,0,Kzm,z] + 2*G[-1,0,0,Kzp,z] - 6*
         G[-1,0,0,0,h] + 4*G[-1,1,z^(-1),h]*G[0,z] + 4*G[-1,1,z^(-1),0,
         h] - 4*G[-1,1,z,h]*G[0,z] + 4*G[-1,1,z,0,h] - 2/3*G[-1,1,h]*
         Pi^2 - 4*G[-1,1,h]*G[0,0,z] - 2*G[-1,1,Lzm,0,z] - 2*G[-1,1,Lzp
         ,0,z] - 2*G[-1,1,Kzm,0,z] - 2*G[-1,1,Kzp,0,z] - 2*G[-1,1,0,Lzm
         ,z] - 2*G[-1,1,0,Lzp,z] - 2*G[-1,1,0,Kzm,z] - 2*G[-1,1,0,Kzp,z
         ] - 2*G[-1,1,0,0,h] - 4*G[-1,1,1,0,h] - 2*G[0,z^(-1),Lzm,
         z^(-1),z] - 2*G[0,z^(-1),Lzm,z,z] + 2*G[0,z^(-1),Lzm,0,z] - 2*
         G[0,z^(-1),Lzp,z^(-1),z] - 2*G[0,z^(-1),Lzp,z,z] + 2*G[0,
         z^(-1),Lzp,0,z] - 2*G[0,z^(-1),Kzm,z^(-1),z] - 2*G[0,z^(-1),
         Kzm,z,z] - 2*G[0,z^(-1),Kzp,z^(-1),z] - 2*G[0,z^(-1),Kzp,z,z]
          - 2*G[0,z^(-1),0,Kzm,z] - 2*G[0,z^(-1),0,Kzp,z] - 6*G[0,
         z^(-1),0,0,h] + G[0,z]*zeta3 + 2/3*G[0,z]*G[z^(-1),h]*Pi^2 + 2
         *G[0,z]*G[z^(-1),Lzm,z^(-1),h] + 2*G[0,z]*G[z^(-1),Lzm,z,h] - 
         2*G[0,z]*G[z^(-1),Lzm,0,h] + 2*G[0,z]*G[z^(-1),Lzp,z^(-1),h]
          + 2*G[0,z]*G[z^(-1),Lzp,z,h] - 2*G[0,z]*G[z^(-1),Lzp,0,h] + 2
         *G[0,z]*G[z^(-1),Kzm,z^(-1),h] + 2*G[0,z]*G[z^(-1),Kzm,z,h] - 
         2*G[0,z]*G[z^(-1),Kzm,0,h] + 2*G[0,z]*G[z^(-1),Kzp,z^(-1),h]
          + 2*G[0,z]*G[z^(-1),Kzp,z,h] - 2*G[0,z]*G[z^(-1),Kzp,0,h] - 4
         *G[0,z]*G[z^(-1),0,z^(-1),h] - 4*G[0,z]*G[z^(-1),0,z,h] - 2*G[
         0,z]*G[Jz^(-1),z^(-1),z^(-1),h] + 2*G[0,z]*G[Jz^(-1),z^(-1),z,
         h] - 2*G[0,z]*G[Jz^(-1),z,z^(-1),h] + 2*G[0,z]*G[Jz^(-1),z,z,h
         ] + 1/2*G[0,z]*G[Jz^(-1),h]*Pi^2 + G[0,z]*G[Jz^(-1),Jz,z^(-1),
         h] - G[0,z]*G[Jz^(-1),Jz,z,h] - 2*G[0,z]*G[Jz^(-1),-1,z^(-1),h
         ] + 2*G[0,z]*G[Jz^(-1),-1,z,h] + G[0,z]*G[Jz^(-1),1,z^(-1),h]
          - G[0,z]*G[Jz^(-1),1,z,h] - 2/3*G[0,z]*G[z,h]*Pi^2 - 2*G[0,z]
         *G[z,Lzm,z^(-1),h] - 2*G[0,z]*G[z,Lzm,z,h] + 2*G[0,z]*G[z,Lzm,
         0,h] - 2*G[0,z]*G[z,Lzp,z^(-1),h] - 2*G[0,z]*G[z,Lzp,z,h] + 2*
         G[0,z]*G[z,Lzp,0,h] - 2*G[0,z]*G[z,Kzm,z^(-1),h] - 2*G[0,z]*G[
         z,Kzm,z,h] + 2*G[0,z]*G[z,Kzm,0,h] - 2*G[0,z]*G[z,Kzp,z^(-1),h
         ] - 2*G[0,z]*G[z,Kzp,z,h] + 2*G[0,z]*G[z,Kzp,0,h] + 4*G[0,z]*
         G[z,0,z^(-1),h] + 4*G[0,z]*G[z,0,z,h] - 2*G[0,z]*G[Jz,z^(-1),
         z^(-1),h] + 2*G[0,z]*G[Jz,z^(-1),z,h] + G[0,z]*G[Jz,Jz^(-1),
         z^(-1),h] - G[0,z]*G[Jz,Jz^(-1),z,h] - 2*G[0,z]*G[Jz,z,z^(-1),
         h] + 2*G[0,z]*G[Jz,z,z,h] - 2*G[0,z]*G[Jz,-1,z^(-1),h] + 2*G[0
         ,z]*G[Jz,-1,z,h] + 4*G[0,z]*G[Jz,0,z^(-1),h] - 4*G[0,z]*G[Jz,0
         ,z,h] + G[0,z]*G[Jz,1,z^(-1),h] - G[0,z]*G[Jz,1,z,h] - 4*G[0,z
         ]*G[0,z^(-1),0,h] + 4*G[0,z]*G[0,z,0,h] + 7/6*G[0,z]*G[0,h]*
         Pi^2 + 4*G[0,z]*G[0,Lzm,z^(-1),h] + 4*G[0,z]*G[0,Lzm,z,h] - 4*
         G[0,z]*G[0,Lzm,0,h] + 4*G[0,z]*G[0,Lzp,z^(-1),h] + 4*G[0,z]*G[
         0,Lzp,z,h] - 4*G[0,z]*G[0,Lzp,0,h] - 4*G[0,z]*G[0,Kzm,z^(-1),h
         ] - 4*G[0,z]*G[0,Kzm,z,h] + 4*G[0,z]*G[0,Kzm,0,h] - 4*G[0,z]*
         G[0,Kzp,z^(-1),h] - 4*G[0,z]*G[0,Kzp,z,h] + 4*G[0,z]*G[0,Kzp,0
         ,h] + 2*G[0,z]*G[0,Jz,z^(-1),h] - 2*G[0,z]*G[0,Jz,z,h] + 4*G[0
         ,z]*G[1,z^(-1),z^(-1),h] - 4*G[0,z]*G[1,z^(-1),z,h] - G[0,z]*
         G[1,Jz^(-1),z^(-1),h] + G[0,z]*G[1,Jz^(-1),z,h] + 4*G[0,z]*G[1
         ,z,z^(-1),h] - 4*G[0,z]*G[1,z,z,h] - 1/2*G[0,z]*G[1,h]*Pi^2 - 
         G[0,z]*G[1,Jz,z^(-1),h] + G[0,z]*G[1,Jz,z,h] + 4*G[0,z]*G[1,-1
         ,z^(-1),h] - 4*G[0,z]*G[1,-1,z,h] - 4*G[0,z]*G[1,0,z^(-1),h]
          + 4*G[0,z]*G[1,0,z,h] - 2*G[0,z]*G[1,1,z^(-1),h] + 2*G[0,z]*
         G[1,1,z,h] - 6*G[0,z,0,0,h] - 2*G[0,h]*G[Lzm,z^(-1),0,z] - 1/6
         *G[0,h]*G[Lzm,z]*Pi^2 - G[0,h]*G[Lzm,0,z^(-1),z] - G[0,h]*G[
         Lzm,0,z,z] + G[0,h]*G[Lzm,1,0,z] - 2*G[0,h]*G[Lzp,z^(-1),0,z]
          - 1/6*G[0,h]*G[Lzp,z]*Pi^2 - G[0,h]*G[Lzp,0,z^(-1),z] - G[0,h
         ]*G[Lzp,0,z,z] + G[0,h]*G[Lzp,1,0,z] + 2*G[0,h]*G[Kzm,z^(-1),0
         ,z] + 1/6*G[0,h]*G[Kzm,z]*Pi^2 + G[0,h]*G[Kzm,0,z^(-1),z] + G[
         0,h]*G[Kzm,0,z,z] - 3*G[0,h]*G[Kzm,0,0,z] - G[0,h]*G[Kzm,1,0,z
         ] + 2*G[0,h]*G[Kzp,z^(-1),0,z] + 1/6*G[0,h]*G[Kzp,z]*Pi^2 + G[
         0,h]*G[Kzp,0,z^(-1),z] + G[0,h]*G[Kzp,0,z,z] - 3*G[0,h]*G[Kzp,
         0,0,z] - G[0,h]*G[Kzp,1,0,z] - G[0,h]*G[0,Lzm,z^(-1),z] - G[0,
         h]*G[0,Lzm,z,z] + G[0,h]*G[0,Lzm,0,z] - G[0,h]*G[0,Lzp,z^(-1),
         z] - G[0,h]*G[0,Lzp,z,z] + G[0,h]*G[0,Lzp,0,z] + G[0,h]*G[0,
         Kzm,z^(-1),z] + G[0,h]*G[0,Kzm,z,z] + G[0,h]*G[0,Kzp,z^(-1),z]
          + G[0,h]*G[0,Kzp,z,z] + G[0,h]*G[1,Lzm,0,z] + G[0,h]*G[1,Lzp,
         0,z] - G[0,h]*G[1,Kzm,0,z] - G[0,h]*G[1,Kzp,0,z] + G[0,h]*G[1,
         0,Lzm,z] + G[0,h]*G[1,0,Lzp,z] - G[0,h]*G[1,0,Kzm,z] - G[0,h]*
         G[1,0,Kzp,z] + 3*G[0,h]*G[1,0,0,z] - 2*G[0,Lzm,z^(-1),z]*G[
         z^(-1),h] + 2*G[0,Lzm,z^(-1),z]*G[z,h] - 2*G[0,Lzm,z^(-1),z,z]
          + 2*G[0,Lzm,z^(-1),-1,z] - 5*G[0,Lzm,z^(-1),0,z] + 4*G[0,Lzm,
         z^(-1),0,h] + 2*G[0,Lzm,z^(-1),1,z] - 1/2*G[0,Lzm,z]*Pi^2 - 2*
         G[0,Lzm,z,z^(-1),z] - 2*G[0,Lzm,z,z]*G[z^(-1),h] + 2*G[0,Lzm,z
         ,z]*G[z,h] - 4*G[0,Lzm,z,z,z] + 2*G[0,Lzm,z,-1,z] + 3*G[0,Lzm,
         z,0,z] - 4*G[0,Lzm,z,0,h] + 2*G[0,Lzm,z,1,z] + 2/3*G[0,Lzm,h]*
         Pi^2 - 4*G[0,Lzm,h]*G[1,0,z] + 2*G[0,Lzm,-1,z^(-1),z] + 2*G[0,
         Lzm,-1,z,z] - 2*G[0,Lzm,-1,0,z] - 2*G[0,Lzm,0,z^(-1),z] + 2*G[
         0,Lzm,0,z]*G[z^(-1),h] - 2*G[0,Lzm,0,z]*G[z,h] - 2*G[0,Lzm,0,
         -1,z] - 2*G[0,Lzm,0,0,z] + 8*G[0,Lzm,0,0,h] - 2*G[0,Lzm,0,1,z]
          + 2*G[0,Lzm,1,z^(-1),z] + 2*G[0,Lzm,1,z,z] + G[0,Lzm,1,0,z]
          - 2*G[0,Lzp,z^(-1),z]*G[z^(-1),h] + 2*G[0,Lzp,z^(-1),z]*G[z,h
         ] - 2*G[0,Lzp,z^(-1),z,z] + 2*G[0,Lzp,z^(-1),-1,z] - 5*G[0,Lzp
         ,z^(-1),0,z] + 4*G[0,Lzp,z^(-1),0,h] + 2*G[0,Lzp,z^(-1),1,z]
          - 1/2*G[0,Lzp,z]*Pi^2 - 2*G[0,Lzp,z,z^(-1),z] - 2*G[0,Lzp,z,z
         ]*G[z^(-1),h] + 2*G[0,Lzp,z,z]*G[z,h] - 4*G[0,Lzp,z,z,z] + 2*
         G[0,Lzp,z,-1,z] + 3*G[0,Lzp,z,0,z] - 4*G[0,Lzp,z,0,h] + 2*G[0,
         Lzp,z,1,z] + 2/3*G[0,Lzp,h]*Pi^2 - 4*G[0,Lzp,h]*G[1,0,z] + 2*
         G[0,Lzp,-1,z^(-1),z] + 2*G[0,Lzp,-1,z,z] - 2*G[0,Lzp,-1,0,z]
          - 2*G[0,Lzp,0,z^(-1),z] + 2*G[0,Lzp,0,z]*G[z^(-1),h] - 2*G[0,
         Lzp,0,z]*G[z,h] - 2*G[0,Lzp,0,-1,z] - 2*G[0,Lzp,0,0,z] + 8*G[0
         ,Lzp,0,0,h] - 2*G[0,Lzp,0,1,z] + 2*G[0,Lzp,1,z^(-1),z] + 2*G[0
         ,Lzp,1,z,z] + G[0,Lzp,1,0,z] - 2*G[0,Kzm,z^(-1),z]*G[z^(-1),h]
          + 2*G[0,Kzm,z^(-1),z]*G[z,h] - 2*G[0,Kzm,z^(-1),z,z] + 2*G[0,
         Kzm,z^(-1),-1,z] + 5*G[0,Kzm,z^(-1),0,z] - 4*G[0,Kzm,z^(-1),0,
         h] + 2*G[0,Kzm,z^(-1),1,z] + 1/2*G[0,Kzm,z]*Pi^2 - 2*G[0,Kzm,z
         ,z^(-1),z] - 2*G[0,Kzm,z,z]*G[z^(-1),h] + 2*G[0,Kzm,z,z]*G[z,h
         ] - 4*G[0,Kzm,z,z,z] + 2*G[0,Kzm,z,-1,z] - G[0,Kzm,z,0,z] + 4*
         G[0,Kzm,z,0,h] + 2*G[0,Kzm,z,1,z] - 2/3*G[0,Kzm,h]*Pi^2 + 4*G[
         0,Kzm,h]*G[1,0,z] + 2*G[0,Kzm,-1,z^(-1),z] + 2*G[0,Kzm,-1,z,z]
          + 2*G[0,Kzm,0,z^(-1),z] + 2*G[0,Kzm,0,z,z] - 9*G[0,Kzm,0,0,z]
          + 8*G[0,Kzm,0,0,h] + 2*G[0,Kzm,1,z^(-1),z] + 2*G[0,Kzm,1,z,z]
          - 3*G[0,Kzm,1,0,z] - 2*G[0,Kzp,z^(-1),z]*G[z^(-1),h] + 2*G[0,
         Kzp,z^(-1),z]*G[z,h] - 2*G[0,Kzp,z^(-1),z,z] + 2*G[0,Kzp,
         z^(-1),-1,z] + 5*G[0,Kzp,z^(-1),0,z] - 4*G[0,Kzp,z^(-1),0,h]
          + 2*G[0,Kzp,z^(-1),1,z] + 1/2*G[0,Kzp,z]*Pi^2 - 2*G[0,Kzp,z,
         z^(-1),z] - 2*G[0,Kzp,z,z]*G[z^(-1),h] + 2*G[0,Kzp,z,z]*G[z,h]
          - 4*G[0,Kzp,z,z,z] + 2*G[0,Kzp,z,-1,z] - G[0,Kzp,z,0,z] + 4*
         G[0,Kzp,z,0,h] + 2*G[0,Kzp,z,1,z] - 2/3*G[0,Kzp,h]*Pi^2 + 4*G[
         0,Kzp,h]*G[1,0,z] + 2*G[0,Kzp,-1,z^(-1),z] + 2*G[0,Kzp,-1,z,z]
          + 2*G[0,Kzp,0,z^(-1),z] + 2*G[0,Kzp,0,z,z] - 9*G[0,Kzp,0,0,z]
          + 8*G[0,Kzp,0,0,h] + 2*G[0,Kzp,1,z^(-1),z] + 2*G[0,Kzp,1,z,z]
          - 3*G[0,Kzp,1,0,z] + 2*G[0,Jz,z^(-1),0,h] + 2*G[0,Jz,z,0,h]
          - 1/3*G[0,Jz,h]*Pi^2 - 2*G[0,Jz,0,0,h] - 2*G[0,Jz,1,0,h] - 8/
         3*G[0,-1,z]*Pi^2 + 2*G[0,-1,Lzm,z^(-1),z] + 2*G[0,-1,Lzm,z,z]
          - 2*G[0,-1,Lzm,0,z] + 2*G[0,-1,Lzp,z^(-1),z] + 2*G[0,-1,Lzp,z
         ,z] - 2*G[0,-1,Lzp,0,z] + 2*G[0,-1,Kzm,z^(-1),z] + 2*G[0,-1,
         Kzm,z,z] + 2*G[0,-1,Kzp,z^(-1),z] + 2*G[0,-1,Kzp,z,z] - 16*G[0
         ,-1,-1,0,z] + 16*G[0,-1,0,z]*G[z^(-1),h] + 18*G[0,-1,0,z]*G[
         Jz^(-1),h] - 16*G[0,-1,0,z]*G[z,h] - 6*G[0,-1,0,z]*G[Jz,h] + 4
         *G[0,-1,0,z]*G[0,h] - 12*G[0,-1,0,z]*G[1,h] + 2*G[0,-1,0,Kzm,z
         ] + 2*G[0,-1,0,Kzp,z] - 32*G[0,-1,0,-1,z] + 12*G[0,-1,0,0,z]
          - 32*G[0,-1,0,1,z] - 8*G[0,-1,1,0,z] + 4*G[0,0,z^(-1),h]*G[0,
         z] - 2*G[0,0,z^(-1),Kzm,z] - 2*G[0,0,z^(-1),Kzp,z] + 4*G[0,0,
         z^(-1),0,h] - 5/6*G[0,0,z]*Pi^2 + 2*G[0,0,z]*G[z^(-1),Kzm,h]
          + 2*G[0,0,z]*G[z^(-1),Kzp,h] - 2*G[0,0,z]*G[z^(-1),0,h] + 7*
         G[0,0,z]*G[Jz^(-1),z^(-1),h] - G[0,0,z]*G[Jz^(-1),z,h] + G[0,0
         ,z]*G[Jz^(-1),Jz,h] + 2*G[0,0,z]*G[Jz^(-1),-1,h] - G[0,0,z]*G[
         Jz^(-1),1,h] - 2*G[0,0,z]*G[z,Kzm,h] - 2*G[0,0,z]*G[z,Kzp,h]
          + 2*G[0,0,z]*G[z,0,h] + 5*G[0,0,z]*G[Jz,z^(-1),h] - 3*G[0,0,z
         ]*G[Jz,Jz^(-1),h] - 3*G[0,0,z]*G[Jz,z,h] + 2*G[0,0,z]*G[Jz,-1,
         h] - G[0,0,z]*G[Jz,1,h] - 2*G[0,0,z]*G[0,z^(-1),h] - 2*G[0,0,z
         ]*G[0,z,h] - 4*G[0,0,z]*G[0,Kzm,h] - 4*G[0,0,z]*G[0,Kzp,h] + 2
         *G[0,0,z]*G[0,Jz,h] - 2*G[0,0,z]*G[0,0,h] + 2*G[0,0,z]*G[0,1,h
         ] - 12*G[0,0,z]*G[1,z^(-1),h] + 3*G[0,0,z]*G[1,Jz^(-1),h] + 4*
         G[0,0,z]*G[1,z,h] - G[0,0,z]*G[1,Jz,h] - 4*G[0,0,z]*G[1,-1,h]
          + 2*G[0,0,z]*G[1,1,h] - 4*G[0,0,z,h]*G[0,z] + 4*G[0,0,z,0,h]
          - 7/6*G[0,0,h]*Pi^2 - 6*G[0,0,Lzm,z^(-1),z] - 6*G[0,0,Lzm,z,z
         ] + 6*G[0,0,Lzm,0,z] - 6*G[0,0,Lzp,z^(-1),z] - 6*G[0,0,Lzp,z,z
         ] + 6*G[0,0,Lzp,0,z] + 6*G[0,0,Kzm,z^(-1),z] - 2*G[0,0,Kzm,z]*
         G[z^(-1),h] + 2*G[0,0,Kzm,z]*G[z,h] + G[0,0,Kzm,z]*G[0,h] + 4*
         G[0,0,Kzm,z,z] + 2*G[0,0,Kzm,-1,z] - G[0,0,Kzm,0,z] + 2*G[0,0,
         Kzm,1,z] + 6*G[0,0,Kzp,z^(-1),z] - 2*G[0,0,Kzp,z]*G[z^(-1),h]
          + 2*G[0,0,Kzp,z]*G[z,h] + G[0,0,Kzp,z]*G[0,h] + 4*G[0,0,Kzp,z
         ,z] + 2*G[0,0,Kzp,-1,z] - G[0,0,Kzp,0,z] + 2*G[0,0,Kzp,1,z] + 
         2*G[0,0,-1,Kzm,z] + 2*G[0,0,-1,Kzp,z] - 90*G[0,0,-1,0,z] - 22*
         G[0,0,-1,0,h] + 6*G[0,0,0,z]*G[z^(-1),h] - 9*G[0,0,0,z]*G[
         Jz^(-1),h] - 6*G[0,0,0,z]*G[z,h] + 4*G[0,0,0,z]*G[Jz,h] + 5*G[
         0,0,0,z]*G[1,h] + 9*G[0,0,0,Kzm,z] + 9*G[0,0,0,Kzp,z] + 20*G[0
         ,0,0,-1,z] + 3*G[0,0,0,0,z] + 9*G[0,0,0,0,h] + 20*G[0,0,0,1,z]
          + 2*G[0,0,1,Kzm,z] + 2*G[0,0,1,Kzp,z] - 76*G[0,0,1,0,z] - 12*
         G[0,0,1,0,h] - 2*G[0,1,z^(-1),h]*G[0,z] - 2*G[0,1,z^(-1),0,h]
          - 8/3*G[0,1,z]*Pi^2 + 2*G[0,1,z,h]*G[0,z] - 2*G[0,1,z,0,h] + 
         1/3*G[0,1,h]*Pi^2 + 2*G[0,1,Lzm,z^(-1),z] + 2*G[0,1,Lzm,z,z]
          + G[0,1,Lzm,0,z] + 2*G[0,1,Lzp,z^(-1),z] + 2*G[0,1,Lzp,z,z]
          + G[0,1,Lzp,0,z] + 2*G[0,1,Kzm,z^(-1),z] + 2*G[0,1,Kzm,z,z]
          - 3*G[0,1,Kzm,0,z] + 2*G[0,1,Kzp,z^(-1),z] + 2*G[0,1,Kzp,z,z]
          - 3*G[0,1,Kzp,0,z] - 8*G[0,1,-1,0,z] + 12*G[0,1,0,z]*G[z^(-1)
         ,h] + 6*G[0,1,0,z]*G[Jz^(-1),h] - 12*G[0,1,0,z]*G[z,h] - 2*G[0
         ,1,0,z]*G[Jz,h] - 5*G[0,1,0,z]*G[0,h] - 4*G[0,1,0,z]*G[1,h] + 
         3*G[0,1,0,Lzm,z] + 3*G[0,1,0,Lzp,z] - G[0,1,0,Kzm,z] - G[0,1,0
         ,Kzp,z] - 24*G[0,1,0,-1,z] + 37*G[0,1,0,0,z] - 4*G[0,1,0,0,h]
          - 24*G[0,1,0,1,z] + 2*G[0,1,1,0,h] + 4*G[1,z^(-1),z^(-1),0,h]
          + 4*G[1,z^(-1),z,0,h] + 2*G[1,z^(-1),Lzm,0,z] + 2*G[1,z^(-1),
         Lzp,0,z] + 2*G[1,z^(-1),Kzm,0,z] + 2*G[1,z^(-1),Kzp,0,z] + 4*
         G[1,z^(-1),-1,0,h] + 2*G[1,z^(-1),0,Lzm,z] + 2*G[1,z^(-1),0,
         Lzp,z] + 2*G[1,z^(-1),0,Kzm,z] + 2*G[1,z^(-1),0,Kzp,z] - 4*G[1
         ,z^(-1),0,0,h] - 4*G[1,z^(-1),1,0,h] - G[1,Jz^(-1),z^(-1),0,h]
          - G[1,Jz^(-1),z,0,h] + 1/6*G[1,Jz^(-1),h]*Pi^2 + G[1,Jz^(-1),
         1,0,h] + 4*G[1,z,z^(-1),0,h] + 4*G[1,z,z,0,h] - 2/3*G[1,z,h]*
         Pi^2 + 4*G[1,z,-1,0,h] - 4*G[1,z,0,0,h] - 4*G[1,z,1,0,h] - 7*
         G[1,h]*zeta3 + 4*G[1,Lzm,z^(-1),0,z] + 1/3*G[1,Lzm,z]*Pi^2 + 2
         *G[1,Lzm,z,0,z] - 2*G[1,Lzm,-1,0,z] + 2*G[1,Lzm,0,z^(-1),z] + 
         2*G[1,Lzm,0,z]*G[z^(-1),h] - 2*G[1,Lzm,0,z]*G[z,h] + 4*G[1,Lzm
         ,0,z,z] - 2*G[1,Lzm,0,-1,z] - 2*G[1,Lzm,0,0,z] - 2*G[1,Lzm,0,1
         ,z] - 4*G[1,Lzm,1,0,z] + 4*G[1,Lzp,z^(-1),0,z] + 1/3*G[1,Lzp,z
         ]*Pi^2 + 2*G[1,Lzp,z,0,z] - 2*G[1,Lzp,-1,0,z] + 2*G[1,Lzp,0,
         z^(-1),z] + 2*G[1,Lzp,0,z]*G[z^(-1),h] - 2*G[1,Lzp,0,z]*G[z,h]
          + 4*G[1,Lzp,0,z,z] - 2*G[1,Lzp,0,-1,z] - 2*G[1,Lzp,0,0,z] - 2
         *G[1,Lzp,0,1,z] - 4*G[1,Lzp,1,0,z] + 4*G[1,Kzm,z^(-1),0,z] + 1/
         3*G[1,Kzm,z]*Pi^2 + 2*G[1,Kzm,z,0,z] - 2*G[1,Kzm,-1,0,z] + 2*
         G[1,Kzm,0,z^(-1),z] + 2*G[1,Kzm,0,z]*G[z^(-1),h] - 2*G[1,Kzm,0
         ,z]*G[z,h] + 4*G[1,Kzm,0,z,z] - 2*G[1,Kzm,0,-1,z] - 4*G[1,Kzm,
         0,0,z] - 2*G[1,Kzm,0,1,z] - 4*G[1,Kzm,1,0,z] + 4*G[1,Kzp,
         z^(-1),0,z] + 1/3*G[1,Kzp,z]*Pi^2 + 2*G[1,Kzp,z,0,z] - 2*G[1,
         Kzp,-1,0,z] + 2*G[1,Kzp,0,z^(-1),z] + 2*G[1,Kzp,0,z]*G[z^(-1),
         h] - 2*G[1,Kzp,0,z]*G[z,h] + 4*G[1,Kzp,0,z,z] - 2*G[1,Kzp,0,-1
         ,z] - 4*G[1,Kzp,0,0,z] - 2*G[1,Kzp,0,1,z] - 4*G[1,Kzp,1,0,z]
          - G[1,Jz,z^(-1),0,h] - G[1,Jz,z,0,h] + 1/6*G[1,Jz,h]*Pi^2 + 
         G[1,Jz,0,0,h] + G[1,Jz,1,0,h] + 4*G[1,-1,z^(-1),0,h] + 4*G[1,
         -1,z,0,h] - 2/3*G[1,-1,h]*Pi^2 - 2*G[1,-1,Lzm,0,z] - 2*G[1,-1,
         Lzp,0,z] - 2*G[1,-1,Kzm,0,z] - 2*G[1,-1,Kzp,0,z] - 2*G[1,-1,0,
         Lzm,z] - 2*G[1,-1,0,Lzp,z] - 2*G[1,-1,0,Kzm,z] - 2*G[1,-1,0,
         Kzp,z] - 2*G[1,-1,0,0,h] - 4*G[1,-1,1,0,h] + 2*G[1,0,z^(-1),
         Lzm,z] + 2*G[1,0,z^(-1),Lzp,z] + 2*G[1,0,z^(-1),Kzm,z] + 2*G[1
         ,0,z^(-1),Kzp,z] - 4*G[1,0,z^(-1),0,h] + 2/3*G[1,0,z]*Pi^2 - 2
         *G[1,0,z]*G[z^(-1),Lzm,h] - 2*G[1,0,z]*G[z^(-1),Lzp,h] - 2*G[1
         ,0,z]*G[z^(-1),Kzm,h] - 2*G[1,0,z]*G[z^(-1),Kzp,h] + 4*G[1,0,z
         ]*G[z^(-1),0,h] - 2*G[1,0,z]*G[Jz^(-1),z^(-1),h] + 2*G[1,0,z]*
         G[Jz^(-1),z,h] + 2*G[1,0,z]*G[z,Lzm,h] + 2*G[1,0,z]*G[z,Lzp,h]
          + 2*G[1,0,z]*G[z,Kzm,h] + 2*G[1,0,z]*G[z,Kzp,h] - 4*G[1,0,z]*
         G[z,0,h] - 2*G[1,0,z]*G[Jz,z^(-1),h] + 2*G[1,0,z]*G[Jz,z,h] + 
         4*G[1,0,z]*G[1,z^(-1),h] - 4*G[1,0,z]*G[1,z,h] - 4*G[1,0,z,0,h
         ] + 1/2*G[1,0,h]*Pi^2 + 2*G[1,0,Lzm,z^(-1),z] + 2*G[1,0,Lzm,z]
         *G[z^(-1),h] - 2*G[1,0,Lzm,z]*G[z,h] + 4*G[1,0,Lzm,z,z] - 2*G[
         1,0,Lzm,-1,z] - 2*G[1,0,Lzm,1,z] + 2*G[1,0,Lzp,z^(-1),z] + 2*
         G[1,0,Lzp,z]*G[z^(-1),h] - 2*G[1,0,Lzp,z]*G[z,h] + 4*G[1,0,Lzp
         ,z,z] - 2*G[1,0,Lzp,-1,z] - 2*G[1,0,Lzp,1,z] + 2*G[1,0,Kzm,
         z^(-1),z] + 2*G[1,0,Kzm,z]*G[z^(-1),h] - 2*G[1,0,Kzm,z]*G[z,h]
          + 4*G[1,0,Kzm,z,z] - 2*G[1,0,Kzm,-1,z] - 2*G[1,0,Kzm,0,z] - 2
         *G[1,0,Kzm,1,z] + 2*G[1,0,Kzp,z^(-1),z] + 2*G[1,0,Kzp,z]*G[
         z^(-1),h] - 2*G[1,0,Kzp,z]*G[z,h] + 4*G[1,0,Kzp,z,z] - 2*G[1,0
         ,Kzp,-1,z] - 2*G[1,0,Kzp,0,z] - 2*G[1,0,Kzp,1,z] - 2*G[1,0,-1,
         Lzm,z] - 2*G[1,0,-1,Lzp,z] - 2*G[1,0,-1,Kzm,z] - 2*G[1,0,-1,
         Kzp,z] + 8*G[1,0,-1,0,z] - 2*G[1,0,-1,0,h] - 8*G[1,0,0,z]*G[
         z^(-1),h] - 6*G[1,0,0,z]*G[Jz^(-1),h] + 8*G[1,0,0,z]*G[z,h] + 
         6*G[1,0,0,z]*G[Jz,h] + 6*G[1,0,0,Lzm,z] + 6*G[1,0,0,Lzp,z] - 4
         *G[1,0,0,Kzm,z] - 4*G[1,0,0,Kzp,z] + 16*G[1,0,0,-1,z] - 9*G[1,
         0,0,0,z] + 4*G[1,0,0,0,h] + 16*G[1,0,0,1,z] - 2*G[1,0,1,Lzm,z]
          - 2*G[1,0,1,Lzp,z] - 2*G[1,0,1,Kzm,z] - 2*G[1,0,1,Kzp,z] + 8*
         G[1,0,1,0,z] + 4*G[1,0,1,0,h] - 2*G[1,1,z^(-1),0,h] - 2*G[1,1,
         z,0,h] - 4*G[1,1,Lzm,0,z] - 4*G[1,1,Lzp,0,z] - 4*G[1,1,Kzm,0,z
         ] - 4*G[1,1,Kzp,0,z] - 4*G[1,1,-1,0,h] - 4*G[1,1,0,Lzm,z] - 4*
         G[1,1,0,Lzp,z] - 4*G[1,1,0,Kzm,z] - 4*G[1,1,0,Kzp,z] + 3*G[1,1
         ,0,0,h] + 2*G[1,1,1,0,h] + 10*G[Cm,z]*zeta3 - 1/6*G[Cm,z]*G[Jz
         ,h]*Pi^2 + 1/3*G[Cm,z]*G[-1,h]*Pi^2 + 1/6*G[Cm,z]*G[1,h]*Pi^2
          + 1/2*G[Cm,0,z]*Pi^2 + 18*G[Cm,0,-1,0,z] - 3*G[Cm,0,0,z]*G[Jz
         ,h] + 6*G[Cm,0,0,z]*G[-1,h] + 3*G[Cm,0,0,z]*G[1,h] - 9*G[Cm,0,
         0,0,z] + 6*G[Cm,0,1,0,z] - 6*G[Cm,1,0,0,z] + 10*G[Cp,z]*zeta3
          - 1/6*G[Cp,z]*G[Jz,h]*Pi^2 + 1/3*G[Cp,z]*G[-1,h]*Pi^2 + 1/6*
         G[Cp,z]*G[1,h]*Pi^2 + 1/2*G[Cp,0,z]*Pi^2 + 18*G[Cp,0,-1,0,z]
          - 3*G[Cp,0,0,z]*G[Jz,h] + 6*G[Cp,0,0,z]*G[-1,h] + 3*G[Cp,0,0,
         z]*G[1,h] - 9*G[Cp,0,0,0,z] + 6*G[Cp,0,1,0,z] - 6*G[Cp,1,0,0,z
         ] ) 
,
M28 ->  + eps^2 * (  - 2*G[0,z]*G[0,h] - 2*G[0,0,z] - 2*G[0,0,h] )

       + eps^3 * ( 16*zeta3 + 4*G[z^(-1),0,0,h] + 4*G[z,0,0,h] + 4*G[
         Lzm,z^(-1),0,z] - 2*G[Lzm,z^(-1),0,h] + 1/3*G[Lzm,z]*Pi^2 + 2*
         G[Lzm,z,0,h] - 1/3*G[Lzm,h]*Pi^2 + 2*G[Lzm,0,z^(-1),z] + 2*G[
         Lzm,0,z,z] - 4*G[Lzm,0,0,h] - 2*G[Lzm,1,0,z] + 4*G[Lzp,z^(-1),
         0,z] - 2*G[Lzp,z^(-1),0,h] + 1/3*G[Lzp,z]*Pi^2 + 2*G[Lzp,z,0,h
         ] - 1/3*G[Lzp,h]*Pi^2 + 2*G[Lzp,0,z^(-1),z] + 2*G[Lzp,0,z,z]
          - 4*G[Lzp,0,0,h] - 2*G[Lzp,1,0,z] - 2*G[Jz,z^(-1),0,h] - 2*G[
         Jz,z,0,h] + 1/3*G[Jz,h]*Pi^2 + 2*G[Jz,0,0,h] + 2*G[Jz,1,0,h]
          + 4*G[-1,0,z]*G[0,h] + 4*G[-1,0,h]*G[0,z] - 1/3*G[0,z]*Pi^2
          + 4*G[0,z]*G[z^(-1),0,h] - 4*G[0,z]*G[z,0,h] - 2*G[0,z]*G[Lzm
         ,z^(-1),h] - 2*G[0,z]*G[Lzm,z,h] + 2*G[0,z]*G[Lzm,0,h] - 2*G[0
         ,z]*G[Lzp,z^(-1),h] - 2*G[0,z]*G[Lzp,z,h] + 2*G[0,z]*G[Lzp,0,h
         ] - 2*G[0,z]*G[Jz,z^(-1),h] + 2*G[0,z]*G[Jz,z,h] + 4*G[0,z]*G[
         0,z,h] + 2*G[0,z]*G[1,z^(-1),h] - 2*G[0,z]*G[1,z,h] - 4*G[0,z,
         0,h] + 4/3*G[0,h]*Pi^2 - 2*G[0,h]*G[1,0,z] + 2*G[0,Lzm,z^(-1),
         z] + 2*G[0,Lzm,z,z] - 2*G[0,Lzm,0,z] + 2*G[0,Lzp,z^(-1),z] + 2
         *G[0,Lzp,z,z] - 2*G[0,Lzp,0,z] + 4*G[0,-1,0,z] + 12*G[0,-1,0,h
         ] + 4*G[0,0,z]*G[z^(-1),h] + 4*G[0,0,z]*G[z,h] - 2*G[0,0,z]*G[
         Jz,h] - 2*G[0,0,z]*G[1,h] - 2*G[0,0,h]*G[0,z] - 10*G[0,0,0,z]
          - 8*G[0,0,0,h] + 2*G[0,1,0,z] + 6*G[0,1,0,h] + 2*G[1,z^(-1),0
         ,h] + 2*G[1,z,0,h] - 1/3*G[1,h]*Pi^2 - 2*G[1,Lzm,0,z] - 2*G[1,
         Lzp,0,z] + 2*G[1,0,z]*G[Lzm,h] + 2*G[1,0,z]*G[Lzp,h] - 2*G[1,0
         ,Lzm,z] - 2*G[1,0,Lzp,z] - 4*G[1,0,0,z] - 6*G[1,0,0,h] - 2*G[1
         ,1,0,h] )

       + eps^4 * (  - 4/45*Pi^4 - 8*G[z^(-1),z^(-1),0,0,h] - 4*G[z^(-1)
         ,Jz^(-1),z^(-1),0,h] - 4*G[z^(-1),Jz^(-1),z,0,h] + 2/3*G[
         z^(-1),Jz^(-1),h]*Pi^2 + 4*G[z^(-1),Jz^(-1),1,0,h] - 8*G[
         z^(-1),z,0,0,h] - 8*G[z^(-1),h]*zeta3 + 8*G[z^(-1),Kzm,z^(-1),
         0,z] - 4*G[z^(-1),Kzm,z^(-1),0,h] + 2/3*G[z^(-1),Kzm,z]*Pi^2
          + 4*G[z^(-1),Kzm,z,0,h] - 2/3*G[z^(-1),Kzm,h]*Pi^2 + 4*G[
         z^(-1),Kzm,0,z^(-1),z] + 4*G[z^(-1),Kzm,0,z,z] - 12*G[z^(-1),
         Kzm,0,0,z] + 8*G[z^(-1),Kzm,0,0,h] - 4*G[z^(-1),Kzm,1,0,z] + 8
         *G[z^(-1),Kzp,z^(-1),0,z] - 4*G[z^(-1),Kzp,z^(-1),0,h] + 2/3*
         G[z^(-1),Kzp,z]*Pi^2 + 4*G[z^(-1),Kzp,z,0,h] - 2/3*G[z^(-1),
         Kzp,h]*Pi^2 + 4*G[z^(-1),Kzp,0,z^(-1),z] + 4*G[z^(-1),Kzp,0,z,
         z] - 12*G[z^(-1),Kzp,0,0,z] + 8*G[z^(-1),Kzp,0,0,h] - 4*G[
         z^(-1),Kzp,1,0,z] + 8*G[z^(-1),0,z^(-1),0,h] - 4/3*G[z^(-1),0,
         h]*Pi^2 + 4*G[z^(-1),0,Kzm,z^(-1),z] + 4*G[z^(-1),0,Kzm,z,z]
          + 4*G[z^(-1),0,Kzp,z^(-1),z] + 4*G[z^(-1),0,Kzp,z,z] - 24*G[
         z^(-1),0,-1,0,h] + 4*G[z^(-1),0,0,Kzm,z] + 4*G[z^(-1),0,0,Kzp,
         z] + 4*G[z^(-1),0,0,0,h] - 12*G[z^(-1),0,1,0,h] + 4*G[z^(-1),1
         ,z^(-1),0,h] + 4*G[z^(-1),1,z,0,h] - 2/3*G[z^(-1),1,h]*Pi^2 - 
         4*G[z^(-1),1,Kzm,0,z] - 4*G[z^(-1),1,Kzp,0,z] - 4*G[z^(-1),1,0
         ,Kzm,z] - 4*G[z^(-1),1,0,Kzp,z] + 8*G[z^(-1),1,0,0,h] - 4*G[
         z^(-1),1,1,0,h] - 8*G[z,z^(-1),0,0,h] - 8*G[z,z,0,0,h] - 32*G[
         z,h]*zeta3 - 8*G[z,h]*G[Lzm,z^(-1),0,z] - 2/3*G[z,h]*G[Lzm,z]*
         Pi^2 - 4*G[z,h]*G[Lzm,0,z^(-1),z] - 4*G[z,h]*G[Lzm,0,z,z] + 4*
         G[z,h]*G[Lzm,1,0,z] - 8*G[z,h]*G[Lzp,z^(-1),0,z] - 2/3*G[z,h]*
         G[Lzp,z]*Pi^2 - 4*G[z,h]*G[Lzp,0,z^(-1),z] - 4*G[z,h]*G[Lzp,0,
         z,z] + 4*G[z,h]*G[Lzp,1,0,z] + 4*G[z,Lzm,z^(-1),0,h] - 4*G[z,
         Lzm,z,0,h] + 2/3*G[z,Lzm,h]*Pi^2 + 8*G[z,Lzm,0,0,h] + 4*G[z,
         Lzp,z^(-1),0,h] - 4*G[z,Lzp,z,0,h] + 2/3*G[z,Lzp,h]*Pi^2 + 8*
         G[z,Lzp,0,0,h] + 4*G[z,Jz,z^(-1),0,h] + 4*G[z,Jz,z,0,h] - 2/3*
         G[z,Jz,h]*Pi^2 - 4*G[z,Jz,0,0,h] - 4*G[z,Jz,1,0,h] + 8*G[z,0,z
         ,0,h] - 4/3*G[z,0,h]*Pi^2 - 24*G[z,0,-1,0,h] + 16*G[z,0,0,0,h]
          - 12*G[z,0,1,0,h] - 4*G[z,1,z^(-1),0,h] - 4*G[z,1,z,0,h] + 2/
         3*G[z,1,h]*Pi^2 + 12*G[z,1,0,0,h] + 4*G[z,1,1,0,h] - 8*G[Lzm,
         z^(-1),z^(-1),0,z] + 4*G[Lzm,z^(-1),z^(-1),0,h] - 4/3*G[Lzm,
         z^(-1),z]*Pi^2 + 8*G[Lzm,z^(-1),z,0,z] - 4*G[Lzm,z^(-1),z,0,h]
          + 4/3*G[Lzm,z^(-1),h]*Pi^2 - 16*G[Lzm,z^(-1),-1,0,z] + 12*G[
         Lzm,z^(-1),-1,0,h] - 4*G[Lzm,z^(-1),0,z^(-1),z] + 4*G[Lzm,
         z^(-1),0,z,z] + 8*G[Lzm,z^(-1),0,0,z] - 6*G[Lzm,z^(-1),0,0,h]
          - 4*G[Lzm,z^(-1),0,1,z] - 4*G[Lzm,z^(-1),1,0,z] + 4*G[Lzm,
         z^(-1),1,0,h] - 10*G[Lzm,z]*zeta3 + 4*G[Lzm,z,z^(-1),0,h] - 4*
         G[Lzm,z,z,0,h] + 2/3*G[Lzm,z,h]*Pi^2 + 8*G[Lzm,z,-1,0,z] - 12*
         G[Lzm,z,-1,0,h] + 10*G[Lzm,z,0,0,h] + 4*G[Lzm,z,1,0,z] - 4*G[
         Lzm,z,1,0,h] + 10*G[Lzm,h]*zeta3 + 4*G[Lzm,Kzm,z^(-1),0,z] - 2
         *G[Lzm,Kzm,z^(-1),0,h] + 1/3*G[Lzm,Kzm,z]*Pi^2 + 2*G[Lzm,Kzm,z
         ,0,h] - 1/3*G[Lzm,Kzm,h]*Pi^2 + 2*G[Lzm,Kzm,0,z^(-1),z] + 2*G[
         Lzm,Kzm,0,z,z] - 6*G[Lzm,Kzm,0,0,z] + 4*G[Lzm,Kzm,0,0,h] - 2*
         G[Lzm,Kzm,1,0,z] + 4*G[Lzm,Kzp,z^(-1),0,z] - 2*G[Lzm,Kzp,
         z^(-1),0,h] + 1/3*G[Lzm,Kzp,z]*Pi^2 + 2*G[Lzm,Kzp,z,0,h] - 1/3
         *G[Lzm,Kzp,h]*Pi^2 + 2*G[Lzm,Kzp,0,z^(-1),z] + 2*G[Lzm,Kzp,0,z
         ,z] - 6*G[Lzm,Kzp,0,0,z] + 4*G[Lzm,Kzp,0,0,h] - 2*G[Lzm,Kzp,1,
         0,z] - 4*G[Lzm,-1,z^(-1),0,z] - 2/3*G[Lzm,-1,z]*Pi^2 - 4*G[Lzm
         ,-1,z,0,z] - 4*G[Lzm,-1,0,z^(-1),z] - 4*G[Lzm,-1,0,z,z] + 6*G[
         Lzm,-1,0,0,z] + 4*G[Lzm,-1,1,0,z] - 4*G[Lzm,0,z^(-1),z^(-1),z]
          + 4*G[Lzm,0,z^(-1),0,z] - 2*G[Lzm,0,z^(-1),0,h] - 2*G[Lzm,0,
         z^(-1),1,z] + 2/3*G[Lzm,0,z]*Pi^2 + 4*G[Lzm,0,z,z,z] + 4*G[Lzm
         ,0,z,0,z] + 2*G[Lzm,0,z,0,h] - 2*G[Lzm,0,z,1,z] + 2*G[Lzm,0,
         Kzm,z^(-1),z] + 2*G[Lzm,0,Kzm,z,z] + 2*G[Lzm,0,Kzp,z^(-1),z]
          + 2*G[Lzm,0,Kzp,z,z] - 20*G[Lzm,0,-1,0,z] + 24*G[Lzm,0,-1,0,h
         ] + 2*G[Lzm,0,0,z^(-1),z] + 2*G[Lzm,0,0,z,z] + 2*G[Lzm,0,0,Kzm
         ,z] + 2*G[Lzm,0,0,Kzp,z] - 16*G[Lzm,0,0,0,h] - 2*G[Lzm,0,1,
         z^(-1),z] - 2*G[Lzm,0,1,z,z] - 12*G[Lzm,0,1,0,z] + 8*G[Lzm,0,1
         ,0,h] + 1/3*G[Lzm,1,z]*Pi^2 - 2*G[Lzm,1,Kzm,0,z] - 2*G[Lzm,1,
         Kzp,0,z] + 4*G[Lzm,1,-1,0,z] + 2*G[Lzm,1,0,z^(-1),z] - 2*G[Lzm
         ,1,0,z,z] - 2*G[Lzm,1,0,Kzm,z] - 2*G[Lzm,1,0,Kzp,z] + 8*G[Lzm,
         1,0,0,z] - 12*G[Lzm,1,0,0,h] + 2*G[Lzm,1,0,1,z] + 2*G[Lzm,1,1,
         0,z] - 8*G[Lzp,z^(-1),z^(-1),0,z] + 4*G[Lzp,z^(-1),z^(-1),0,h]
          - 4/3*G[Lzp,z^(-1),z]*Pi^2 + 8*G[Lzp,z^(-1),z,0,z] - 4*G[Lzp,
         z^(-1),z,0,h] + 4/3*G[Lzp,z^(-1),h]*Pi^2 - 16*G[Lzp,z^(-1),-1,
         0,z] + 12*G[Lzp,z^(-1),-1,0,h] - 4*G[Lzp,z^(-1),0,z^(-1),z] + 
         4*G[Lzp,z^(-1),0,z,z] + 8*G[Lzp,z^(-1),0,0,z] - 6*G[Lzp,z^(-1)
         ,0,0,h] - 4*G[Lzp,z^(-1),0,1,z] - 4*G[Lzp,z^(-1),1,0,z] + 4*G[
         Lzp,z^(-1),1,0,h] - 10*G[Lzp,z]*zeta3 + 4*G[Lzp,z,z^(-1),0,h]
          - 4*G[Lzp,z,z,0,h] + 2/3*G[Lzp,z,h]*Pi^2 + 8*G[Lzp,z,-1,0,z]
          - 12*G[Lzp,z,-1,0,h] + 10*G[Lzp,z,0,0,h] + 4*G[Lzp,z,1,0,z]
          - 4*G[Lzp,z,1,0,h] + 10*G[Lzp,h]*zeta3 + 4*G[Lzp,Kzm,z^(-1),0
         ,z] - 2*G[Lzp,Kzm,z^(-1),0,h] + 1/3*G[Lzp,Kzm,z]*Pi^2 + 2*G[
         Lzp,Kzm,z,0,h] - 1/3*G[Lzp,Kzm,h]*Pi^2 + 2*G[Lzp,Kzm,0,z^(-1),
         z] + 2*G[Lzp,Kzm,0,z,z] - 6*G[Lzp,Kzm,0,0,z] + 4*G[Lzp,Kzm,0,0
         ,h] - 2*G[Lzp,Kzm,1,0,z] + 4*G[Lzp,Kzp,z^(-1),0,z] - 2*G[Lzp,
         Kzp,z^(-1),0,h] + 1/3*G[Lzp,Kzp,z]*Pi^2 + 2*G[Lzp,Kzp,z,0,h]
          - 1/3*G[Lzp,Kzp,h]*Pi^2 + 2*G[Lzp,Kzp,0,z^(-1),z] + 2*G[Lzp,
         Kzp,0,z,z] - 6*G[Lzp,Kzp,0,0,z] + 4*G[Lzp,Kzp,0,0,h] - 2*G[Lzp
         ,Kzp,1,0,z] - 4*G[Lzp,-1,z^(-1),0,z] - 2/3*G[Lzp,-1,z]*Pi^2 - 
         4*G[Lzp,-1,z,0,z] - 4*G[Lzp,-1,0,z^(-1),z] - 4*G[Lzp,-1,0,z,z]
          + 6*G[Lzp,-1,0,0,z] + 4*G[Lzp,-1,1,0,z] - 4*G[Lzp,0,z^(-1),
         z^(-1),z] + 4*G[Lzp,0,z^(-1),0,z] - 2*G[Lzp,0,z^(-1),0,h] - 2*
         G[Lzp,0,z^(-1),1,z] + 2/3*G[Lzp,0,z]*Pi^2 + 4*G[Lzp,0,z,z,z]
          + 4*G[Lzp,0,z,0,z] + 2*G[Lzp,0,z,0,h] - 2*G[Lzp,0,z,1,z] + 2*
         G[Lzp,0,Kzm,z^(-1),z] + 2*G[Lzp,0,Kzm,z,z] + 2*G[Lzp,0,Kzp,
         z^(-1),z] + 2*G[Lzp,0,Kzp,z,z] - 20*G[Lzp,0,-1,0,z] + 24*G[Lzp
         ,0,-1,0,h] + 2*G[Lzp,0,0,z^(-1),z] + 2*G[Lzp,0,0,z,z] + 2*G[
         Lzp,0,0,Kzm,z] + 2*G[Lzp,0,0,Kzp,z] - 16*G[Lzp,0,0,0,h] - 2*G[
         Lzp,0,1,z^(-1),z] - 2*G[Lzp,0,1,z,z] - 12*G[Lzp,0,1,0,z] + 8*
         G[Lzp,0,1,0,h] + 1/3*G[Lzp,1,z]*Pi^2 - 2*G[Lzp,1,Kzm,0,z] - 2*
         G[Lzp,1,Kzp,0,z] + 4*G[Lzp,1,-1,0,z] + 2*G[Lzp,1,0,z^(-1),z]
          - 2*G[Lzp,1,0,z,z] - 2*G[Lzp,1,0,Kzm,z] - 2*G[Lzp,1,0,Kzp,z]
          + 8*G[Lzp,1,0,0,z] - 12*G[Lzp,1,0,0,h] + 2*G[Lzp,1,0,1,z] + 2
         *G[Lzp,1,1,0,z] - 8*G[Kzm,z^(-1),-1,0,z] + 8*G[Kzm,z^(-1),0,z]
         *G[z^(-1),h] - 8*G[Kzm,z^(-1),0,-1,z] + 8*G[Kzm,z^(-1),0,0,z]
          - 4*G[Kzm,z^(-1),0,1,z] - 4*G[Kzm,z^(-1),1,0,z] + 2/3*G[Kzm,z
         ]*G[z^(-1),h]*Pi^2 - 8*G[Kzm,-1,z^(-1),0,z] - 2/3*G[Kzm,-1,z]*
         Pi^2 - 4*G[Kzm,-1,0,z^(-1),z] - 4*G[Kzm,-1,0,z,z] + 12*G[Kzm,
         -1,0,0,z] + 4*G[Kzm,-1,1,0,z] + 4*G[Kzm,0,z^(-1),z]*G[z^(-1),h
         ] - 4*G[Kzm,0,z^(-1),-1,z] + 6*G[Kzm,0,z^(-1),0,z] - 2*G[Kzm,0
         ,z^(-1),1,z] + 1/3*G[Kzm,0,z]*Pi^2 + 4*G[Kzm,0,z,z]*G[z^(-1),h
         ] - 4*G[Kzm,0,z,-1,z] + 2*G[Kzm,0,z,0,z] - 2*G[Kzm,0,z,1,z] - 
         4*G[Kzm,0,-1,z^(-1),z] - 4*G[Kzm,0,-1,z,z] + 12*G[Kzm,0,-1,0,z
         ] + 4*G[Kzm,0,0,z^(-1),z] - 12*G[Kzm,0,0,z]*G[z^(-1),h] + 4*G[
         Kzm,0,0,z,z] + 12*G[Kzm,0,0,-1,z] - 18*G[Kzm,0,0,0,z] + 6*G[
         Kzm,0,0,1,z] - 2*G[Kzm,0,1,z^(-1),z] - 2*G[Kzm,0,1,z,z] + 4*G[
         Kzm,0,1,0,z] - 4*G[Kzm,1,z^(-1),0,z] - 1/3*G[Kzm,1,z]*Pi^2 + 4
         *G[Kzm,1,-1,0,z] - 2*G[Kzm,1,0,z^(-1),z] - 4*G[Kzm,1,0,z]*G[
         z^(-1),h] - 2*G[Kzm,1,0,z,z] + 4*G[Kzm,1,0,-1,z] + 2*G[Kzm,1,0
         ,0,z] + 2*G[Kzm,1,0,1,z] + 4*G[Kzm,1,1,0,z] - 8*G[Kzp,z^(-1),
         -1,0,z] + 8*G[Kzp,z^(-1),0,z]*G[z^(-1),h] - 8*G[Kzp,z^(-1),0,
         -1,z] + 8*G[Kzp,z^(-1),0,0,z] - 4*G[Kzp,z^(-1),0,1,z] - 4*G[
         Kzp,z^(-1),1,0,z] + 2/3*G[Kzp,z]*G[z^(-1),h]*Pi^2 - 8*G[Kzp,-1
         ,z^(-1),0,z] - 2/3*G[Kzp,-1,z]*Pi^2 - 4*G[Kzp,-1,0,z^(-1),z]
          - 4*G[Kzp,-1,0,z,z] + 12*G[Kzp,-1,0,0,z] + 4*G[Kzp,-1,1,0,z]
          + 4*G[Kzp,0,z^(-1),z]*G[z^(-1),h] - 4*G[Kzp,0,z^(-1),-1,z] + 
         6*G[Kzp,0,z^(-1),0,z] - 2*G[Kzp,0,z^(-1),1,z] + 1/3*G[Kzp,0,z]
         *Pi^2 + 4*G[Kzp,0,z,z]*G[z^(-1),h] - 4*G[Kzp,0,z,-1,z] + 2*G[
         Kzp,0,z,0,z] - 2*G[Kzp,0,z,1,z] - 4*G[Kzp,0,-1,z^(-1),z] - 4*
         G[Kzp,0,-1,z,z] + 12*G[Kzp,0,-1,0,z] + 4*G[Kzp,0,0,z^(-1),z]
          - 12*G[Kzp,0,0,z]*G[z^(-1),h] + 4*G[Kzp,0,0,z,z] + 12*G[Kzp,0
         ,0,-1,z] - 18*G[Kzp,0,0,0,z] + 6*G[Kzp,0,0,1,z] - 2*G[Kzp,0,1,
         z^(-1),z] - 2*G[Kzp,0,1,z,z] + 4*G[Kzp,0,1,0,z] - 4*G[Kzp,1,
         z^(-1),0,z] - 1/3*G[Kzp,1,z]*Pi^2 + 4*G[Kzp,1,-1,0,z] - 2*G[
         Kzp,1,0,z^(-1),z] - 4*G[Kzp,1,0,z]*G[z^(-1),h] - 2*G[Kzp,1,0,z
         ,z] + 4*G[Kzp,1,0,-1,z] + 2*G[Kzp,1,0,0,z] + 2*G[Kzp,1,0,1,z]
          + 4*G[Kzp,1,1,0,z] + 4*G[Jz,z^(-1),z^(-1),0,h] + 4*G[Jz,
         z^(-1),z,0,h] + 4*G[Jz,z^(-1),-1,0,h] - 6*G[Jz,z^(-1),0,0,h]
          - 4*G[Jz,z^(-1),1,0,h] - 2*G[Jz,Jz^(-1),z^(-1),0,h] - 2*G[Jz,
         Jz^(-1),z,0,h] + 1/3*G[Jz,Jz^(-1),h]*Pi^2 + 2*G[Jz,Jz^(-1),1,0
         ,h] + 4*G[Jz,z,z^(-1),0,h] + 4*G[Jz,z,z,0,h] - 2/3*G[Jz,z,h]*
         Pi^2 + 4*G[Jz,z,-1,0,h] - 6*G[Jz,z,0,0,h] - 4*G[Jz,z,1,0,h] + 
         6*G[Jz,h]*zeta3 + 4*G[Jz,-1,z^(-1),0,h] + 4*G[Jz,-1,z,0,h] - 2/
         3*G[Jz,-1,h]*Pi^2 - 2*G[Jz,-1,0,0,h] - 4*G[Jz,-1,1,0,h] - 8*G[
         Jz,0,z^(-1),0,h] - 8*G[Jz,0,z,0,h] + G[Jz,0,h]*Pi^2 - 4*G[Jz,0
         ,-1,0,h] + 8*G[Jz,0,0,0,h] + 8*G[Jz,0,1,0,h] - 2*G[Jz,1,z^(-1)
         ,0,h] - 2*G[Jz,1,z,0,h] - 4*G[Jz,1,-1,0,h] + 6*G[Jz,1,0,0,h]
          + 2*G[Jz,1,1,0,h] + 2*G[-1,Jz^(-1),z^(-1),h]*G[0,z] + 2*G[-1,
         Jz^(-1),z^(-1),0,h] - 2*G[-1,Jz^(-1),z,h]*G[0,z] + 2*G[-1,
         Jz^(-1),z,0,h] - 1/3*G[-1,Jz^(-1),h]*Pi^2 - 6*G[-1,Jz^(-1),h]*
         G[0,0,z] - 2*G[-1,Jz^(-1),1,0,h] - 8*G[-1,z]*zeta3 + 2/3*G[-1,
         z]*G[Lzm,h]*Pi^2 + 2/3*G[-1,z]*G[Lzp,h]*Pi^2 - 4/3*G[-1,z]*G[0
         ,h]*Pi^2 - 4*G[-1,h]*zeta3 - 1/3*G[-1,h]*G[0,z]*Pi^2 + 6*G[-1,
         h]*G[0,0,0,z] - 4*G[-1,Lzm,z^(-1),0,z] - 2/3*G[-1,Lzm,z]*Pi^2
          - 4*G[-1,Lzm,z,0,z] - 4*G[-1,Lzm,0,z^(-1),z] - 4*G[-1,Lzm,0,z
         ,z] + 6*G[-1,Lzm,0,0,z] + 4*G[-1,Lzm,1,0,z] - 4*G[-1,Lzp,
         z^(-1),0,z] - 2/3*G[-1,Lzp,z]*Pi^2 - 4*G[-1,Lzp,z,0,z] - 4*G[
         -1,Lzp,0,z^(-1),z] - 4*G[-1,Lzp,0,z,z] + 6*G[-1,Lzp,0,0,z] + 4
         *G[-1,Lzp,1,0,z] - 8*G[-1,Kzm,z^(-1),0,z] - 2/3*G[-1,Kzm,z]*
         Pi^2 - 4*G[-1,Kzm,0,z^(-1),z] - 4*G[-1,Kzm,0,z,z] + 12*G[-1,
         Kzm,0,0,z] + 4*G[-1,Kzm,1,0,z] - 8*G[-1,Kzp,z^(-1),0,z] - 2/3*
         G[-1,Kzp,z]*Pi^2 - 4*G[-1,Kzp,0,z^(-1),z] - 4*G[-1,Kzp,0,z,z]
          + 12*G[-1,Kzp,0,0,z] + 4*G[-1,Kzp,1,0,z] + 2*G[-1,Jz,z^(-1),h
         ]*G[0,z] + 2*G[-1,Jz,z^(-1),0,h] - 2*G[-1,Jz,z,h]*G[0,z] + 2*
         G[-1,Jz,z,0,h] - 1/3*G[-1,Jz,h]*Pi^2 + 2*G[-1,Jz,h]*G[0,0,z]
          - 2*G[-1,Jz,0,0,h] - 2*G[-1,Jz,1,0,h] - 8*G[-1,-1,0,z]*G[0,h]
          - 8*G[-1,-1,0,h]*G[0,z] - 8*G[-1,0,z]*G[z^(-1),0,h] + 8*G[-1,
         0,z]*G[z,0,h] + 4*G[-1,0,z]*G[Lzm,z^(-1),h] + 4*G[-1,0,z]*G[
         Lzm,z,h] - 4*G[-1,0,z]*G[Lzm,0,h] + 4*G[-1,0,z]*G[Lzp,z^(-1),h
         ] + 4*G[-1,0,z]*G[Lzp,z,h] - 4*G[-1,0,z]*G[Lzp,0,h] + 12*G[-1,
         0,z]*G[Jz,z^(-1),h] - 12*G[-1,0,z]*G[Jz,z,h] - 8*G[-1,0,z]*G[
         -1,0,h] + 8*G[-1,0,z]*G[0,z^(-1),h] - 16*G[-1,0,z]*G[0,z,h] + 
         4*G[-1,0,z]*G[0,0,h] - 12*G[-1,0,z]*G[1,z^(-1),h] + 12*G[-1,0,
         z]*G[1,z,h] - 2/3*G[-1,0,h]*Pi^2 - 4*G[-1,0,Lzm,z^(-1),z] - 4*
         G[-1,0,Lzm,z,z] + 2*G[-1,0,Lzm,0,z] - 4*G[-1,0,Lzp,z^(-1),z]
          - 4*G[-1,0,Lzp,z,z] + 2*G[-1,0,Lzp,0,z] - 4*G[-1,0,Kzm,z^(-1)
         ,z] - 4*G[-1,0,Kzm,z,z] - 4*G[-1,0,Kzp,z^(-1),z] - 4*G[-1,0,
         Kzp,z,z] + 16*G[-1,0,-1,0,z] + 2*G[-1,0,0,z]*G[Lzm,h] + 2*G[-1
         ,0,0,z]*G[Lzp,h] + 2*G[-1,0,0,z]*G[0,h] + 4*G[-1,0,0,h]*G[0,z]
          - 2*G[-1,0,0,Lzm,z] - 2*G[-1,0,0,Lzp,z] - 4*G[-1,0,0,Kzm,z]
          - 4*G[-1,0,0,Kzp,z] + 6*G[-1,0,0,0,z] + 6*G[-1,0,0,0,h] + 12*
         G[-1,0,1,0,z] - 4*G[-1,1,z^(-1),h]*G[0,z] - 4*G[-1,1,z^(-1),0,
         h] + 4*G[-1,1,z,h]*G[0,z] - 4*G[-1,1,z,0,h] + 2/3*G[-1,1,h]*
         Pi^2 + 4*G[-1,1,h]*G[0,0,z] + 4*G[-1,1,Lzm,0,z] + 4*G[-1,1,Lzp
         ,0,z] + 4*G[-1,1,Kzm,0,z] + 4*G[-1,1,Kzp,0,z] - 4*G[-1,1,0,z]*
         G[Lzm,h] - 4*G[-1,1,0,z]*G[Lzp,h] + 4*G[-1,1,0,z]*G[0,h] + 4*
         G[-1,1,0,Lzm,z] + 4*G[-1,1,0,Lzp,z] + 4*G[-1,1,0,Kzm,z] + 4*G[
         -1,1,0,Kzp,z] - 8*G[-1,1,0,0,z] + 2*G[-1,1,0,0,h] + 4*G[-1,1,1
         ,0,h] + 8*G[0,z^(-1),z,0,h] - 4/3*G[0,z^(-1),h]*Pi^2 + 8*G[0,
         z^(-1),h]*G[1,0,z] + 4*G[0,z^(-1),Kzm,z^(-1),z] + 4*G[0,z^(-1)
         ,Kzm,z,z] + 4*G[0,z^(-1),Kzp,z^(-1),z] + 4*G[0,z^(-1),Kzp,z,z]
          - 8*G[0,z^(-1),-1,0,h] + 4*G[0,z^(-1),0,Kzm,z] + 4*G[0,z^(-1)
         ,0,Kzp,z] + 12*G[0,z^(-1),0,0,h] - 8*G[0,z^(-1),1,0,h] + 28*G[
         0,z]*zeta3 - 8*G[0,z]*G[z^(-1),z^(-1),0,h] - 4*G[0,z]*G[z^(-1)
         ,Jz^(-1),z^(-1),h] + 4*G[0,z]*G[z^(-1),Jz^(-1),z,h] + 8*G[0,z]
         *G[z^(-1),z,0,h] - 4/3*G[0,z]*G[z^(-1),h]*Pi^2 - 4*G[0,z]*G[
         z^(-1),Kzm,z^(-1),h] - 4*G[0,z]*G[z^(-1),Kzm,z,h] + 4*G[0,z]*
         G[z^(-1),Kzm,0,h] - 4*G[0,z]*G[z^(-1),Kzp,z^(-1),h] - 4*G[0,z]
         *G[z^(-1),Kzp,z,h] + 4*G[0,z]*G[z^(-1),Kzp,0,h] - 8*G[0,z]*G[
         z^(-1),-1,0,h] + 8*G[0,z]*G[z^(-1),0,z^(-1),h] + 4*G[0,z]*G[
         z^(-1),0,0,h] + 4*G[0,z]*G[z^(-1),1,z^(-1),h] - 4*G[0,z]*G[
         z^(-1),1,z,h] - 8*G[0,z]*G[z,z^(-1),0,h] + 8*G[0,z]*G[z,z,0,h]
          + 2*G[0,z]*G[z,h]*Pi^2 + 4*G[0,z]*G[z,Lzm,z^(-1),h] + 4*G[0,z
         ]*G[z,Lzm,z,h] - 4*G[0,z]*G[z,Lzm,0,h] + 4*G[0,z]*G[z,Lzp,
         z^(-1),h] + 4*G[0,z]*G[z,Lzp,z,h] - 4*G[0,z]*G[z,Lzp,0,h] + 4*
         G[0,z]*G[z,Jz,z^(-1),h] - 4*G[0,z]*G[z,Jz,z,h] + 8*G[0,z]*G[z,
         -1,0,h] - 8*G[0,z]*G[z,0,z,h] - 4*G[0,z]*G[z,0,0,h] - 4*G[0,z]
         *G[z,1,z^(-1),h] + 4*G[0,z]*G[z,1,z,h] + 4*G[0,z]*G[Lzm,z^(-1)
         ,z^(-1),h] + 4*G[0,z]*G[Lzm,z^(-1),z,h] - 4*G[0,z]*G[Lzm,
         z^(-1),0,h] + 4*G[0,z]*G[Lzm,z,z^(-1),h] + 4*G[0,z]*G[Lzm,z,z,
         h] - 4*G[0,z]*G[Lzm,z,0,h] - G[0,z]*G[Lzm,h]*Pi^2 - 2*G[0,z]*
         G[Lzm,Kzm,z^(-1),h] - 2*G[0,z]*G[Lzm,Kzm,z,h] + 2*G[0,z]*G[Lzm
         ,Kzm,0,h] - 2*G[0,z]*G[Lzm,Kzp,z^(-1),h] - 2*G[0,z]*G[Lzm,Kzp,
         z,h] + 2*G[0,z]*G[Lzm,Kzp,0,h] - 2*G[0,z]*G[Lzm,0,z^(-1),h] - 
         2*G[0,z]*G[Lzm,0,z,h] + 2*G[0,z]*G[Lzm,0,0,h] + 4*G[0,z]*G[Lzp
         ,z^(-1),z^(-1),h] + 4*G[0,z]*G[Lzp,z^(-1),z,h] - 4*G[0,z]*G[
         Lzp,z^(-1),0,h] + 4*G[0,z]*G[Lzp,z,z^(-1),h] + 4*G[0,z]*G[Lzp,
         z,z,h] - 4*G[0,z]*G[Lzp,z,0,h] - G[0,z]*G[Lzp,h]*Pi^2 - 2*G[0,
         z]*G[Lzp,Kzm,z^(-1),h] - 2*G[0,z]*G[Lzp,Kzm,z,h] + 2*G[0,z]*G[
         Lzp,Kzm,0,h] - 2*G[0,z]*G[Lzp,Kzp,z^(-1),h] - 2*G[0,z]*G[Lzp,
         Kzp,z,h] + 2*G[0,z]*G[Lzp,Kzp,0,h] - 2*G[0,z]*G[Lzp,0,z^(-1),h
         ] - 2*G[0,z]*G[Lzp,0,z,h] + 2*G[0,z]*G[Lzp,0,0,h] + 4*G[0,z]*
         G[Jz,z^(-1),z^(-1),h] - 4*G[0,z]*G[Jz,z^(-1),z,h] - 2*G[0,z]*
         G[Jz,Jz^(-1),z^(-1),h] + 2*G[0,z]*G[Jz,Jz^(-1),z,h] + 4*G[0,z]
         *G[Jz,z,z^(-1),h] - 4*G[0,z]*G[Jz,z,z,h] + 4*G[0,z]*G[Jz,-1,
         z^(-1),h] - 4*G[0,z]*G[Jz,-1,z,h] - 8*G[0,z]*G[Jz,0,z^(-1),h]
          + 8*G[0,z]*G[Jz,0,z,h] - 2*G[0,z]*G[Jz,1,z^(-1),h] + 2*G[0,z]
         *G[Jz,1,z,h] - 8*G[0,z]*G[0,z^(-1),z,h] + 12*G[0,z]*G[0,z^(-1)
         ,0,h] - 8*G[0,z]*G[0,z,z,h] - 4*G[0,z]*G[0,z,0,h] - 2/3*G[0,z]
         *G[0,h]*Pi^2 - 4*G[0,z]*G[0,Lzm,z^(-1),h] - 4*G[0,z]*G[0,Lzm,z
         ,h] + 4*G[0,z]*G[0,Lzm,0,h] - 4*G[0,z]*G[0,Lzp,z^(-1),h] - 4*
         G[0,z]*G[0,Lzp,z,h] + 4*G[0,z]*G[0,Lzp,0,h] + 6*G[0,z]*G[0,Kzm
         ,z^(-1),h] + 6*G[0,z]*G[0,Kzm,z,h] - 6*G[0,z]*G[0,Kzm,0,h] + 6
         *G[0,z]*G[0,Kzp,z^(-1),h] + 6*G[0,z]*G[0,Kzp,z,h] - 6*G[0,z]*
         G[0,Kzp,0,h] - 6*G[0,z]*G[0,Jz,z^(-1),h] + 6*G[0,z]*G[0,Jz,z,h
         ] - 4*G[0,z]*G[1,z^(-1),z^(-1),h] + 4*G[0,z]*G[1,z^(-1),z,h]
          + 8*G[0,z]*G[1,z^(-1),0,h] + 2*G[0,z]*G[1,Jz^(-1),z^(-1),h]
          - 2*G[0,z]*G[1,Jz^(-1),z,h] - 4*G[0,z]*G[1,z,z^(-1),h] + 4*G[
         0,z]*G[1,z,z,h] - 8*G[0,z]*G[1,z,0,h] - 1/3*G[0,z]*G[1,h]*Pi^2
          - 4*G[0,z]*G[1,Lzm,z^(-1),h] - 4*G[0,z]*G[1,Lzm,z,h] + 4*G[0,
         z]*G[1,Lzm,0,h] - 4*G[0,z]*G[1,Lzp,z^(-1),h] - 4*G[0,z]*G[1,
         Lzp,z,h] + 4*G[0,z]*G[1,Lzp,0,h] + 4*G[0,z]*G[1,Kzm,z^(-1),h]
          + 4*G[0,z]*G[1,Kzm,z,h] - 4*G[0,z]*G[1,Kzm,0,h] + 4*G[0,z]*G[
         1,Kzp,z^(-1),h] + 4*G[0,z]*G[1,Kzp,z,h] - 4*G[0,z]*G[1,Kzp,0,h
         ] - 4*G[0,z]*G[1,-1,z^(-1),h] + 4*G[0,z]*G[1,-1,z,h] + 2*G[0,z
         ]*G[1,1,z^(-1),h] - 2*G[0,z]*G[1,1,z,h] + 8*G[0,z,z,0,h] - 4/3
         *G[0,z,h]*Pi^2 + 16*G[0,z,-1,0,h] - 4*G[0,z,0,0,h] + 22*G[0,h]
         *zeta3 + 4*G[0,h]*G[Lzm,z^(-1),0,z] + 1/3*G[0,h]*G[Lzm,z]*Pi^2
          + 2*G[0,h]*G[Lzm,0,z^(-1),z] + 2*G[0,h]*G[Lzm,0,z,z] - 2*G[0,
         h]*G[Lzm,1,0,z] + 4*G[0,h]*G[Lzp,z^(-1),0,z] + 1/3*G[0,h]*G[
         Lzp,z]*Pi^2 + 2*G[0,h]*G[Lzp,0,z^(-1),z] + 2*G[0,h]*G[Lzp,0,z,
         z] - 2*G[0,h]*G[Lzp,1,0,z] - 4*G[0,h]*G[Kzm,z^(-1),0,z] - 1/3*
         G[0,h]*G[Kzm,z]*Pi^2 - 2*G[0,h]*G[Kzm,0,z^(-1),z] - 2*G[0,h]*
         G[Kzm,0,z,z] + 6*G[0,h]*G[Kzm,0,0,z] + 2*G[0,h]*G[Kzm,1,0,z]
          - 4*G[0,h]*G[Kzp,z^(-1),0,z] - 1/3*G[0,h]*G[Kzp,z]*Pi^2 - 2*
         G[0,h]*G[Kzp,0,z^(-1),z] - 2*G[0,h]*G[Kzp,0,z,z] + 6*G[0,h]*G[
         Kzp,0,0,z] + 2*G[0,h]*G[Kzp,1,0,z] + 2*G[0,h]*G[0,Lzm,z^(-1),z
         ] + 2*G[0,h]*G[0,Lzm,z,z] - 2*G[0,h]*G[0,Lzm,0,z] + 2*G[0,h]*
         G[0,Lzp,z^(-1),z] + 2*G[0,h]*G[0,Lzp,z,z] - 2*G[0,h]*G[0,Lzp,0
         ,z] - 2*G[0,h]*G[0,Kzm,z^(-1),z] - 2*G[0,h]*G[0,Kzm,z,z] - 2*
         G[0,h]*G[0,Kzp,z^(-1),z] - 2*G[0,h]*G[0,Kzp,z,z] + 2/3*G[0,h]*
         G[1,z]*Pi^2 - 2*G[0,h]*G[1,Lzm,0,z] - 2*G[0,h]*G[1,Lzp,0,z] + 
         2*G[0,h]*G[1,Kzm,0,z] + 2*G[0,h]*G[1,Kzp,0,z] + 4*G[0,h]*G[1,
         -1,0,z] - 2*G[0,h]*G[1,0,Lzm,z] - 2*G[0,h]*G[1,0,Lzp,z] + 2*G[
         0,h]*G[1,0,Kzm,z] + 2*G[0,h]*G[1,0,Kzp,z] - 10*G[0,h]*G[1,0,0,
         z] - 2*G[0,h]*G[1,1,0,z] - 4*G[0,Lzm,z^(-1),z^(-1),z] - 4*G[0,
         Lzm,z^(-1),z]*G[z,h] + 2*G[0,Lzm,z^(-1),z]*G[1,h] + 8*G[0,Lzm,
         z^(-1),0,z] - 4*G[0,Lzm,z^(-1),0,h] - 2*G[0,Lzm,z^(-1),1,z] + 
         4/3*G[0,Lzm,z]*Pi^2 - 4*G[0,Lzm,z,z]*G[z,h] + 2*G[0,Lzm,z,z]*
         G[1,h] + 4*G[0,Lzm,z,z,z] + 4*G[0,Lzm,z,0,h] - 2*G[0,Lzm,z,1,z
         ] - 2/3*G[0,Lzm,h]*Pi^2 + 4*G[0,Lzm,h]*G[1,0,z] + 2*G[0,Lzm,
         Kzm,z^(-1),z] + 2*G[0,Lzm,Kzm,z,z] + 2*G[0,Lzm,Kzp,z^(-1),z]
          + 2*G[0,Lzm,Kzp,z,z] + 4*G[0,Lzm,0,z^(-1),z] + 4*G[0,Lzm,0,z]
         *G[z,h] - 2*G[0,Lzm,0,z]*G[1,h] + 2*G[0,Lzm,0,Kzm,z] + 2*G[0,
         Lzm,0,Kzp,z] - 4*G[0,Lzm,0,0,z] - 8*G[0,Lzm,0,0,h] + 2*G[0,Lzm
         ,0,1,z] - 2*G[0,Lzm,1,z^(-1),z] - 2*G[0,Lzm,1,z,z] - 4*G[0,Lzm
         ,1,0,z] - 4*G[0,Lzp,z^(-1),z^(-1),z] - 4*G[0,Lzp,z^(-1),z]*G[z
         ,h] + 2*G[0,Lzp,z^(-1),z]*G[1,h] + 8*G[0,Lzp,z^(-1),0,z] - 4*
         G[0,Lzp,z^(-1),0,h] - 2*G[0,Lzp,z^(-1),1,z] + 4/3*G[0,Lzp,z]*
         Pi^2 - 4*G[0,Lzp,z,z]*G[z,h] + 2*G[0,Lzp,z,z]*G[1,h] + 4*G[0,
         Lzp,z,z,z] + 4*G[0,Lzp,z,0,h] - 2*G[0,Lzp,z,1,z] - 2/3*G[0,Lzp
         ,h]*Pi^2 + 4*G[0,Lzp,h]*G[1,0,z] + 2*G[0,Lzp,Kzm,z^(-1),z] + 2
         *G[0,Lzp,Kzm,z,z] + 2*G[0,Lzp,Kzp,z^(-1),z] + 2*G[0,Lzp,Kzp,z,
         z] + 4*G[0,Lzp,0,z^(-1),z] + 4*G[0,Lzp,0,z]*G[z,h] - 2*G[0,Lzp
         ,0,z]*G[1,h] + 2*G[0,Lzp,0,Kzm,z] + 2*G[0,Lzp,0,Kzp,z] - 4*G[0
         ,Lzp,0,0,z] - 8*G[0,Lzp,0,0,h] + 2*G[0,Lzp,0,1,z] - 2*G[0,Lzp,
         1,z^(-1),z] - 2*G[0,Lzp,1,z,z] - 4*G[0,Lzp,1,0,z] + 4*G[0,Kzm,
         z^(-1),z]*G[z^(-1),h] - 2*G[0,Kzm,z^(-1),z]*G[1,h] - 4*G[0,Kzm
         ,z^(-1),-1,z] - 6*G[0,Kzm,z^(-1),0,z] + 6*G[0,Kzm,z^(-1),0,h]
          - 2*G[0,Kzm,z^(-1),1,z] - 2/3*G[0,Kzm,z]*Pi^2 + 4*G[0,Kzm,z,z
         ]*G[z^(-1),h] - 2*G[0,Kzm,z,z]*G[1,h] - 4*G[0,Kzm,z,-1,z] + 2*
         G[0,Kzm,z,0,z] - 6*G[0,Kzm,z,0,h] - 2*G[0,Kzm,z,1,z] + G[0,Kzm
         ,h]*Pi^2 - 6*G[0,Kzm,h]*G[1,0,z] - 4*G[0,Kzm,-1,z^(-1),z] - 4*
         G[0,Kzm,-1,z,z] - 2*G[0,Kzm,0,z^(-1),z] - 2*G[0,Kzm,0,z,z] + 
         12*G[0,Kzm,0,0,z] - 12*G[0,Kzm,0,0,h] - 2*G[0,Kzm,1,z^(-1),z]
          - 2*G[0,Kzm,1,z,z] + 4*G[0,Kzm,1,0,z] + 4*G[0,Kzp,z^(-1),z]*
         G[z^(-1),h] - 2*G[0,Kzp,z^(-1),z]*G[1,h] - 4*G[0,Kzp,z^(-1),-1
         ,z] - 6*G[0,Kzp,z^(-1),0,z] + 6*G[0,Kzp,z^(-1),0,h] - 2*G[0,
         Kzp,z^(-1),1,z] - 2/3*G[0,Kzp,z]*Pi^2 + 4*G[0,Kzp,z,z]*G[
         z^(-1),h] - 2*G[0,Kzp,z,z]*G[1,h] - 4*G[0,Kzp,z,-1,z] + 2*G[0,
         Kzp,z,0,z] - 6*G[0,Kzp,z,0,h] - 2*G[0,Kzp,z,1,z] + G[0,Kzp,h]*
         Pi^2 - 6*G[0,Kzp,h]*G[1,0,z] - 4*G[0,Kzp,-1,z^(-1),z] - 4*G[0,
         Kzp,-1,z,z] - 2*G[0,Kzp,0,z^(-1),z] - 2*G[0,Kzp,0,z,z] + 12*G[
         0,Kzp,0,0,z] - 12*G[0,Kzp,0,0,h] - 2*G[0,Kzp,1,z^(-1),z] - 2*
         G[0,Kzp,1,z,z] + 4*G[0,Kzp,1,0,z] - 6*G[0,Jz,z^(-1),0,h] - 6*
         G[0,Jz,z,0,h] + G[0,Jz,h]*Pi^2 + 6*G[0,Jz,0,0,h] + 6*G[0,Jz,1,
         0,h] + 4*G[0,-1,z^(-1),h]*G[0,z] + 4*G[0,-1,z^(-1),0,h] + 16/3
         *G[0,-1,z]*Pi^2 - 4*G[0,-1,z,h]*G[0,z] + 4*G[0,-1,z,0,h] - 8/3
         *G[0,-1,h]*Pi^2 - 4*G[0,-1,h]*G[0,0,z] - 4*G[0,-1,Kzm,z^(-1),z
         ] - 4*G[0,-1,Kzm,z,z] - 4*G[0,-1,Kzp,z^(-1),z] - 4*G[0,-1,Kzp,
         z,z] - 72*G[0,-1,-1,0,h] - 40*G[0,-1,0,z]*G[z^(-1),h] - 8*G[0,
         -1,0,z]*G[z,h] + 12*G[0,-1,0,z]*G[Jz,h] + 12*G[0,-1,0,z]*G[1,h
         ] - 4*G[0,-1,0,Kzm,z] - 4*G[0,-1,0,Kzp,z] + 32*G[0,-1,0,-1,z]
          - 10*G[0,-1,0,0,z] + 46*G[0,-1,0,0,h] + 32*G[0,-1,0,1,z] + 20
         *G[0,-1,1,0,z] - 28*G[0,-1,1,0,h] - 6*G[0,0,z^(-1),h]*G[0,z]
          + 4*G[0,0,z^(-1),Kzm,z] + 4*G[0,0,z^(-1),Kzp,z] - 6*G[0,0,
         z^(-1),0,h] + 2/3*G[0,0,z]*Pi^2 - 8*G[0,0,z]*G[z^(-1),z^(-1),h
         ] + 12*G[0,0,z]*G[z^(-1),Jz^(-1),h] - 8*G[0,0,z]*G[z^(-1),z,h]
          - 4*G[0,0,z]*G[z^(-1),Kzm,h] - 4*G[0,0,z]*G[z^(-1),Kzp,h] + 
         12*G[0,0,z]*G[z^(-1),0,h] - 4*G[0,0,z]*G[z^(-1),1,h] - 8*G[0,0
         ,z]*G[z,z^(-1),h] - 8*G[0,0,z]*G[z,z,h] + 4*G[0,0,z]*G[z,Jz,h]
          - 8*G[0,0,z]*G[z,0,h] + 4*G[0,0,z]*G[z,1,h] - 2*G[0,0,z]*G[
         Lzm,z^(-1),h] - 2*G[0,0,z]*G[Lzm,z,h] - 2*G[0,0,z]*G[Lzm,Kzm,h
         ] - 2*G[0,0,z]*G[Lzm,Kzp,h] + 4*G[0,0,z]*G[Lzm,0,h] - 2*G[0,0,
         z]*G[Lzp,z^(-1),h] - 2*G[0,0,z]*G[Lzp,z,h] - 2*G[0,0,z]*G[Lzp,
         Kzm,h] - 2*G[0,0,z]*G[Lzp,Kzp,h] + 4*G[0,0,z]*G[Lzp,0,h] - 10*
         G[0,0,z]*G[Jz,z^(-1),h] + 6*G[0,0,z]*G[Jz,Jz^(-1),h] + 6*G[0,0
         ,z]*G[Jz,z,h] - 4*G[0,0,z]*G[Jz,-1,h] + 2*G[0,0,z]*G[Jz,1,h]
          - 4*G[0,0,z]*G[0,z^(-1),h] + 12*G[0,0,z]*G[0,z,h] + 6*G[0,0,z
         ]*G[0,Kzm,h] + 6*G[0,0,z]*G[0,Kzp,h] - 6*G[0,0,z]*G[0,Jz,h] - 
         2*G[0,0,z]*G[0,1,h] + 18*G[0,0,z]*G[1,z^(-1),h] - 6*G[0,0,z]*
         G[1,Jz^(-1),h] + 2*G[0,0,z]*G[1,z,h] + 4*G[0,0,z]*G[1,Kzm,h]
          + 4*G[0,0,z]*G[1,Kzp,h] + 4*G[0,0,z]*G[1,-1,h] - 4*G[0,0,z]*
         G[1,0,h] - 2*G[0,0,z]*G[1,1,h] + 10*G[0,0,z,h]*G[0,z] - 10*G[0
         ,0,z,0,h] + 10/3*G[0,0,h]*Pi^2 - 2*G[0,0,h]*G[1,0,z] + 6*G[0,0
         ,Lzm,z^(-1),z] + 6*G[0,0,Lzm,z,z] + 2*G[0,0,Lzm,Kzm,z] + 2*G[0
         ,0,Lzm,Kzp,z] - 6*G[0,0,Lzm,0,z] + 6*G[0,0,Lzp,z^(-1),z] + 6*
         G[0,0,Lzp,z,z] + 2*G[0,0,Lzp,Kzm,z] + 2*G[0,0,Lzp,Kzp,z] - 6*
         G[0,0,Lzp,0,z] - 8*G[0,0,Kzm,z^(-1),z] + 4*G[0,0,Kzm,z]*G[
         z^(-1),h] - 2*G[0,0,Kzm,z]*G[0,h] - 2*G[0,0,Kzm,z]*G[1,h] - 8*
         G[0,0,Kzm,z,z] - 4*G[0,0,Kzm,-1,z] + 2*G[0,0,Kzm,0,z] - 2*G[0,
         0,Kzm,1,z] - 8*G[0,0,Kzp,z^(-1),z] + 4*G[0,0,Kzp,z]*G[z^(-1),h
         ] - 2*G[0,0,Kzp,z]*G[0,h] - 2*G[0,0,Kzp,z]*G[1,h] - 8*G[0,0,
         Kzp,z,z] - 4*G[0,0,Kzp,-1,z] + 2*G[0,0,Kzp,0,z] - 2*G[0,0,Kzp,
         1,z] - 4*G[0,0,-1,Kzm,z] - 4*G[0,0,-1,Kzp,z] + 136*G[0,0,-1,0,
         z] + 56*G[0,0,-1,0,h] - 4*G[0,0,0,z]*G[z^(-1),h] + 20*G[0,0,0,
         z]*G[z,h] - 2*G[0,0,0,z]*G[Lzm,h] - 2*G[0,0,0,z]*G[Lzp,h] - 8*
         G[0,0,0,z]*G[Jz,h] - 2*G[0,0,0,z]*G[0,h] - 2*G[0,0,0,h]*G[0,z]
          + 2*G[0,0,0,Lzm,z] + 2*G[0,0,0,Lzp,z] - 12*G[0,0,0,Kzm,z] - 
         12*G[0,0,0,Kzp,z] - 24*G[0,0,0,-1,z] - 20*G[0,0,0,0,z] - 20*G[
         0,0,0,0,h] - 32*G[0,0,0,1,z] - 6*G[0,0,1,Kzm,z] - 6*G[0,0,1,
         Kzp,z] + 94*G[0,0,1,0,z] + 28*G[0,0,1,0,h] + 2*G[0,1,z^(-1),h]
         *G[0,z] + 2*G[0,1,z^(-1),0,h] + 3*G[0,1,z]*Pi^2 - 2*G[0,1,z,h]
         *G[0,z] + 2*G[0,1,z,0,h] - 4/3*G[0,1,h]*Pi^2 + 2*G[0,1,Lzm,
         z^(-1),z] + 2*G[0,1,Lzm,z,z] - 8*G[0,1,Lzm,0,z] + 2*G[0,1,Lzp,
         z^(-1),z] + 2*G[0,1,Lzp,z,z] - 8*G[0,1,Lzp,0,z] - 6*G[0,1,Kzm,
         z^(-1),z] - 6*G[0,1,Kzm,z,z] + 4*G[0,1,Kzm,0,z] - 6*G[0,1,Kzp,
         z^(-1),z] - 6*G[0,1,Kzp,z,z] + 4*G[0,1,Kzp,0,z] + 20*G[0,1,-1,
         0,z] - 28*G[0,1,-1,0,h] - 28*G[0,1,0,z]*G[z^(-1),h] - 4*G[0,1,
         0,z]*G[z,h] + 4*G[0,1,0,z]*G[Lzm,h] + 4*G[0,1,0,z]*G[Lzp,h] + 
         4*G[0,1,0,z]*G[Jz,h] + 6*G[0,1,0,z]*G[0,h] + 10*G[0,1,0,z]*G[1
         ,h] - 6*G[0,1,0,Lzm,z] - 6*G[0,1,0,Lzp,z] - 2*G[0,1,0,Kzm,z]
          - 2*G[0,1,0,Kzp,z] + 24*G[0,1,0,-1,z] - 50*G[0,1,0,0,z] + 24*
         G[0,1,0,0,h] + 34*G[0,1,0,1,z] + 14*G[0,1,1,0,z] - 10*G[0,1,1,
         0,h] - 2/3*G[0,Cm,z]*Pi^2 - 12*G[0,Cm,0,0,z] - 2/3*G[0,Cp,z]*
         Pi^2 - 12*G[0,Cp,0,0,z] - 4*G[1,z^(-1),z^(-1),0,h] - 4*G[1,
         z^(-1),z,0,h] - 4*G[1,z^(-1),Kzm,0,z] - 4*G[1,z^(-1),Kzp,0,z]
          - 4*G[1,z^(-1),-1,0,h] - 4*G[1,z^(-1),0,Kzm,z] - 4*G[1,z^(-1)
         ,0,Kzp,z] + 14*G[1,z^(-1),0,0,h] + 4*G[1,z^(-1),1,0,h] + 2*G[1
         ,Jz^(-1),z^(-1),0,h] + 2*G[1,Jz^(-1),z,0,h] - 1/3*G[1,Jz^(-1),
         h]*Pi^2 - 2*G[1,Jz^(-1),1,0,h] + 22*G[1,z]*zeta3 - 2/3*G[1,z]*
         G[Lzm,h]*Pi^2 - 2/3*G[1,z]*G[Lzp,h]*Pi^2 - 4*G[1,z,z^(-1),0,h]
          - 4*G[1,z,z,0,h] + 2/3*G[1,z,h]*Pi^2 - 4*G[1,z,-1,0,h] + 14*
         G[1,z,0,0,h] + 4*G[1,z,1,0,h] + 12*G[1,h]*zeta3 + 4*G[1,h]*G[
         Lzm,z^(-1),0,z] + 1/3*G[1,h]*G[Lzm,z]*Pi^2 + 2*G[1,h]*G[Lzm,0,
         z^(-1),z] + 2*G[1,h]*G[Lzm,0,z,z] - 2*G[1,h]*G[Lzm,1,0,z] + 4*
         G[1,h]*G[Lzp,z^(-1),0,z] + 1/3*G[1,h]*G[Lzp,z]*Pi^2 + 2*G[1,h]
         *G[Lzp,0,z^(-1),z] + 2*G[1,h]*G[Lzp,0,z,z] - 2*G[1,h]*G[Lzp,1,
         0,z] - 4*G[1,h]*G[Kzm,z^(-1),0,z] - 1/3*G[1,h]*G[Kzm,z]*Pi^2
          - 2*G[1,h]*G[Kzm,0,z^(-1),z] - 2*G[1,h]*G[Kzm,0,z,z] + 6*G[1,
         h]*G[Kzm,0,0,z] + 2*G[1,h]*G[Kzm,1,0,z] - 4*G[1,h]*G[Kzp,
         z^(-1),0,z] - 1/3*G[1,h]*G[Kzp,z]*Pi^2 - 2*G[1,h]*G[Kzp,0,
         z^(-1),z] - 2*G[1,h]*G[Kzp,0,z,z] + 6*G[1,h]*G[Kzp,0,0,z] + 2*
         G[1,h]*G[Kzp,1,0,z] - 2*G[1,h]*G[1,Lzm,0,z] - 2*G[1,h]*G[1,Lzp
         ,0,z] + 2*G[1,h]*G[1,Kzm,0,z] + 2*G[1,h]*G[1,Kzp,0,z] + 8*G[1,
         Lzm,z^(-1),0,z] - 4*G[1,Lzm,z^(-1),0,h] + G[1,Lzm,z]*Pi^2 + 4*
         G[1,Lzm,z,0,h] - 2/3*G[1,Lzm,h]*Pi^2 - 2*G[1,Lzm,Kzm,0,z] - 2*
         G[1,Lzm,Kzp,0,z] + 4*G[1,Lzm,-1,0,z] + 6*G[1,Lzm,0,z^(-1),z]
          + 4*G[1,Lzm,0,z]*G[z,h] + 2*G[1,Lzm,0,z,z] - 2*G[1,Lzm,0,Kzm,
         z] - 2*G[1,Lzm,0,Kzp,z] - 4*G[1,Lzm,0,0,z] - 8*G[1,Lzm,0,0,h]
          + 2*G[1,Lzm,0,1,z] - 2*G[1,Lzm,1,0,z] + 8*G[1,Lzp,z^(-1),0,z]
          - 4*G[1,Lzp,z^(-1),0,h] + G[1,Lzp,z]*Pi^2 + 4*G[1,Lzp,z,0,h]
          - 2/3*G[1,Lzp,h]*Pi^2 - 2*G[1,Lzp,Kzm,0,z] - 2*G[1,Lzp,Kzp,0,
         z] + 4*G[1,Lzp,-1,0,z] + 6*G[1,Lzp,0,z^(-1),z] + 4*G[1,Lzp,0,z
         ]*G[z,h] + 2*G[1,Lzp,0,z,z] - 2*G[1,Lzp,0,Kzm,z] - 2*G[1,Lzp,0
         ,Kzp,z] - 4*G[1,Lzp,0,0,z] - 8*G[1,Lzp,0,0,h] + 2*G[1,Lzp,0,1,
         z] - 2*G[1,Lzp,1,0,z] - 12*G[1,Kzm,z^(-1),0,z] + 4*G[1,Kzm,
         z^(-1),0,h] - G[1,Kzm,z]*Pi^2 - 4*G[1,Kzm,z,0,h] + 2/3*G[1,Kzm
         ,h]*Pi^2 + 4*G[1,Kzm,-1,0,z] - 6*G[1,Kzm,0,z^(-1),z] - 4*G[1,
         Kzm,0,z]*G[z^(-1),h] - 6*G[1,Kzm,0,z,z] + 4*G[1,Kzm,0,-1,z] + 
         14*G[1,Kzm,0,0,z] - 8*G[1,Kzm,0,0,h] + 2*G[1,Kzm,0,1,z] + 8*G[
         1,Kzm,1,0,z] - 12*G[1,Kzp,z^(-1),0,z] + 4*G[1,Kzp,z^(-1),0,h]
          - G[1,Kzp,z]*Pi^2 - 4*G[1,Kzp,z,0,h] + 2/3*G[1,Kzp,h]*Pi^2 + 
         4*G[1,Kzp,-1,0,z] - 6*G[1,Kzp,0,z^(-1),z] - 4*G[1,Kzp,0,z]*G[
         z^(-1),h] - 6*G[1,Kzp,0,z,z] + 4*G[1,Kzp,0,-1,z] + 14*G[1,Kzp,
         0,0,z] - 8*G[1,Kzp,0,0,h] + 2*G[1,Kzp,0,1,z] + 8*G[1,Kzp,1,0,z
         ] - 4*G[1,-1,z^(-1),0,h] - 4*G[1,-1,z,0,h] + 2/3*G[1,-1,h]*
         Pi^2 + 4*G[1,-1,Lzm,0,z] + 4*G[1,-1,Lzp,0,z] + 4*G[1,-1,Kzm,0,
         z] + 4*G[1,-1,Kzp,0,z] - 4*G[1,-1,0,z]*G[Lzm,h] - 4*G[1,-1,0,z
         ]*G[Lzp,h] + 4*G[1,-1,0,Lzm,z] + 4*G[1,-1,0,Lzp,z] + 4*G[1,-1,
         0,Kzm,z] + 4*G[1,-1,0,Kzp,z] - 8*G[1,-1,0,0,z] + 2*G[1,-1,0,0,
         h] + 4*G[1,-1,1,0,h] - 4*G[1,0,z^(-1),Kzm,z] - 4*G[1,0,z^(-1),
         Kzp,z] + 1/3*G[1,0,z]*Pi^2 + 4*G[1,0,z]*G[z^(-1),Kzm,h] + 4*G[
         1,0,z]*G[z^(-1),Kzp,h] - 4*G[1,0,z]*G[z^(-1),0,h] - 4*G[1,0,z]
         *G[z,Lzm,h] - 4*G[1,0,z]*G[z,Lzp,h] + 4*G[1,0,z]*G[z,0,h] - 4*
         G[1,0,z]*G[Lzm,z^(-1),h] - 4*G[1,0,z]*G[Lzm,z,h] + 2*G[1,0,z]*
         G[Lzm,Kzm,h] + 2*G[1,0,z]*G[Lzm,Kzp,h] + 2*G[1,0,z]*G[Lzm,0,h]
          - 4*G[1,0,z]*G[Lzp,z^(-1),h] - 4*G[1,0,z]*G[Lzp,z,h] + 2*G[1,
         0,z]*G[Lzp,Kzm,h] + 2*G[1,0,z]*G[Lzp,Kzp,h] + 2*G[1,0,z]*G[Lzp
         ,0,h] + 4*G[1,0,z]*G[Jz,z^(-1),h] - 4*G[1,0,z]*G[Jz,z,h] - 4*
         G[1,0,z]*G[1,z^(-1),h] + 4*G[1,0,z]*G[1,z,h] + 4*G[1,0,z]*G[1,
         Lzm,h] + 4*G[1,0,z]*G[1,Lzp,h] - 4*G[1,0,z]*G[1,Kzm,h] - 4*G[1
         ,0,z]*G[1,Kzp,h] + G[1,0,h]*Pi^2 + 6*G[1,0,Lzm,z^(-1),z] + 4*
         G[1,0,Lzm,z]*G[z,h] - 2*G[1,0,Lzm,z]*G[1,h] + 2*G[1,0,Lzm,z,z]
          - 2*G[1,0,Lzm,Kzm,z] - 2*G[1,0,Lzm,Kzp,z] - 8*G[1,0,Lzm,0,z]
          + 2*G[1,0,Lzm,1,z] + 6*G[1,0,Lzp,z^(-1),z] + 4*G[1,0,Lzp,z]*
         G[z,h] - 2*G[1,0,Lzp,z]*G[1,h] + 2*G[1,0,Lzp,z,z] - 2*G[1,0,
         Lzp,Kzm,z] - 2*G[1,0,Lzp,Kzp,z] - 8*G[1,0,Lzp,0,z] + 2*G[1,0,
         Lzp,1,z] - 6*G[1,0,Kzm,z^(-1),z] - 4*G[1,0,Kzm,z]*G[z^(-1),h]
          + 2*G[1,0,Kzm,z]*G[1,h] - 6*G[1,0,Kzm,z,z] + 4*G[1,0,Kzm,-1,z
         ] + 2*G[1,0,Kzm,0,z] + 2*G[1,0,Kzm,1,z] - 6*G[1,0,Kzp,z^(-1),z
         ] - 4*G[1,0,Kzp,z]*G[z^(-1),h] + 2*G[1,0,Kzp,z]*G[1,h] - 6*G[1
         ,0,Kzp,z,z] + 4*G[1,0,Kzp,-1,z] + 2*G[1,0,Kzp,0,z] + 2*G[1,0,
         Kzp,1,z] + 4*G[1,0,-1,Kzm,z] + 4*G[1,0,-1,Kzp,z] + 4*G[1,0,-1,
         0,z] + 28*G[1,0,-1,0,h] + 24*G[1,0,0,z]*G[z^(-1),h] + 8*G[1,0,
         0,z]*G[z,h] + 4*G[1,0,0,z]*G[Lzm,h] + 4*G[1,0,0,z]*G[Lzp,h] - 
         12*G[1,0,0,z]*G[Jz,h] - 14*G[1,0,0,z]*G[1,h] - 8*G[1,0,0,Lzm,z
         ] - 8*G[1,0,0,Lzp,z] + 2*G[1,0,0,Kzm,z] + 2*G[1,0,0,Kzp,z] - 
         16*G[1,0,0,-1,z] + 12*G[1,0,0,0,z] - 12*G[1,0,0,0,h] - 6*G[1,0
         ,0,1,z] - 2*G[1,0,1,Lzm,z] - 2*G[1,0,1,Lzp,z] + 6*G[1,0,1,Kzm,
         z] + 6*G[1,0,1,Kzp,z] - 2*G[1,0,1,0,z] + 8*G[1,0,1,0,h] + 2*G[
         1,1,z^(-1),0,h] + 2*G[1,1,z,0,h] - 6*G[1,1,Lzm,0,z] - 6*G[1,1,
         Lzp,0,z] + 12*G[1,1,Kzm,0,z] + 12*G[1,1,Kzp,0,z] + 4*G[1,1,-1,
         0,h] + 2*G[1,1,0,z]*G[Lzm,h] + 2*G[1,1,0,z]*G[Lzp,h] - 6*G[1,1
         ,0,Lzm,z] - 6*G[1,1,0,Lzp,z] + 12*G[1,1,0,Kzm,z] + 12*G[1,1,0,
         Kzp,z] - 8*G[1,1,0,0,z] - 6*G[1,1,0,0,h] - 2*G[1,1,1,0,h] - 2/
         3*G[1,Cm,z]*Pi^2 - 12*G[1,Cm,0,0,z] - 2/3*G[1,Cp,z]*Pi^2 - 12*
         G[1,Cp,0,0,z] + 2/3*G[Cm,z]*G[z^(-1),h]*Pi^2 + 1/3*G[Cm,z]*G[
         Jz,h]*Pi^2 - 1/3*G[Cm,z]*G[-1,h]*Pi^2 - 1/3*G[Cm,z]*G[1,h]*
         Pi^2 + 12*G[Cm,0,0,z]*G[z^(-1),h] + 6*G[Cm,0,0,z]*G[Jz,h] - 6*
         G[Cm,0,0,z]*G[-1,h] - 6*G[Cm,0,0,z]*G[1,h] + 2/3*G[Cp,z]*G[
         z^(-1),h]*Pi^2 + 1/3*G[Cp,z]*G[Jz,h]*Pi^2 - 1/3*G[Cp,z]*G[-1,h
         ]*Pi^2 - 1/3*G[Cp,z]*G[1,h]*Pi^2 + 12*G[Cp,0,0,z]*G[z^(-1),h]
          + 6*G[Cp,0,0,z]*G[Jz,h] - 6*G[Cp,0,0,z]*G[-1,h] - 6*G[Cp,0,0,
         z]*G[1,h] ) 
}

